Exploring the Efficiency of Renewable Energy-based Modular Data Centers at Scale

Modular data centers (MDCs) that can be placed right at the energy farms and powered mostly by renewable energy, are proven to be a flexible and effective approach to lowering the carbon footprint of data centers. However, the main challenge of using renewable energy is the high variability of power produced, which implies large volatility in powering computing resources at MDCs, and degraded application performance due to the task evictions and migrations. This causes challenges for platform operators to decide the MDC deployment. To this end, we present SkyBox, a framework that employs a holistic and learning-based approach for platform operators to explore the efficient use of renewable energy with MDC deployment across geographical regions. SkyBox is driven by the insights based on our study of real-world power traces from a variety of renewable energy farms -- the predictable production of renewable energy and the complementary nature of energy production patterns across different renewable energy sources and locations. With these insights, SkyBox first uses the coefficient of variation metric to select the qualified renewable farms, and proposes a subgraph identification algorithm to identify a set of farms with complementary energy production patterns. After that, SkyBox enables smart workload placement and migrations to further tolerate the power variability. Our experiments with real power traces and datacenter workloads show that SkyBox has the lowest carbon emissions in comparison with current MDC deployment approaches. SkyBox also minimizes the impact of the power variability on cloud virtual machines, enabling rMDCs a practical solution of efficiently using renewable energy.

==> figures/design/bootstrap.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from cycler import cycler
import palettable
import seaborn as sns

FONT_SIZE = 6
SMALL_FONT_SIZE = FONT_SIZE


def pt2in(pt):
    return pt/72.72


def set_my_custom_size():
    plt.rcParams.update({
        'axes.linewidth': 0.5,
        'lines.linewidth': 0.8,
        'lines.markersize': 1,
        'legend.handlelength': 2.5,

        'pdf.fonttype': 42,
        'font.family': 'sans-serif',
        # Use 10pt font in plots, to match 10pt font in document
        "axes.titlesize": FONT_SIZE,
        "axes.labelsize": FONT_SIZE,
        "font.size": FONT_SIZE,
        # Make the legend/label fonts a little smaller
        "legend.fontsize": SMALL_FONT_SIZE,
        "xtick.labelsize": SMALL_FONT_SIZE,
        "ytick.labelsize": SMALL_FONT_SIZE,
        "grid.linewidth": 0.25,
        "grid.linestyle": '--'
    })
    
def set_my_custom_bar_size():
    plt.rcParams.update({
        'axes.linewidth': 0.5,
        'hatch.linewidth': 0.5,
        'patch.linewidth': 0.5,
        'lines.markersize': 1,
        'legend.handlelength': 2.5,
        'lines.linewidth': 0.8,


        'pdf.fonttype': 42,
        'font.family': 'sans-serif',
        # Use 10pt font in plots, to match 10pt font in document
        "axes.titlesize": FONT_SIZE,
        "axes.labelsize": FONT_SIZE,
        "font.size": FONT_SIZE,
        # Make the legend/label fonts a little smaller
        "legend.fontsize": SMALL_FONT_SIZE,
        "xtick.labelsize": SMALL_FONT_SIZE,
        "ytick.labelsize": SMALL_FONT_SIZE,
        "grid.linewidth": 0.25,
        "grid.linestyle": '--'
    })


def set_my_custom_style():
    # TODO: convert to a mplstyle file
    # https://github.com/garrettj403/SciencePlots
    # https://matplotlib.org/stable/tutorials/introductory/customizing.html
    # https://matplotlib.org/stable/users/dflt_style_changes.html
    colors = np.array(palettable.colorbrewer.qualitative.Paired_12.hex_colors)
    colors_idxs = [7, 9, 11, 5, 1]
    selected_colors = list(colors[colors_idxs])
    linestyles = ['-', 'dotted', '-', '--', '-']
    markers = ['^', 'o', 'D', '.', 's']

    # https://github.com/garrettj403/SciencePlots/blob/master/styles/scatter.mplstyle
    cycling = (cycler('marker', markers)
               + cycler('color', selected_colors)
               + cycler('ls', linestyles))
    plt.rcParams.update({
        'axes.prop_cycle': cycling,
    })
    set_my_custom_size()
    
def set_my_bar_custom_style():
    # TODO: convert to a mplstyle file
    # https://github.com/garrettj403/SciencePlots
    # https://matplotlib.org/stable/tutorials/introductory/customizing.html
    # https://matplotlib.org/stable/users/dflt_style_changes.html
    colors = np.array(palettable.colorbrewer.qualitative.Set3_12.hex_colors)
    colors_idxs = [10,6,7,11,3,8]
    selected_colors =  ['#ff796c', 'plum', '#95d0fc', '#23a8eb', '#3d8c40'] #plt.cm.summer(np.flip(np.linspace(0,1,6)[:5])) # list(colors[colors_idxs])
    linestyles = ['-', 'dotted', '-', '--', '-']
    markers = ['*', '^', 'D', 'o', '.']

    # https://github.com/garrettj403/SciencePlots/blob/master/styles/scatter.mplstyle
    cycling = (cycler('marker', markers)
               + cycler('color', selected_colors)
               + cycler('ls', linestyles))
    plt.rcParams.update({
        'axes.prop_cycle': cycling,
    })
    set_my_custom_bar_size()


def update_default_cycler():
    NUM_ENTRIES = 10
    colors = sns.color_palette("tab10")
    linestyles = (['-', '-.', 'dotted', '--'] * 3)[:NUM_ENTRIES]
    markers = (['x', '^', 'D', 'o', '.', 's'] * 2)[:NUM_ENTRIES]
    cycling = (cycler('color', colors)
               + cycler('ls', linestyles)
               + cycler('marker', markers))
    plt.rcParams.update({
        'axes.prop_cycle': cycling,
    })


def get_fig_size(col=1, height_frac=1, full=False):
    # https://jwalton.info/Embed-Publication-Matplotlib-Latex/
    width = LATEX_LINE_WIDTH_IN * col
    if(full):
        width = LATEX_TEXT_WIDTH_IN
    height = (width * GOLDEN_RATIO) * height_frac
    return (width, height)


# Constants
LATEX_TEXT_WIDTH_PT = 505.89
LATEX_TEXT_WIDTH_IN = pt2in(LATEX_TEXT_WIDTH_PT)
LATEX_LINE_WIDTH_PT = 241.02039
LATEX_LINE_WIDTH_IN = pt2in(LATEX_LINE_WIDTH_PT)
GOLDEN_RATIO = (5**.5 - 1) / 2


# # https://matplotlib.org/stable/gallery/style_sheets/style_sheets_reference.html
# mpl.style.use('seaborn-colorblind')
# sns.set_palette(sns.color_palette("colorblind"), n_colors=10)
# update_default_cycler()


==> figures/design/dynamic.py <==
import enum
import matplotlib.pyplot as plt
import numpy as np
import json
from collections import defaultdict
import pickle
import sys
from glob import glob
import networkx as nx
from matplotlib.animation import FuncAnimation
import matplotlib.backends.backend_pdf
import matplotlib
from networkx.drawing.nx_agraph import to_agraph 
import img2pdf
import os
import pandas as pd
from PyPDF2 import PdfMerger
import glob
import math
import bootstrap as bs
import importlib
import matplotlib.ticker as ticker

importlib.reload(bs)
bs.set_my_custom_style()

TEXT_ONLY = False

# plt.rcParams.update({'figure.max_open_warning': 0})
# matplotlib.rcParams.update({'font.size': 16})
# matplotlib.rcParams.update({'font.family': 'serif'})
# matplotlib.rcParams['xtick.major.pad'] = '8'
# matplotlib.rcParams['ytick.major.pad'] = '8'
# matplotlib.rcParams['hatch.linewidth'] = 0.5


line_styles = ['--', '-', '-.', ':']
hatches = ["", "\\", "//", "||"]
colors = ['#ff796c', 'plum', '#95d0fc', 'gray']
colors = ["#76A21E", "#B2533E", "#00917C", "#B2533E", "#00917C"]
line_colors = ['#ff796c', 'plum', '#23a8eb', 'gray', 'black']
markers = ['o', '*', 'v', '^']
fig, ax = plt.subplots(figsize=bs.get_fig_size(1, 0.72), dpi=300)

policies = []
with open("dynamic_cov.json", "r") as f:
    covs = json.load(f)

dynamic_cov = covs["Dynamic"]
static_cov = covs["Static"]
policies = covs.keys()
x = np.arange(0,len(dynamic_cov))+1
xticklabels = [1, 3, 5, 7, 9, 11]
xlabel = 'Week'
# plt.xlabel('Time')
ax.set_ylabel('Average CoV of Subgraphs')
ax.set_ylim([0, 1.0])
ax.set_yticks([0, 0.3, 0.6, 0.9])
ax.set_xlabel(xlabel, fontsize=8)
ax.set_xticks(x, labels=xticklabels, rotation=0, fontsize=8)


for i, policy in enumerate(policies):
    plt.plot(x, covs[policy], label=policy, markersize=3, linestyle=line_styles[i], zorder=3, color=colors[i])


plt.grid(which='major', axis='both', linestyle='--',linewidth=0.5, color='gray', alpha=0.4, zorder=0)
fig.legend(["Dynamic", "Static"], bbox_to_anchor=(0.85, 0.95), loc='upper center', frameon=False, fontsize=7)
fig.tight_layout()
plt.savefig("dynamic.pdf",bbox_inches='tight')
plt.savefig("dynamic.png",bbox_inches='tight')
plt.clf()


==> figures/design/prune.py <==
import os
import re
from collections import defaultdict
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import json
import glob
import matplotlib
import bootstrap as bs
import importlib
import matplotlib.ticker as ticker

importlib.reload(bs)
bs.set_my_bar_custom_style()

# plt.rcParams.update({'figure.max_open_warning': 0})
# matplotlib.rcParams.update({'font.size': 20})
# matplotlib.rcParams.update({'font.family': 'serif'})
# matplotlib.rcParams['xtick.major.pad'] = '8'
# matplotlib.rcParams['ytick.major.pad'] = '8'
# matplotlib.rcParams['hatch.linewidth'] = 0.5

# colors = ['#23a8eb', '#95d0fc', '#ff796c', 'plum', '#3d8c40', 'grey']
# colors = ['#ff796c', 'plum', '#95d0fc', '#23a8eb', 'gray']
hatches = ["\\\\", "//", "--", "xx", ""]
colors = list(reversed(['#6B4F4F', '#9c6644', '#CA955C', '#76BA99', "#557C55", "#1A5D1A"]))
edgecolor = "white"

with open("prune.json", "r") as in_f:
    lookup_table = json.load(in_f)


# fig, axs = plt.subplots(1, 2, figsize=(12,4.5), dpi=1200)
fig, axs = plt.subplots(1, 2, figsize=bs.get_fig_size(1, 0.5), dpi=300)
sites = ['EL51', 'PL92', 'PT18', 'UKK4', "FI1C", "UKK3"]
selected_sites = [s+"-wind" for s in sites]
x = np.arange(0, len(selected_sites)//2,1)
x = np.concatenate((x, x+3.5))
covs = []
embodied = []
width = 0.9
for i in range(len(selected_sites)):
    site = selected_sites[i]
    cov = np.std(lookup_table[site]) / np.mean(lookup_table[site])
    covs.append(cov)

rank = np.array(covs).argsort().argsort()
for i in range(3):
    axs[0].bar(x[i], covs[i], width=width, color=colors[rank[i]], label='Sites Pruned', edgecolor=edgecolor, zorder=2)
    axs[0].bar(x[i+3], covs[3+i], width=width, color=colors[rank[3+i]], label='Sites Selected', hatch="\\\\", edgecolor=edgecolor, zorder=2)
axs[0].axvline((x[2]+x[3])/2, linestyle='--', color='black', linewidth=1)
# axs[0].plot([(len(selected_sites)-1)/2]*6, np.arange(0.,0.6,0.1), linestyle="--", color="black")
# axs[0].set_xlabel("Renewable Farms")
axs[0].set_ylabel("CoV of Power Supply")
axs[0].set_xticks(x, ['site_1', 'site_2', 'site_3', 'site_4', "site_5", "site_6"], rotation=35)
axs[0].set_ylim(top=0.5)
axs[0].set_yticks([0, 0.3, 0.6])
axs[0].grid(which='major', axis='both', linestyle='--',linewidth=0.5, color='gray', alpha=0.4, zorder=0)
# axs[0].grid(which='major', axis='y', linestyle='--',linewidth=1)

extras = []
avg = 150 * 591
for i in range(len(selected_sites)):
    site = selected_sites[i]
    embodied = np.max(lookup_table[site]) / np.mean(lookup_table[site]) - 1
    extras.append(embodied * 100)
print(extras)
rank = np.array(extras).argsort().argsort()
# axs[1].bar(x, extras, width=width, color=color,label=site) 
for i in range(3):
    axs[1].bar(x[i], extras[i], width=width, color=colors[rank[i]], label='Sites Pruned', edgecolor=edgecolor, zorder=2)
    axs[1].bar(x[3+i], extras[3+i], width=width, color=colors[rank[i+3]], label='Sites Selected', hatch="\\\\", edgecolor=edgecolor, zorder=2)
# axs[1].bar(x, extras, width=width, label=site) 
axs[1].axvline((x[2]+x[3])/2, linestyle='--', color='black', linewidth=1)
# axs[1].plot([(len(selected_sites)-1)/2]*10, np.arange(0.,100,10), linestyle="--", color="black")
# axs[1].set_xlabel("Renewable Farms")
axs[1].set_ylabel("Increased Embodied\nCarbon(%)")
axs[1].set_xticks(x , ['site_1', 'site_2', 'site_3', 'site_4', "site_5", "site_6"], rotation=35)
axs[1].set_ylim(top=90)
axs[1].set_yticks([0,40,80])
axs[1].grid(which='major', axis='both', linestyle='--',linewidth=0.5, color='gray', alpha=0.4, zorder=0)
# axs[1].grid(which='major', axis='y', linestyle='--',linewidth=1)
normal_patch = mpatches.Patch(facecolor=colors[3],  edgecolor=edgecolor, label='Unselected Sites', zorder=3)
hatch_patch = mpatches.Patch(facecolor=colors[0], hatch='\\\\', edgecolor=edgecolor, label='Selected Sites', zorder=3)
fig.legend(handles=[normal_patch, hatch_patch], ncol=2, bbox_to_anchor=(0.5, 1.1), loc='upper center',frameon=False)
fig.tight_layout()
plt.savefig(f"prune.jpg", bbox_inches='tight')
plt.savefig(f"prune.pdf", bbox_inches='tight')
plt.clf()


==> figures/design/subgraph_motivation.py <==
import enum
import matplotlib.pyplot as plt
import numpy as np
import json
from collections import defaultdict
import pickle
import sys
from glob import glob
import networkx as nx
import matplotlib.backends.backend_pdf
import matplotlib
import os
import pandas as pd
import glob
import math
import bootstrap as bs
import importlib
import matplotlib.ticker as ticker

importlib.reload(bs)
bs.set_my_bar_custom_style()

TEXT_ONLY = False

# plt.rcParams.update({'figure.max_open_warning': 0})
# matplotlib.rcParams.update({'font.size': 16})
# matplotlib.rcParams.update({'font.family': 'serif'})
# matplotlib.rcParams['xtick.major.pad'] = '8'
# matplotlib.rcParams['ytick.major.pad'] = '8'
# matplotlib.rcParams['hatch.linewidth'] = 0.5
barwidth = 1


line_styles = ['-', '--', '-.', ':']
hatches = ["", "\\\\", "//"]
colors = ['#ff796c', 'plum', '#95d0fc', 'gray', 'black']
line_colors = ['#ff796c', 'plum', '#23a8eb', 'gray', 'black']
markers = ['.', 'o', '*', 'v', '^']
# colors = list(reversed(['#6B4F4F', '#9c6644', '#CA955C', '#76BA99', "#557C55", "#1A5D1A"]))
colors = ['#CA955C', "#557C55", '#76BA99', "#1A5D1A"]
edgecolor = "white"

perf_breakdown = defaultdict()

with open("subgraph_motivation.dat") as infile:
    for i, line in enumerate(infile):
        if i == 0:
            continue
        row = list(map(float, line.strip().split()))
        perf_breakdown[row[0]] = row[1:4]

# fig, (ax0, ax1) = plt.subplots(1, 2, figsize=(8, 3.5), dpi=300)
# fig, (ax0, ax1) = plt.subplots(1, 2, figsize=bs.get_fig_size(1, 0.6), dpi=300)
fig, ax0= plt.subplots(1, 1, figsize=bs.get_fig_size(1, 0.7), dpi=300)
results = pd.DataFrame(perf_breakdown).transpose()
row_labels = results.index.values
column_labels = ["global", "subgraph", "site"]
max_y_value = 0
for i, row_label in enumerate(row_labels):
    row = results.loc[row_label]
    for j in range(len(row)):
        label = None
        if i == 0:
            label = column_labels[j]
        if j == 2:
            bottom = row[1]
            off = 1
        else:
            bottom = 0
            off = j
        ax0.bar(i * 3 + off * barwidth, row[j], bottom=bottom, label=label, edgecolor=edgecolor, color=colors[j], zorder=3, hatch=hatches[j % len(hatches)], width=barwidth)
        # ax0.bar(i * 3 + off * barwidth, row[j], bottom=bottom, edgecolor='black', color="none", zorder=4, width=barwidth)
    max_y_value = max(max_y_value, sum(row))

ax0.set_xlabel("Number of Sites")
ax0.set_xticks(np.arange(len(row_labels)) * 3 + barwidth / 2)
# ax0.set_xticklabels(map(int, row_labels))
ax0.set_xticklabels([6, 12, 24, 48, 96])
ax0.set_ylabel("Optimization Time (s)")
ax0.set_yscale("log")
ax0.set_yticks([1, 10, 100, 1000, 10000, 100000])
ax0.set_yticks([i*10**j for j in range(6) for i in range(10)], minor = True)
ax0.set_ylim([1, 100000])
# plt.locator_params(axis='y', nbins=5)
# ax0.grid(visible=True, which='major', axis='y', color='#000000', linestyle='--', zorder=0)
ax0.grid()
# plt.ylim([0, max_y_value*1.1])
# ax0.legend(ncol=2, loc="upper center", frameon=False, bbox_to_anchor=(0.5, 2), fontsize=4)


# obj_joint = []
# obj_split = []
# obj_diff = []
# x = 2**np.arange(1,6)
# with open("subgraph_motivation.dat") as infile:
#     for i, line in enumerate(infile):
#         if i == 0:
#             continue
#         row = list(map(float, line.strip().split()))
#         obj_joint.append(row[4])
#         obj_split.append(row[5])
#         if row[4] == 0:
#             diff = 0
#         else:
#             diff = row[5] / row[4] - 1
#         obj_diff.append(diff)
# x = x[:-1]
# obj_diff = obj_diff[:-1]
# obj_diff = np.array(obj_diff) * 100
# column_labels = ["joint", "split"]
# i = 0
# ax1.plot(x, obj_diff, color="blue", linestyle="-", marker="*", markersize=5, label="Optimality Difference")
# ax1.set_xlabel("Number of Subgraphs")
# # ax1.axhline(y=0, linestyle="--", color='black')
# # ax1.set_ylim([-max(abs(obj_diff)) * 1.2, max(abs(obj_diff)) * 1.2])
# ax1.set_ylim([0, max(abs(obj_diff)) * 1.2])
# ax1.set_ylabel("Optimality Difference (%)")
# ax1.locator_params(axis='y', nbins=8)
# ax1.grid()
# # ax1.grid(visible=True, which='major', axis='y', color='#000000', linestyle='--', zorder=0)

# # ax1.legend()
# # ax1.legend(loc="upper center", frameon=False, bbox_to_anchor=(0.5, 1.4))

handles,labels=[],[]
for ax in [ax0]:
    h, l = ax.get_legend_handles_labels()
    handles += h
    labels += l
    
fig.legend(handles, labels,  ncol=1, frameon=False, loc='upper center', bbox_to_anchor=(0.87, 0.95))

plt.tight_layout()
plt.savefig("subgraph_motivation.pdf", bbox_inches ='tight')
plt.clf()


==> figures/design/subgraph_size.py <==
import enum
import matplotlib.pyplot as plt
import numpy as np
import json
from collections import defaultdict
import pickle
import sys
from glob import glob
import networkx as nx
from matplotlib.animation import FuncAnimation
import matplotlib.backends.backend_pdf
import matplotlib
from networkx.drawing.nx_agraph import to_agraph 
import img2pdf
import os
import pandas as pd
from PyPDF2 import PdfMerger
import glob
import math
import bootstrap as bs
import importlib
import matplotlib.ticker as ticker

importlib.reload(bs)
bs.set_my_bar_custom_style()

# plt.rcParams.update({'figure.max_open_warning': 0})
# matplotlib.rcParams.update({'font.size': 16})
# matplotlib.rcParams.update({'font.family': 'serif'})
# matplotlib.rcParams['xtick.major.pad'] = '8'
# matplotlib.rcParams['ytick.major.pad'] = '8'
# matplotlib.rcParams['hatch.linewidth'] = 0.5
barwidth = 1


hatches = ["\\", "/", "-", "x", ""]
hatches = [""] * 5
# colors = ['#ff796c', 'plum', '#95d0fc', '#23a8eb', 'gray']
colors = ['#9c6644', '#CA955C', '#7A9D54', "#557C55", "#1A5D1A"]

stable = dict()
cov = dict()
mode = 0
normalized = True
with open("subgraph_size.dat") as infile:
    for i, line in enumerate(infile):
        if "stable" in line:
            continue
        if "cov" in line:
            mode = 1
            continue

        row = list(map(float, line.strip().split()))
        row = np.array(row)
        if normalized:
            row[1:] /= row[-1]
        if mode == 0:
            stable[row[0]] = row[1:]
        elif mode == 1:
            cov[row[0]] = row[1:]

fig, axes = plt.subplots(1, 2, figsize=bs.get_fig_size(1, 0.45), dpi=300)
# fig, axes = plt.subplots(1, 2, figsize=(9, 3), dpi=300)
column_labels = ["21", "84", "555"]
row_labels = ['K=1','K=2','K=3','K=4','Ideal']
column_labels, row_labels = row_labels, column_labels

for dataset_no, data in enumerate([stable, cov]):
    results = pd.DataFrame(data).transpose()
    ax0 = axes[dataset_no]
    max_y_value = 0
    for i, row_label in enumerate(row_labels):
        row = results.iloc[i]
        for j in range(len(row)):
            label = None
            if i == 0 and dataset_no == 0:
                label = column_labels[j]
            bottom = 0
            off = j
            ax0.bar(i * 6 + off * barwidth, row.iloc[j], bottom=bottom, label=label, edgecolor='white', color=colors[j], zorder=3, hatch=hatches[j % len(hatches)], width=barwidth)
            # ax0.bar(i * 6 + off * barwidth, row.iloc[j], bottom=bottom, edgecolor='black', color="none", zorder=4, width=barwidth)
        max_y_value = max(max_y_value, max(row))

    ax0.set_xlabel("Number of Sites", labelpad=1)
    ax0.set_xticks(np.arange(len(row_labels)) * 6 + 4*barwidth / 2, labelpad=1)
    ax0.set_xticklabels(row_labels)
    ax0.tick_params(axis='y', which='major', labelsize=bs.FONT_SIZE-1)
    if normalized:
        if dataset_no == 0:
            ax0.set_ylabel("Normalized\nStable Power")
        elif dataset_no == 1:
            ax0.set_ylabel("Normalized\nCoV")
    else:
        if dataset_no == 0:
            ax0.set_ylabel("Stable\nPower (MW)")
        elif dataset_no == 1:
            ax0.set_ylabel("Average CoV")
    # ax0.set_yscale("log")
    # ax0.set_yticks([1, 10, 100, 1000, 10000, 100000])
    # ax0.set_yticks([i*10**j for j in range(6) for i in range(10)], minor = True)
    # ax0.set_ylim([1, 100000])
    ax0.locator_params(axis='y', nbins=6)
    # ax0.grid(visible=True, which='major', axis='y', color='#000000', linestyle='--', zorder=0)
    ax0.grid(which='major', axis='both', linestyle='--',linewidth=0.5, color='gray', alpha=0.4)
    ax0.set_ylim([0, max_y_value*1.1])
    # plt.ylim([0, max_y_value*1.1])
    # if dataset_no == 0:
        # ax0.legend(ncol=len(column_labels), fontsize=12, loc="upper center", frameon=False, bbox_to_anchor=(0.5, 1.2))

handles,labels=[],[]
for ax in axes.flatten()[:1]:
    h, l = ax.get_legend_handles_labels()
    handles+=h
    labels+=l

lgd = fig.legend(handles, labels, loc="upper center", frameon=False, ncol=len(labels), bbox_to_anchor=(0.5, 1.2), bbox_transform=fig.transFigure)
fig.tight_layout()
plt.tight_layout()
if normalized:
    filename = "subgraph_size_normalized.pdf"
else:
    filename = "subgraph_size.pdf"
plt.savefig(filename, bbox_extra_artists=(lgd,),bbox_inches='tight')
plt.savefig(filename+".png", bbox_extra_artists=(lgd,),bbox_inches='tight')
plt.clf()


==> figures/evaluation/battery.py <==
import os
import re
from collections import defaultdict
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
import json
import bootstrap as bs
import importlib
import matplotlib.ticker as ticker

importlib.reload(bs)
bs.set_my_bar_custom_style()

with open("battery.json", "r") as in_f:
    lookup_table = json.load(in_f)

battery = lookup_table["battery"]
battery_embodied = np.array(list(battery['embodied'].values()))
battery_brown = np.array(list(battery['brown'].values()))
battery_green = np.array(list(battery['green'].values()))
skybox = lookup_table["skybox"]
skybox_embodied = np.array(list(skybox['embodied'].values()))
skybox_brown = np.array(list(skybox['brown'].values()))
skybox_green = np.array(list(skybox['green'].values()))
battery_time = list(battery['embodied'].keys())
index = [1,2,3,4,6]

legends = ["Amortized Emb. Carbon", "Op. Carbon (Power Grid)", "Op. Carbon (Renewable)"]
colors = {"embodied" : "#7f5539", "brown": "#b08968", "green": "#a4ac86"}
colors = {"embodied" : "#7f5539", "brown": "#b08968", "green": '#618264'}
linewidth=0.5
hatches = ["//", "", '']
edgecolor = 'white'

fig, ax = plt.subplots(1, 1, figsize=bs.get_fig_size(1, 0.65), dpi=300)
x = np.arange(0,len(index))
width = 0.3

# normal one
ax.bar(x+0.5*width, skybox_embodied[index], width=width, color=colors["embodied"], edgecolor=edgecolor, hatch=hatches[0], zorder=3, linewidth=linewidth)
ax.bar(x+0.5*width, skybox_brown[index], bottom=skybox_embodied[index], width=width, color=colors["brown"], edgecolor=edgecolor, hatch=hatches[1], zorder=3, linewidth=linewidth)
ax.bar(x+0.5*width, skybox_green[index], bottom=skybox_brown[index]+skybox_embodied[index], width=width, color=colors["green"], edgecolor=edgecolor, hatch=hatches[2], zorder=3, linewidth=linewidth)

ax.bar(x-0.5*width, battery_embodied[index], width=width, color=colors["embodied"], edgecolor=edgecolor, hatch=hatches[0], zorder=3, linewidth=linewidth)
ax.bar(x-0.5*width, battery_brown[index], bottom=battery_embodied[index], width=width, color=colors["brown"], edgecolor=edgecolor, hatch=hatches[1], zorder=3, linewidth=linewidth)
ax.bar(x-0.5*width, battery_green[index], bottom=battery_brown[index]+battery_embodied[index], width=width, color=colors["green"], edgecolor=edgecolor, hatch=hatches[2], zorder=3, linewidth=linewidth)

ax.annotate("Distr-Battery", xy=(-width/2,62), xytext=(-width/2-0.2, 78), arrowprops=dict(arrowstyle= '->, head_width=0.15',color='black', lw=1), fontsize=5)
ax.annotate("SkyBox+\nBattery", xy=(width/2,33), xytext=(width/2-0.1, 51), arrowprops=dict(arrowstyle= '->, head_width=0.15',color='black', lw=1), fontsize=5)

ax2 = ax.twinx()
ax2.axhline(y = skybox_brown[0] + skybox_embodied[0] + skybox_green[0], linestyle='--', color="#223BC9")
ax2.legend(["SkyBox w/o battery"], ncol=1, loc='upper center', frameon=False, fontsize=5, labelspacing=0.1, bbox_to_anchor=(0.75, 0.75))
ax2.tick_params(labelright=False, right=False)


text_offset = -7
# ax.set_xticks(x, labels=['15min', '30min', '1h', '2h', '3h', '4h']) 
ax.set_zorder(ax2.get_zorder()+1)
ax.set_frame_on(False)
ax.set_xticks(x, labels=['15min', '30min', '1h', '2h', '4h']) 
ax.set_xlabel("Battery Capacity (Backup Time)")
ax.set_ylabel("Carbon Fpt.\n(tCO2eq)")
ax.grid()
# ax.grid(which='major', axis='y', linestyle='--')

legend_handles = []
legend_hatches = ["////", "", ""]
for i in range(len(legends)):
    p = matplotlib.patches.Patch(facecolor=list(colors.values())[i], hatch=legend_hatches[i], edgecolor='white', label=legends[i])
    legend_handles.append(p)
ax.legend(handles=legend_handles, ncol=1, loc='upper right', frameon=False, fontsize=5, labelspacing=0.1, bbox_to_anchor=(1, 1.05))
# ax.legend(legends, ncol=1, loc='upper right', frameon=False, fontsize=5, labelspacing=0.1, bbox_to_anchor=(1, 1.05))
ax.set_ylim(top=max(battery_embodied+battery_brown+battery_green)* 1.4)
ax2.set_ylim(ax.get_ylim())
fig.tight_layout()
plt.savefig("./battery.png", bbox_inches='tight')
plt.savefig("./battery.pdf", bbox_inches='tight')
plt.clf()
plt.cla()


==> figures/evaluation/bootstrap.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from cycler import cycler
import palettable
import seaborn as sns

FONT_SIZE = 6
SMALL_FONT_SIZE = FONT_SIZE


def pt2in(pt):
    return pt/72.72


def set_my_custom_size():
    plt.rcParams.update({
        'axes.linewidth': 0.5,
        'lines.linewidth': 0.8,
        'lines.markersize': 1,
        'legend.handlelength': 2.5,

        'pdf.fonttype': 42,
        'font.family': 'sans-serif',
        # Use 10pt font in plots, to match 10pt font in document
        "axes.titlesize": FONT_SIZE,
        "axes.labelsize": FONT_SIZE,
        "font.size": FONT_SIZE,
        # Make the legend/label fonts a little smaller
        "legend.fontsize": SMALL_FONT_SIZE,
        "xtick.labelsize": SMALL_FONT_SIZE,
        "ytick.labelsize": SMALL_FONT_SIZE,
        "grid.linewidth": 0.25,
        "grid.linestyle": '--'
    })
    
def set_my_custom_bar_size():
    plt.rcParams.update({
        'axes.linewidth': 0.5,
        'hatch.linewidth': 0.5,
        'patch.linewidth': 0.5,
        'lines.markersize': 1,
        'legend.handlelength': 2.5,
        'lines.linewidth': 0.8,


        'pdf.fonttype': 42,
        'font.family': 'sans-serif',
        # Use 10pt font in plots, to match 10pt font in document
        "axes.titlesize": FONT_SIZE,
        "axes.labelsize": FONT_SIZE,
        "font.size": FONT_SIZE,
        # Make the legend/label fonts a little smaller
        "legend.fontsize": SMALL_FONT_SIZE,
        "xtick.labelsize": SMALL_FONT_SIZE,
        "ytick.labelsize": SMALL_FONT_SIZE,
        "grid.linewidth": 0.25,
        "grid.linestyle": '--'
    })


def set_my_custom_style():
    # TODO: convert to a mplstyle file
    # https://github.com/garrettj403/SciencePlots
    # https://matplotlib.org/stable/tutorials/introductory/customizing.html
    # https://matplotlib.org/stable/users/dflt_style_changes.html
    colors = np.array(palettable.colorbrewer.qualitative.Paired_12.hex_colors)
    colors_idxs = [7, 9, 11, 5, 1]
    selected_colors = list(colors[colors_idxs])
    linestyles = ['-', 'dotted', '-', '--', '-']
    markers = ['^', 'o', 'D', '.', 's']

    # https://github.com/garrettj403/SciencePlots/blob/master/styles/scatter.mplstyle
    cycling = (cycler('marker', markers)
               + cycler('color', selected_colors)
               + cycler('ls', linestyles))
    plt.rcParams.update({
        'axes.prop_cycle': cycling,
    })
    set_my_custom_size()
    
def set_my_bar_custom_style():
    # TODO: convert to a mplstyle file
    # https://github.com/garrettj403/SciencePlots
    # https://matplotlib.org/stable/tutorials/introductory/customizing.html
    # https://matplotlib.org/stable/users/dflt_style_changes.html
    colors = np.array(palettable.colorbrewer.qualitative.Set3_12.hex_colors)
    colors_idxs = [10,6,7,11,3,8]
    selected_colors =  ['#ff796c', 'plum', '#95d0fc', '#23a8eb', '#3d8c40'] #plt.cm.summer(np.flip(np.linspace(0,1,6)[:5])) # list(colors[colors_idxs])
    linestyles = ['-', 'dotted', '-', '--', '-']
    markers = ['*', '^', 'D', 'o', '.']

    # https://github.com/garrettj403/SciencePlots/blob/master/styles/scatter.mplstyle
    cycling = (cycler('marker', markers)
               + cycler('color', selected_colors)
               + cycler('ls', linestyles))
    plt.rcParams.update({
        'axes.prop_cycle': cycling,
    })
    set_my_custom_bar_size()


def update_default_cycler():
    NUM_ENTRIES = 10
    colors = sns.color_palette("tab10")
    linestyles = (['-', '-.', 'dotted', '--'] * 3)[:NUM_ENTRIES]
    markers = (['x', '^', 'D', 'o', '.', 's'] * 2)[:NUM_ENTRIES]
    cycling = (cycler('color', colors)
               + cycler('ls', linestyles)
               + cycler('marker', markers))
    plt.rcParams.update({
        'axes.prop_cycle': cycling,
    })


def get_fig_size(col=1, height_frac=1, full=False):
    # https://jwalton.info/Embed-Publication-Matplotlib-Latex/
    width = LATEX_LINE_WIDTH_IN * col
    if(full):
        width = LATEX_TEXT_WIDTH_IN
    height = (width * GOLDEN_RATIO) * height_frac
    return (width, height)


# Constants
LATEX_TEXT_WIDTH_PT = 505.89
LATEX_TEXT_WIDTH_IN = pt2in(LATEX_TEXT_WIDTH_PT)
LATEX_LINE_WIDTH_PT = 241.02039
LATEX_LINE_WIDTH_IN = pt2in(LATEX_LINE_WIDTH_PT)
GOLDEN_RATIO = (5**.5 - 1) / 2


# # https://matplotlib.org/stable/gallery/style_sheets/style_sheets_reference.html
# mpl.style.use('seaborn-colorblind')
# sns.set_palette(sns.color_palette("colorblind"), n_colors=10)
# update_default_cycler()


==> figures/evaluation/carbon_overall.py <==
import os
import re
from collections import defaultdict
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
import json
import bootstrap as bs
import importlib
import matplotlib.ticker as ticker

importlib.reload(bs)
bs.set_my_bar_custom_style()
# plt.rcParams.update({'figure.max_open_warning': 0})
# matplotlib.rcParams.update({'font.size': 12})
# matplotlib.rcParams.update({'font.family': 'serif'})
# matplotlib.rcParams['xtick.major.pad'] = '8'
# matplotlib.rcParams['ytick.major.pad'] = '8'
# matplotlib.rcParams['hatch.linewidth'] = 0.5

# covs = [0.276, 0.508, 0.591, 0.775, 0.604, 0.589, 0.726, 0.286]
with open("carbon.json", "r") as in_f:
    lookup_table = json.load(in_f)
with open("cov.json", "r") as in_f:
    covs = json.load(in_f)
covs = list(covs.values())

timelabels = ["Centr-Global", "Centr-Graph", "Distr-Grid", "Distr-Battery", "SkyBox"]
timelabels = ["Distr-Grid", "Distr-Battery", "Centr-Graph", "Centr-Global", "SkyBox"]
index = [2, 3, 1, 0, 4]
# legends = ["Amortized Embodied Carbon", "Operational Carbon (Power Grid)", "Operational Carbon (Renewable)"]
legends = ["Amortized Emb. Carbon", "Op. Carbon (Power Grid)", "Op. Carbon (Renewable)"]
colors = {"embodied" : "#7f5539", "brown": "#b08968", "green": "#a4ac86"}
colors = {"embodied" : "#7f5539", "brown": "#b08968", "green": '#618264'}
linewidth=0.5
# colors = {"embodied" : "#7a7a7a", "brown": "#CA955C", "green": "#76BA99"}
# '#6B4F4F', '#9c6644', '#CA955C', '#76BA99', "#1A5D1A"
# colors = {"embodied" : "#6B4F4F", "brown": "#876445", "green": "#a5d74d"}
hatches = ["//", "", '']
# hatches = ["\\\\", "//", '']
# hatches = ["", "", '']
# hatches = ["\\\\", "//", "--", "xx", ""]
# colors = ["#4B2B30", '#876445', '#CA955C', '#76BA99', "#1A5D1A"]
edgecolor = 'white'
starts = np.arange(0, 49+1, 7)
embodied_all = []
browns_all = []
greens_all = []
for time in starts:
    time = str(time)
    embodied_tmp = []
    brown_tmp = []
    green_tmp = []
    for i in range(len(timelabels)):
        embodied_tmp.append(lookup_table['embodied'][time][index[i]])
        brown_tmp.append(lookup_table['brown'][time][index[i]])
        green_tmp.append(lookup_table['green'][time][index[i]])
    embodied_all.append(embodied_tmp)
    browns_all.append(brown_tmp)
    greens_all.append(green_tmp)
embodied_all = np.array(embodied_all)
browns_all = np.array(browns_all)
greens_all = np.array(greens_all)

fig, ax = plt.subplots(1, 1, figsize=bs.get_fig_size(2, 0.4), dpi=300)
x = np.arange(0,len(starts))
all_x = np.zeros(len(starts)*len(timelabels))
width = 0.16
gap = 0.4
for i in range(len(timelabels)):
    i = index[i]
    # normal one
    ax.bar(x+(i-2)*width, embodied_all[:,i], width=width, color=colors["embodied"], edgecolor=edgecolor, hatch=hatches[0], zorder=3, linewidth=linewidth)
    ax.bar(x+(i-2)*width, browns_all[:,i], bottom=embodied_all[:,i], width=width, color=colors["brown"], edgecolor=edgecolor, hatch=hatches[1], zorder=3, linewidth=linewidth)
    ax.bar(x+(i-2)*width, greens_all[:,i], bottom=embodied_all[:,i]+browns_all[:,i], width=width, color=colors["green"], edgecolor=edgecolor, hatch=hatches[2], zorder=3, linewidth=linewidth)

    times = len(starts)
    if i == 0:
        all_x[i*times:(i+1)*times] = x+(i-3.4)*width
    elif i == 1:
        all_x[i*times:(i+1)*times] = x+(i-3.6)*width
    elif i == 2:
        all_x[i*times:(i+1)*times] = x+(i-3.3)*width
    elif i == 3:                                   
        all_x[i*times:(i+1)*times] = x+(i-3.2)*width
    elif i == 4:
        all_x[i*times:(i+1)*times] = x+(i-2.4)*width
ax2 = ax.twinx()
ax2.plot(x, covs, color= '#274c77', marker= 's', linestyle="--", markersize=3)
ax2.set_ylabel("CoV of Renewable\nSupply")
ax2.set_ylim(-0.1, 0.95)
ax2.set_yticks([0, 0.2, 0.4, 0.6, 0.8])
ax2.legend(["CoV of RenewableSupply"], loc="upper center", bbox_to_anchor=(0.89,1.05), frameon=False, fontsize=5.5)

labels = []
text_offset = -9
for l in timelabels:
    labels += [l]*times
ax.tick_params(axis=u'x', which=u'both',length=0)
ax.set_xticks(all_x, labels=labels, rotation=30, fontsize=4.8) 
ax.set_ylabel("Carbon Fpt.\n(tCO2eq)")
for i in range(times):
    ax.text(x[i]-1.8*width, text_offset, f"Week{i+1}", weight='bold', fontsize=7, font='serif')


legend_handles = []
legend_hatches = ["////", "", ""]
for i in range(len(legends)):
    p = matplotlib.patches.Patch(facecolor=list(colors.values())[i], hatch=legend_hatches[i], edgecolor='white', label=legends[i])
    legend_handles.append(p)
ax.legend(handles=legend_handles, ncol=1, loc='upper center', bbox_to_anchor=(0.11, 1.07), frameon=False, fontsize=5.5)
# ax.legend(legends, ncol=1, loc='upper left', frameon=False)
ax.set_ylim(top=20)
ax.grid(which='major', axis='y', linestyle='--')
for xx in x:
    ax.axvline(xx, linestyle='--', color='gray', linewidth=0.25)
# ax.grid()
fig.tight_layout()
plt.savefig("./carbon_overall_6.png", bbox_inches='tight')
plt.savefig("./carbon_overall_6.pdf", bbox_inches='tight')
plt.clf()
plt.cla()

fig, ax = plt.subplots(1, 1, figsize=bs.get_fig_size(1, 0.4), dpi=300)
width = 0.4
x = np.arange(0, len(timelabels))*0.8
e = np.array([sum(embodied_all[:,i]) for i in range(len(timelabels))])
b = np.array([sum(browns_all[:,i]) for i in range(len(timelabels))])
g = np.array([sum(greens_all[:,i]) for i in range(len(timelabels))])
ax.set_ylabel("Carbon Fpt.\n(tCO2eq)")
ax.set_xticks(x, labels=timelabels, rotation=7)
# ax.set_xlabel("Different rMDC Placement Policies")

print("operational:", ((b[4]+g[4]) - (b[3]+g[3])) / (b[4]+g[4])) 
print("b:", (e[4] - e[3]) / e[4])

ax.bar(x, e, width=width, color=colors["embodied"], edgecolor=edgecolor, hatch=hatches[0], zorder=3)
ax.bar(x, b, bottom=e, width=width, color=colors["brown"], edgecolor=edgecolor, hatch=hatches[1], zorder=3)
ax.bar(x, g, bottom=e+b, width=width, color=colors["green"], edgecolor=edgecolor, hatch=hatches[2], zorder=3)
# ax.legend(["Embodied Carbon", "Brown Operational Carbon", "Green Operational Carbon"], ncol=2, bbox_to_anchor=(0.5, 1.2), loc='upper center', frameon=False)
# ax.legend(legends, ncol=2, bbox_to_anchor=(0.45,1.4), loc='upper center', frameon=False, fontsize=bs.FONT_SIZE)


ax.legend(handles=legend_handles, ncol=1, loc='upper right', frameon=False, fontsize=6, labelspacing=0.1, bbox_to_anchor=(1, 1.05))
# ax.legend(legends, ncol=1, loc='upper right', frameon=False, fontsize=6, labelspacing=0.1, bbox_to_anchor=(1, 1.05))
ax.grid()
max_value = np.max(e+b+g)
ax.set_ylim(top=max_value*1.2)
ax.set_yticks([0,40, 80])
# fig.tight_layout()
plt.savefig("./carbon_overall_total_6.png",bbox_inches='tight')
plt.savefig("./carbon_overall_total_6.pdf",bbox_inches='tight')
plt.clf()
plt.cla()


==> figures/evaluation/carbon_subgraph.py <==
import enum
import matplotlib.pyplot as plt
import numpy as np
import json
from collections import defaultdict
import pickle
import sys
from glob import glob
import networkx as nx
from matplotlib.animation import FuncAnimation
import matplotlib.backends.backend_pdf
import matplotlib
from networkx.drawing.nx_agraph import to_agraph 
import img2pdf
import os
import pandas as pd
from PyPDF2 import PdfMerger
import glob
import math
import bootstrap as bs
import importlib
import matplotlib.ticker as ticker

importlib.reload(bs)
bs.set_my_bar_custom_style()

# plt.rcParams.update({'figure.max_open_warning': 0})
# matplotlib.rcParams.update({'font.size': 12})
# matplotlib.rcParams.update({'font.family': 'serif'})
# matplotlib.rcParams['xtick.major.pad'] = '8'
# matplotlib.rcParams['ytick.major.pad'] = '8'
# matplotlib.rcParams['hatch.linewidth'] = 0.5


fig, axs = plt.subplots(1, 2, figsize=bs.get_fig_size(1, 0.6), dpi=300)
# fig, axs = plt.subplots(1, 2, figsize=(10,3.5), dpi=1200)
timelabels = ["Distr-Grid", "Distr-Battery", "SkyBox"]
# legends = ["Amortized Embodied Carbon", "Operational Carbon (Power Grid)", "Operational Carbon (Renewable)"]
legends = ["Amortized Emb. Carbon", "Op. Carbon (Power Grid)", "Op. Carbon (Renewable)"]
colors = {"embodied" : "#7f5539", "brown": "#b08968", "green": "#a4ac86"}
colors = {"embodied" : "#7f5539", "brown": "#b08968", "green": '#618264'}
linewidth=0.5
# '#6B4F4F', '#9c6644', '#CA955C', '#76BA99', "#1A5D1A"
hatches = ["//", "", '']
edgecolor = 'white'
weeks = [1,7]
for count in range(len(weeks)):
    week = weeks[count]
    # data_dir = f"data/new_baseline_separate_slo90dist10_6/week{week}"
    data_dir = f"baseline_separate_6/week{week}"
    subgraphs = 2
    ax = axs[count]
    all_embodied = []
    all_clean = []
    all_brown = []
    for sub in range(subgraphs):
        sub_id = sub+1
        results = []
        policies = []
        with open(f"{data_dir}/subgraph{sub_id}.dat", "r") as f:
            for i, line in enumerate(f.readlines()):
                if i == 0:
                    continue
                parsed_line = line.strip().split()
                raw = list(map(lambda x: float(x), parsed_line[1:]))
                results.append(raw)
                policies.append(parsed_line[0])
        embodied = [i[0] for i in results]
        brown_op = [i[1] for i in results]
        clean_op = [i[2] for i in results]
        all_embodied.append(embodied)
        all_brown.append(brown_op)
        all_clean.append(clean_op)
    all_embodied = np.array(all_embodied)
    all_brown = np.array(all_brown)
    all_clean = np.array(all_clean)

    x = np.arange(0,subgraphs)
    width = 0.18
    gap = 0.4
    sublabels = timelabels
    all_x = np.zeros(subgraphs*len(sublabels))
    for i in range(len(sublabels)):
        # normal one
        ax.bar(x+(i-1.5)*width, all_embodied[:,i], width=width, color=colors["embodied"], edgecolor=edgecolor, hatch=hatches[0], zorder=3, linewidth=linewidth)
        ax.bar(x+(i-1.5)*width, all_brown[:,i], bottom=all_embodied[:,i], width=width, color=colors["brown"], edgecolor=edgecolor, hatch=hatches[1], zorder=3, linewidth=linewidth)
        ax.bar(x+(i-1.5)*width, all_clean[:,i], bottom=all_embodied[:,i]+all_brown[:,i], width=width, color=colors["green"], edgecolor=edgecolor, hatch=hatches[2], zorder=3, linewidth=linewidth)

        if i == 0:
            all_x[i*subgraphs:(i+1)*subgraphs] = x+(i-1.8)*width
        elif i == 1:
            all_x[i*subgraphs:(i+1)*subgraphs] = x+(i-1.8)*width
        else:
            all_x[i*subgraphs:(i+1)*subgraphs] = x+(i-1.5)*width

    sublabels = [sublabels[0]]*subgraphs+[sublabels[1]]*subgraphs+[sublabels[2]]*subgraphs
    # ax.tick_params(axis=u'x', which=u'both',length=0)
    ax.set_xticks(x-0.5*width, labels=["Subgraph1", "Subgraph2"]) 
    max_value = max(all_embodied[:,0]+all_brown[:,0]+all_clean[:,0])
    max_value = max(max(all_embodied[:,1]+all_brown[:,1]+all_clean[:,1]), max_value)
    ax.set_ylim(top=max_value*1.2)
    loc = -0.95
    if week == weeks[1]:
        loc = -4.5
    ax.text(0+width, loc, f"Week{week}", weight='bold', font='serif', fontsize=7)
    ax.yaxis.set_major_locator(plt.MaxNLocator(5, integer=True))  
    ax.grid()

axs[0].set_ylabel("Carbon Fpt.\n(tCO2eq)")
# lines_labels = [ax.get_legend_handles_labels() for ax in fig.axes]
# lines, labels = [sum(lol, []) for lol in zip(*lines_labels)]
axs[1].set_ylim(top=max_value*1.26)
axs[1].annotate(timelabels[0], xy=(-width*3/2,7.5), xytext=(-width*3/2-0.1, 10), arrowprops=dict(arrowstyle= '->, head_width=0.15',color='black', lw=1), fontsize=5)
axs[1].annotate(timelabels[1], xy=(-0.1,7), xytext=(-0.1, 8.7), arrowprops=dict(arrowstyle= '->, head_width=0.15',color='black', lw=1), fontsize=5)
axs[1].annotate(timelabels[2], xy=(0.1,3.6), xytext=(0.05, 6), arrowprops=dict(arrowstyle= '->, head_width=0.15',color='black', lw=1), fontsize=5)


legend_handles = []
legend_hatches = ["////", "", ""]
for i in range(len(legends)):
    p = matplotlib.patches.Patch(facecolor=list(colors.values())[i], hatch=legend_hatches[i], edgecolor='white', label=legends[i])
    legend_handles.append(p)
fig.legend(handles=legend_handles, ncol=2, bbox_to_anchor=(0.5, 1.2), loc='upper center',frameon=False)
# fig.legend(legends, ncol=2, bbox_to_anchor=(0.5, 1.2), loc='upper center',frameon=False)
fig.tight_layout()
plt.savefig(f"carbon_subgraph.png",bbox_inches='tight')
plt.savefig(f"carbon_subgraph.pdf",bbox_inches='tight')
plt.clf()
plt.cla()


==> figures/evaluation/migration.py <==
import os
import re
from collections import defaultdict
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
import json
import bootstrap as bs
import importlib
import matplotlib.ticker as ticker

importlib.reload(bs)
bs.set_my_bar_custom_style()

with open("migration.json", "r") as in_f:
    migration = json.load(in_f)
with open("migration_weeks.json", "r") as in_f:
    migration_weeks = json.load(in_f)
with open("cov.json", "r") as in_f:
    covs = json.load(in_f)

linewidth=0.5
hatches = ["//", "", '']
colors = ["#a4ac86", '#6B4F4F']
edgecolor = 'white'

fig, ax = plt.subplots(1, 2, figsize=bs.get_fig_size(1, 0.5), dpi=300)
width = 0.6

serverc = 2.55
batteryc = 0.51
# embodied for 8 weeks
embodied = {"Centr-Global" : serverc*8/1.2, "Centr-Graph" : serverc*8/1.1, "Distr-Grid" : serverc*8, "Distr-Battery" : (serverc+batteryc)*8, "GreenBox" :serverc*8, "static":serverc*8, "greedy" :serverc*8, "mip":serverc*8}
        
proportion = ["0%", "10%", "20%", "30%", "40%"]
# green_colors = ["#21D375", "#6BBF59", "#08A045", "#0B6E4F", "#073B3A"]
green_colors = ["#b7e4c7", "#95d5b2", "#74c69d", "#52b788", "#40916c"]
x = np.arange(0, len(proportion))
for i in range(len(x)):
    # ax[0].bar(x[i], list(migration.values())[i], width=width, edgecolor=edgecolor, color=green_colors[i], zorder=3, label="SkyBox")
    ax[0].bar(x[i], list(migration.values())[i]/100, width=width, edgecolor=edgecolor, color=green_colors[i], hatch=hatches[0], zorder=3, label="SkyBox")
ax[0].set_xticks(x, labels=proportion)
ax[0].set_xlabel("Evictable VM proportion")
ax[0].set_ylabel("Migration Frequency\n(per VM per hour)")

ax[0].grid()
ax[0].set_ylim([None, 0.02])
ax[0].set_yticks([0, 0.01, 0.02])

weeks = np.arange(1, 9)
x = np.arange(len(weeks))
green_colors = ["#d8f3dc", "#b7e4c7", "#95d5b2", "#74c69d", "#52b788", "#40916c", "#2d6a4f", "#1b4332"]
for i in range(len(x)):
    # ax[1].bar(x[i], list(migration_weeks.values())[i], width=width, edgecolor=edgecolor, color=green_colors[i], zorder=3, label="SkyBox")
    ax[1].bar(x[i], list(migration_weeks.values())[i]/100, width=width, edgecolor=edgecolor, color=green_colors[i], hatch=hatches[0], zorder=3, label="SkyBox")
    
ax[1].set_xticks(x, labels=weeks)
ax[1].set_xlabel("Week")
ax[1].set_ylabel("Migration Frequency\n(per VM per hour)")
ax[1].grid()
ax[1].set_ylim([None, 0.04])
ax12 = ax[1].twinx()
ax12.plot(x, list(covs.values()), color= '#274c77', marker= '*', linestyle="--", markersize=3)
ax12.set_ylabel("CoV of Renewable\nSupply")
ax12.set_ylim(-0.1, 1.2)
ax12.set_yticks([0, 0.4, 0.8, 1.2])
ax12.legend(["CoV of Renewable\nSupply"], loc="upper center", bbox_to_anchor= (0.493, 1.04),frameon=False, fontsize=5)

fig.tight_layout(pad=-0.2)
ax[0].ticklabel_format(axis='y', style='sci', scilimits=(-2,-2))
ax[1].ticklabel_format(axis='y', style='sci', scilimits=(-2,-2))
plt.savefig("./migration.png",bbox_inches='tight')
plt.savefig("./migration.pdf",bbox_inches='tight')
plt.clf()
plt.cla()

==> figures/evaluation/migration_backup.py <==
import os
import re
from collections import defaultdict
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
import json
import bootstrap as bs
import importlib
import matplotlib.ticker as ticker

importlib.reload(bs)
bs.set_my_bar_custom_style()

with open("migration.json", "r") as in_f:
    raw_results = json.load(in_f)

carbon = {float(k):v for k,v in raw_results["results"].items()}
migr_freq = {float(k):v for k,v in raw_results["migrations"].items()}

# legends = ["Amortized Emb. Carbon", "Op. Carbon (Power Grid)", "Op. Carbon (Renewable)"]
# colors = {"embodied" : "#7f5539", "brown": "#b08968", "green": "#a4ac86"}
linewidth=0.5
# colors = {"embodied" : "#7a7a7a", "brown": "#CA955C", "green": "#76BA99"}
# '#6B4F4F', '#9c6644', '#CA955C', '#76BA99', "#1A5D1A"
# colors = {"embodied" : "#6B4F4F", "brown": "#876445", "green": "#a5d74d"}
hatches = ["//", "", '']
# hatches = ["\\\\", "//", '']
# hatches = ["", "", '']
# hatches = ["\\\\", "//", "--", "xx", ""]
colors = ["#a4ac86", '#6B4F4F']
edgecolor = 'white'

fig, ax = plt.subplots(1, 1, figsize=bs.get_fig_size(1, 0.55), dpi=300)
width = 0.6

serverc = 2.55
batteryc = 0.51
# embodied for 8 weeks
embodied = {"Centr-Global" : serverc*8/1.2, "Centr-Graph" : serverc*8/1.1, "Distr-Grid" : serverc*8, "Distr-Battery" : (serverc+batteryc)*8, "GreenBox" :serverc*8, "static":serverc*8, "greedy" :serverc*8, "mip":serverc*8}
        
freq_filters = [0, 0.5, 1.0, 1.5, 2, 5, 10]
freqs = []
for freq in freq_filters:
    get_closest = lambda y: min(migr_freq.values(), key=lambda x:abs(x-y))
    freqs.append(get_closest(freq))
    
k_filters = [k for k,v in migr_freq.items() if v in freqs]
filtered_carbon = {k:v for k,v in carbon.items() if k in k_filters}
filtered_freq = {k:v for k,v in migr_freq.items() if k in k_filters}

xlabels,power_y = zip(*sorted(filtered_carbon.items()))
x = np.arange(0, len(power_y))
xlabels = [f"{freq:.1f}%" for freq in freq_filters]
ax.bar(x, np.array(power_y)+[embodied["GreenBox"]]*len(power_y), width=width, color=colors[0], edgecolor=edgecolor, hatch=hatches[0], zorder=3, label="SkyBox")
# ax.bar(x, np.array(power_y), width=width, bottom=[embodied["GreenBox"]]*len(power_y), color=colors[0], edgecolor=edgecolor, hatch=hatches[1], zorder=3)
ax.set_xticks(x, labels=xlabels)
ax.set_xlabel("Migration Frequency (per VM hour)")
ax.set_ylabel("Carbon Fpt. (tCO2eq)")

# ax.legend(ncol=1, loc='upper right', frameon=False, fontsize=6, labelspacing=0.1, bbox_to_anchor=(1, 1.05))
ax.grid()
ax.set_ylim([None, 80])
# fig.tight_layout()
plt.savefig("./migration.png",bbox_inches='tight')
plt.savefig("./migration.pdf",bbox_inches='tight')
plt.clf()
plt.cla()

==> figures/evaluation/misprediction.py <==
import os
import re
from collections import defaultdict
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
import json
import bootstrap as bs
import importlib
import matplotlib.patches as patches


importlib.reload(bs)
bs.set_my_custom_style()


# plt.rcParams.update({'figure.max_open_warning': 0})
# matplotlib.rcParams.update({'font.size': 12})
# matplotlib.rcParams.update({'font.family': 'serif'})
# matplotlib.rcParams['xtick.major.pad'] = '8'
# matplotlib.rcParams['ytick.major.pad'] = '8'
# matplotlib.rcParams['hatch.linewidth'] = 0.5
# line_styles = ['-', '--', '-.', ':']
# hatches = ["", "\\", "//", "||"]
# colors = ['#ff796c', 'plum', '#95d0fc', 'gray']
# line_colors = ['#ff796c', '#23a8eb', 'gray', 'black', 'plum']
# markers = ['o', '*', 'v', '^']
# plt.figure(figsize=(7,4), dpi=300)

colors = {"Distr-Grid" : "#6B4F4F", "Distr-Battery" : "#876445", "Centr-Graph" : "#76A21E", "Centr-Global" : "#B2533E", "GreenBox" :"#00917C", "greedy" :"#CA955C", "mip" :"#1A5D1A"}
colors = ["#B2533E", "#76A21E", "#00917C", "#B2533E", "#00917C"]

scale = 2100/1000
embodied_greenbox = 20.4
embodied_battery = 24.48

fig, axs = plt.subplots(figsize=bs.get_fig_size(1, 0.52), dpi=300)

with open("misprediction.json") as in_f:
    total_results = json.load(in_f)
aggr_power_mispred = total_results["power mispred"]
aggr_lifetime_mispred = total_results["lifetime mispred"]
# baselines = {"Distr-Battery" : total_results['battery'], "Distr-Grid" : total_results['distr'], "Distr-Grid" : total_results['distr']}

normal_value = (aggr_power_mispred["0"] / 1000*scale + embodied_greenbox) / 100
x,power_y = zip(*aggr_power_mispred.items())
x = np.array([int(x0) for x0 in x])
y = (np.array(power_y)/1000*scale+embodied_greenbox)/normal_value-100
print(y)
plt.plot(x,y, label="Power Mispred.", markersize=3, linestyle = '--', color=colors[0])
width = 0.7

plt.text(0, y[6]+7, "3-hour-ahead\nmisprediction ratio", fontsize=5, ha='center', va='center', color=colors[3],zorder=5)
plt.arrow(-13, y[6]+8, -5, 0, width=0.01, head_width=0.5, head_length=0.4, color=colors[3], zorder=5, linewidth=0.5)
plt.arrow(13, y[6]+8, 5, 0, width=0.01, head_width=0.5, head_length=0.4, color=colors[3], zorder=5, linewidth=0.5)
plt.vlines(x=[-20], ymin=8, ymax=12, color=colors[3], linewidth=0.5, zorder=5)
plt.vlines(x=[20], ymin=8, ymax=12, color=colors[3], linewidth=0.5, zorder=5)
rect = patches.Rectangle((-21, 15), 40, 10, linewidth=1, edgecolor='white', facecolor='white', zorder=4, alpha=0.6)
axs.add_patch(rect)

normal_value = (aggr_lifetime_mispred["0"] / 1000*scale + embodied_greenbox) / 100
x,lifetime_y = zip(*aggr_lifetime_mispred.items())
x = np.array([int(x0) for x0 in x])
y = (np.array(lifetime_y)/1000*scale+embodied_greenbox)/normal_value-100
# y[y<1] = 1 
plt.plot(x, y, label="VM Lifetime Mispred.", markersize=3, linestyle = '-', color=colors[1])
# plt.bar(x, y, width=width, hatch="", zorder=3,  label="VM Lifetime Mispred.")

plt.ylim([-2, 20])
# plt.xlim([-50, 50])
plt.xlabel("Misprediction Ratio (%)")
plt.ylabel("Increased\nCarbon Fpt. (%)")
plt.xticks(np.arange(-50, 60, 10), fontsize=int(bs.FONT_SIZE))
plt.yticks(np.arange(0, 25, 5))
fig.legend(ncol=2, frameon=False, loc='upper center', bbox_to_anchor=(0.55, 0.93))
# plt.grid()
plt.grid(which='major', axis='both', linestyle='--',linewidth=0.5, color='gray', alpha=0.4)
plt.tight_layout()
plt.savefig("misprediction.pdf", bbox_inches='tight')
plt.savefig("misprediction.png", bbox_inches='tight')
plt.clf()

==> figures/evaluation/new_baseline_lookahead.py <==
import enum
import matplotlib.pyplot as plt
import numpy as np
import json
from collections import defaultdict
import pickle
import sys
from glob import glob
import networkx as nx
from matplotlib.animation import FuncAnimation
import matplotlib.backends.backend_pdf
import matplotlib
from networkx.drawing.nx_agraph import to_agraph 
import img2pdf
import os
import pandas as pd
from PyPDF2 import PdfMerger
import glob
import math
import bootstrap as bs
import importlib

importlib.reload(bs)
bs.set_my_custom_style()

TEXT_ONLY = False

# plt.rcParams.update({'figure.max_open_warning': 0})
# matplotlib.rcParams.update({'font.size': 12})
# matplotlib.rcParams.update({'font.family': 'serif'})
# matplotlib.rcParams['xtick.major.pad'] = '8'
# matplotlib.rcParams['ytick.major.pad'] = '8'
# matplotlib.rcParams['hatch.linewidth'] = 0.5


# # line_styles = ['-', '--', '-.', ':']
# line_styles = ['-', '-.']#, '-.', ':']
# hatches = ["", "\\", "//", "||"]
# # colors = ['#ff796c', 'plum', '#95d0fc', 'grey']
# colors = ['#ff796c', 'plum', '#95d0fc', '#23a8eb', '#3d8c40', 'grey']
# line_colors = ['#ff796c', 'plum', '#23a8eb', 'gray', 'black']
# # markers = ['P', '*', 'v', '^']
# markers = ['o', 'P', '*', 'v', '^']

plt.figure(figsize=bs.get_fig_size(1, 0.7), dpi=300)

results = []
policies = []
policies = ["0%", "10%", "20%", "30%", "40%", "50%"]
with open("new_baseline_lookahead.dat", "r") as f:
    for i, line in enumerate(f.readlines()):
        if i == 0 or i > len(policies):
            continue
        parsed_line = line.strip().split()
        raw = list(map(lambda x: float(x), parsed_line[1:]))
        results.append(raw)
        # policies.append(parsed_line[0])
# policies = ["0%", "20%", "40%", "60%"]

results = np.array(results) * 2.1 /1000
x = np.arange(len(results[0]))
xticks = x.astype(str)
xticks[0] = '0 (Greedy)'
plt.xlabel('Power Prediction Hours')
plt.ylabel('Carbon Fpt. (tCO2eq)')
plt.xticks(x, labels=xticks) 

for i in range(len(results)):
    plt.plot(x, results[i], label=policies[i])

# size = 4
# plt.plot(x, results[0], '-', label=policies[0], color='black', linewidth=2, marker='o')
# for i in range(1, size+1):
#     plt.plot(x, results[i], '--', label=policies[i], color=colors[i % len(colors)], linewidth=2, marker=markers[i % len(markers)])
# for i in range(1, size+1):
#     idx = i + size
#     plt.plot(x, results[idx], ':', label=policies[idx], color=colors[i % len(colors)], linewidth=2, marker=markers[i % len(markers)])

# plt.legend(ncol=3, bbox_to_anchor=(0.5, 1), loc='upper center', frameon=False)
plt.legend(ncol=3, frameon=False)
# plt.legend(ncol=2, loc='upper right', frameon=False, fontsize=11)
plt.grid()
# plt.grid(which='major', axis='y', linestyle='--',linewidth=1)
max_value = max(max(r) for r in results)
plt.ylim(top=max_value*1.2)
plt.tight_layout()
plt.savefig("new_baseline_lookahead.pdf")
plt.clf()

==> figures/evaluation/obsolete/application_mix_a.py <==
import enum
import matplotlib.pyplot as plt
import numpy as np
import json
from collections import defaultdict
import pickle
import sys
from glob import glob
import networkx as nx
from matplotlib.animation import FuncAnimation
import matplotlib.backends.backend_pdf
import matplotlib
from networkx.drawing.nx_agraph import to_agraph 
import img2pdf
import os
import pandas as pd
from PyPDF2 import PdfMerger
import glob
import math

TEXT_ONLY = False

plt.rcParams.update({'figure.max_open_warning': 0})
matplotlib.rcParams.update({'font.size': 14})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'
matplotlib.rcParams['hatch.linewidth'] = 0.5
barwidth = 1


line_styles = ['-', '--', '-.', ':']
hatches = ["", "\\", "//", "-", "x"]
colors = ['#ff796c', 'plum', '#95d0fc', '#23a8eb', 'gray']
line_colors = ['#ff796c', 'plum', '#23a8eb', 'gray', 'black']
markers = ['.', 'o', '*', 'v', '^']

performance = defaultdict(dict)
availability = defaultdict(dict)
policy = ""
mix = ""
normalized = False
with open("application_mix_a.dat") as infile:
    for i, line in enumerate(infile):
        if i == 0:
            continue
        splits = line.strip().split()
        mix, policy = splits[0].split("-")

        row = list(map(float, splits[1:]))
        row = np.array(row)
        performance[mix][policy] = row[0]
        availability[mix][policy] = row[1]


fig, axes = plt.subplots(1, 2, figsize=(8, 2.5), dpi=300)
column_labels = ["Insensitive", "Equal", "Sensitive"]
row_labels = ['greedy','mip-app','mip']
column_labels, row_labels = row_labels, column_labels

for dataset_no, data in enumerate([performance, availability]):
    results = pd.DataFrame(data).transpose()
    ax0 = axes[dataset_no]
    max_y_value = 0
    for i, row_label in enumerate(row_labels):
        row = results.iloc[i]
        for j in range(len(row)):
            label = None
            if i == 0 and dataset_no == 0:
                label = column_labels[j]
            bottom = 0
            off = j
            ax0.bar(i * 4 + off * barwidth, row.iloc[j], bottom=bottom, label=label, edgecolor='black', color=colors[j], zorder=3, hatch=hatches[j % len(hatches)], width=barwidth)
        max_y_value = max(max_y_value, max(row))

    # ax0.set_xlabel("Application Mixes")
    ax0.set_xticks(np.arange(len(row_labels)) * 4 + 2*barwidth / 2)
    ax0.set_xticklabels(row_labels)
    if dataset_no == 0:
        ax0.set_ylabel("95 Percentile\nSlowdown")
        ax0.set_ylim([1, None])
    elif dataset_no == 1:
        ax0.set_ylabel("Affected Apps (%)")
        ax0.set_ylim([0, max_y_value*1.2])
    # ax0.set_yscale("log")
    # ax0.set_yticks([1, 10, 100, 1000, 10000, 100000])
    # ax0.set_yticks([i*10**j for j in range(6) for i in range(10)], minor = True)
    # ax0.set_ylim([1, 100000])
    ax0.locator_params(axis='y', nbins=6)
    ax0.grid(visible=True, which='major', axis='y', color='#000000', linestyle='--', zorder=0)
    # plt.ylim([0, max_y_value*1.1])
    # if dataset_no == 0:
        # ax0.legend(ncol=len(column_labels), fontsize=12, loc="upper center", frameon=False, bbox_to_anchor=(0.5, 1.2))

handles,labels=[],[]
for ax in axes.flatten()[:1]:
    h, l = ax.get_legend_handles_labels()
    handles+=h
    labels+=l

lgd = fig.legend(handles, labels, fontsize=12, loc="upper center", frameon=False, ncol=len(labels), bbox_to_anchor=(0.5, 1.1), bbox_transform=fig.transFigure)
fig.tight_layout()
plt.tight_layout()
plt.savefig("application_mix_a.pdf", bbox_extra_artists=(lgd,),bbox_inches='tight')
plt.clf()

==> figures/evaluation/obsolete/application_mix_b.py <==
import enum
import matplotlib.pyplot as plt
import numpy as np
import json
from collections import defaultdict
import pickle
import sys
from glob import glob
import networkx as nx
from matplotlib.animation import FuncAnimation
import matplotlib.backends.backend_pdf
import matplotlib
from networkx.drawing.nx_agraph import to_agraph 
import img2pdf
import os
import pandas as pd
from PyPDF2 import PdfMerger
import glob
import math

TEXT_ONLY = False

plt.rcParams.update({'figure.max_open_warning': 0})
matplotlib.rcParams.update({'font.size': 16})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'
matplotlib.rcParams['hatch.linewidth'] = 0.5
barwidth = 1


line_styles = ['-', '--', '-.', ':']
hatches = ["", "\\", "//", "-", "x"]
colors = ['#ff796c', 'plum', '#95d0fc', '#23a8eb', 'gray']
line_colors = ['#ff796c', 'plum', '#23a8eb', 'gray', 'black']
markers = ['.', 'o', '*', 'v', '^']

performance = defaultdict(dict)
availability = defaultdict(dict)
policy = ""
mix = ""
normalized = False
with open("application_mix_b.dat") as infile:
    for i, line in enumerate(infile):
        if i == 0:
            continue
        # if "mip-app" in line:
        #     continue
        splits = line.strip().split()
        mix, policy = splits[0].split("-")

        row = list(map(float, splits[1:]))
        row = np.array(row)
        performance[mix][policy] = row[1]
        availability[mix][policy] = row[2]


fig, axes = plt.subplots(1, 2, figsize=(8, 3), dpi=300)
column_labels = ["Cofii", "DB", "DL", "DB-Large", "DL-Large"]
row_labels = ['greedy','mip-app','mip']
column_labels, row_labels = row_labels, column_labels

for dataset_no, data in enumerate([performance, availability]):
    results = pd.DataFrame(data).transpose()
    ax0 = axes[dataset_no]
    max_y_value = 0
    for i, row_label in enumerate(row_labels):
        row = results.iloc[i]
        for j in range(len(row)):
            label = None
            if i == 0 and dataset_no == 0:
                label = column_labels[j]
            bottom = 0
            off = j
            ax0.bar(i * 4 + off * barwidth, row.iloc[j], bottom=bottom, label=label, edgecolor='black', color=colors[j], zorder=3, hatch=hatches[j % len(hatches)], width=barwidth)
        max_y_value = max(max_y_value, max(row))

    # ax0.set_xlabel("Application Mixes")
    ax0.set_xticks(np.arange(len(row_labels)) * 4 + 2*barwidth / 2)
    ax0.set_xticklabels(row_labels, rotation=30, ha='right',rotation_mode='anchor', fontsize=12)
    if dataset_no == 0:
        ax0.set_ylabel("95 Percentile\nSlowdown")
        ax0.set_ylim([1, None])
    elif dataset_no == 1:
        ax0.set_ylabel("Affected Apps (%)")
        ax0.set_ylim([0, max_y_value*1.2])
    # ax0.set_yscale("log")
    # ax0.set_yticks([1, 10, 100, 1000, 10000, 100000])
    # ax0.set_yticks([i*10**j for j in range(6) for i in range(10)], minor = True)
    # ax0.set_ylim([1, 100000])
    ax0.locator_params(axis='y', nbins=6)
    ax0.grid(visible=True, which='major', axis='y', color='#000000', linestyle='--', zorder=0)
    # plt.ylim([0, max_y_value*1.1])
    # if dataset_no == 0:
        # ax0.legend(ncol=len(column_labels), fontsize=12, loc="upper center", frameon=False, bbox_to_anchor=(0.5, 1.2))

handles,labels=[],[]
for ax in axes.flatten()[:1]:
    h, l = ax.get_legend_handles_labels()
    handles+=h
    labels+=l

lgd = fig.legend(handles, labels, fontsize=12, loc="upper center", frameon=False, ncol=len(labels), bbox_to_anchor=(0.5, 1.15), bbox_transform=fig.transFigure)
fig.tight_layout()
plt.tight_layout()
plt.savefig("application_mix_b.pdf", bbox_extra_artists=(lgd,),bbox_inches='tight')
plt.clf()

==> figures/evaluation/obsolete/carbon.py <==
import enum
import matplotlib.pyplot as plt
import numpy as np
import json
from collections import defaultdict
import pickle
import sys
from glob import glob
import networkx as nx
from matplotlib.animation import FuncAnimation
import matplotlib.backends.backend_pdf
import matplotlib
from networkx.drawing.nx_agraph import to_agraph 
import img2pdf
import os
import pandas as pd
from PyPDF2 import PdfMerger
import glob
import math

TEXT_ONLY = False

plt.rcParams.update({'figure.max_open_warning': 0})
matplotlib.rcParams.update({'font.size': 16})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'
matplotlib.rcParams['hatch.linewidth'] = 0.5


line_styles = ['-', '--', '-.', ':']
hatches = ["||",  "o", "\\", "//"]
colors = ['#ff796c', 'plum', '#95d0fc', 'gray', 'black']
line_colors = ['#ff796c', 'plum', '#23a8eb', 'gray', 'black']
markers = ['.', 'o', '*', 'v', '^']
    
def plot_stacked_bar(results, filename, ylabel="Avg Overhead (hrs)", overlay=None, overlay_ylabel=None, transpose=False):
    if TEXT_ONLY:
        return
    
    fig, ax = plt.subplots(figsize=(8, 4), dpi=300)
    if overlay:
        ax2 = ax.twinx()
    results = pd.DataFrame(results)
    if transpose:
        results = results.transpose()
    results = results.fillna(0)
    row_labels = results.index.values
    column_labels = results.columns
    max_y_value = 0
    for i, row_label in enumerate(row_labels):
        row = results.loc[row_label]
        # second_group_values = np.array(list(top_group_values.values()))
        # second_group_values[second_group_values==0] = 0.001
        for j in range(len(row)):
            label = None
            if i == 0:
                label = column_labels[j]
            ax.bar(i, row[j], bottom=sum(row[:j]), label=label, edgecolor='black', color=colors[j], zorder=3, hatch=hatches[j % len(hatches)], width=0.3)
        max_y_value = max(max_y_value, sum(row))

    if overlay:
        ax2.plot(np.arange(len(row_labels)), [overlay[k] for k in row_labels], color='black', linestyle='--', marker="*", zorder=4, linewidth=2)
        ax2.set_ylabel(overlay_ylabel)
        # print(max(list(overlay.values())))
        ax2.set_ylim([0, max(list(overlay.values()))*1.1])

    plt.xticks(np.arange(len(row_labels)), labels=row_labels)
    ax.set_ylabel(ylabel)
    ax.set_ylim([0, max_y_value*1.1])
    ax.legend(ncol=2, fontsize=16, loc="upper center", frameon=False, bbox_to_anchor=(0.5, 1.4))
    ax.locator_params(axis='y', nbins=5)
    ax.grid(b=True, which='major', axis='y', color='#000000', linestyle='--', zorder=0)
    plt.tight_layout()
    plt.savefig(f"{filename}")
    plt.clf()

utils = np.average([0.34, 0.73, 0.53, 0.54])
provisioned_utils = np.average([0.55, 0.67, 0.48, 0.59])

perf_breakdown = defaultdict(lambda : defaultdict(int))


# https://ugupta.com/files/ChasingCarbon_HPCA2021.pdf
# Opex cost = 65%
# Capex cost = 35%
perf_breakdown['Non-renewable DC']['Operational Carbon'] = 65
perf_breakdown['Non-renewable DC']['Embodied Carbon'] = 35


perf_breakdown['GreenBox']['Operational Carbon'] = 18 / (82 / 35)
perf_breakdown['GreenBox']['Embodied Carbon'] = 82 / (82 / 35) * 1 / utils

perf_breakdown['GreenBox w/ Provision']['Operational Carbon'] = 18 / (82 / 35)
perf_breakdown['GreenBox w/ Provision']['Embodied Carbon'] = 82 / (82 / 35) * 1 / provisioned_utils

plot_stacked_bar(perf_breakdown, "carbon.pdf", ylabel="Percentage(%)\nof Execution Time", transpose=True)

==> figures/evaluation/obsolete/carbon_subgraph.py <==
import enum
import matplotlib.pyplot as plt
import numpy as np
import json
from collections import defaultdict
import pickle
import sys
from glob import glob
import networkx as nx
from matplotlib.animation import FuncAnimation
import matplotlib.backends.backend_pdf
import matplotlib
from networkx.drawing.nx_agraph import to_agraph 
import img2pdf
import os
import pandas as pd
from PyPDF2 import PdfMerger
import glob
import math


def hex_to_RGB(hex_str):
    """ #FFFFFF -> [255,255,255]"""
    #Pass 16 to the integer function for change of base
    return [int(hex_str[i:i+2], 16) for i in range(1,6,2)]

def get_color_gradient(c1, c2, n):
    """
    Given two hex colors, returns a color gradient
    with n colors.
    """
    assert n > 1
    c1_rgb = np.array(hex_to_RGB(c1))/255
    c2_rgb = np.array(hex_to_RGB(c2))/255
    mix_pcts = [x/(n-1) for x in range(n)]
    rgb_colors = [((1-mix)*c1_rgb + (mix*c2_rgb)) for mix in mix_pcts]
    return ["#" + "".join([format(int(round(val*255)), "02x") for val in item]) for item in rgb_colors]

brown_color = ["#745961", "#eab768"]
green_color = ["#2EB62C", "#C5E8B7"]
embodied_color = ["#454545", "#707070"]
embodied_colors = get_color_gradient(embodied_color[0], embodied_color[1], 4)
brown_colors = get_color_gradient(brown_color[0], brown_color[1], 4)
green_colors = get_color_gradient(green_color[0], green_color[1], 4)

plt.rcParams.update({'figure.max_open_warning': 0})
matplotlib.rcParams.update({'font.size': 12})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'
matplotlib.rcParams['hatch.linewidth'] = 0.5


line_styles = ['-', '--', '-.', ':']
hatches = ["", "\\\\\\\\", "////", "oooo"]
colors = ['gold', '#ff796c', 'plum', '#95d0fc', 'royalblue']
line_colors = ['#ff796c', 'plum', '#23a8eb', 'gray', 'black']
markers = ['o', '*', 'v', '^']
fig, ax = plt.subplots(figsize=(12,3.5), dpi=1200)

data_dir = "baseline_timestart_6"
times = 8
all_embodied = []
all_clean = []
all_brown = []
np.random.seed(1)
time_ids = np.arange(1, times+1)
for time in range(times):
    time_id = time_ids[time]
    results = []
    policies = []
    with open(f"{data_dir}/time{time_id}.dat", "r") as f:
        for i, line in enumerate(f.readlines()):
            if i == 0:
                continue
            parsed_line = line.strip().split()
            raw = list(map(lambda x: float(x), parsed_line[1:]))
            results.append(raw)
            policies.append(parsed_line[0])
    embodied = [i[0] for i in results]
    brown_op = [i[1] for i in results]
    clean_op = [i[2] for i in results]
    all_embodied.append(embodied)
    all_brown.append(brown_op)
    all_clean.append(clean_op)
all_embodied = np.array(all_embodied)
all_brown = np.array(all_brown)
all_clean = np.array(all_clean)

timelabels = ["Cent-Global", "Cent-Distr", "Distr-Grid", "Distr-Battery", "GreenBox"]
x = np.arange(0,times)
all_x = np.zeros(times*len(timelabels))
width = 0.16
gap = 0.4
for i in range(5):
    # normal one
    ax.bar(x+(i-2)*width, all_embodied[:,i], width=width, color="#DFDFD4", edgecolor="black", hatch="\\\\", zorder=3)
    ax.bar(x+(i-2)*width, all_brown[:,i], bottom=all_embodied[:,i], width=width, color="#846954", edgecolor="black", hatch="//", zorder=3)
    ax.bar(x+(i-2)*width, all_clean[:,i], bottom=all_embodied[:,i]+all_brown[:,i], width=width, color="#a5d74d", edgecolor="black", zorder=3)

    if i == 0:
        all_x[i*times:(i+1)*times] = x+(i-3.4)*width
    elif i == 1:
        all_x[i*times:(i+1)*times] = x+(i-3)*width
    elif i == 2:
        all_x[i*times:(i+1)*times] = x+(i-2.8)*width
    elif i == 3:
        all_x[i*times:(i+1)*times] = x+(i-3)*width
    elif i == 4:
        all_x[i*times:(i+1)*times] = x+(i-2.4)*width

labels = []
for l in timelabels:
    labels += [l]*times
ax.tick_params(axis=u'x', which=u'both',length=0)
# ax.set_xticks(all_x, labels=labels, fontsize=8.5, rotation=30) 
ax.set_ylabel("Total Carbon Footprint (kgCO2e)", fontsize=11)
for i in range(times):
    ax.text(x[i]-1.8*width, -2400, f"Week{i+1}", weight='bold', fontsize=10.5)

ax.legend(["Embodied Carbon", "Brown Operational Carbon", "Green Operational Carbon"], ncol=1, loc='upper left', frameon=False, fontsize=11)

ax2 = ax.twinx()
new_x = times+0.5
new_xticks = [new_x+(0-3.4)*width, new_x+(1-3)*width, new_x+(2-2.8)*width, new_x+(3-3)*width, new_x+(4-2.4)*width]
ax.set_xticks(list(all_x)+new_xticks, labels=labels+timelabels, fontsize=8.5, rotation=30) 
ax.text(new_x-1.8*width, -2400, f"Total", weight='bold', fontsize=10.5)
ax.axvline(x=new_x-1.8*width-0.5, linestyle="--", color='black')
ax2.set_ylabel("Total Carbon Footprint (kgCO2e)", fontsize=11)
for i in range(5):
    # normal one
    ax2.bar(new_x+(i-2)*width, sum(all_embodied[:,i]), width=width, color="#DFDFD4", edgecolor="black", hatch="\\\\", zorder=3)
    ax2.bar(new_x+(i-2)*width, sum(all_brown[:,i]), bottom=sum(all_embodied[:,i]), width=width, color="#846954", edgecolor="black", hatch="//", zorder=3)
    ax2.bar(new_x+(i-2)*width, sum(all_clean[:,i]), bottom=sum(all_embodied[:,i]+all_brown[:,i]), width=width, color="#a5d74d", edgecolor="black", zorder=3)

ax.grid(which='major', axis='y', linestyle='--',linewidth=1)
fig.tight_layout()
plt.savefig("./new_baseline_separate_starttime_new_6.png")
plt.savefig("./new_baseline_separate_starttime_new_6.pdf")
plt.clf()
plt.cla()


==> figures/evaluation/obsolete/dynamic_subgraph_identification_a.py <==
import enum
import matplotlib.pyplot as plt
import numpy as np
import json
from collections import defaultdict
import pickle
import sys
from glob import glob
import networkx as nx
from matplotlib.animation import FuncAnimation
import matplotlib.backends.backend_pdf
import matplotlib
from networkx.drawing.nx_agraph import to_agraph 
import img2pdf
import os
import pandas as pd
from PyPDF2 import PdfMerger
import glob
import math

TEXT_ONLY = False

plt.rcParams.update({'figure.max_open_warning': 0})
matplotlib.rcParams.update({'font.size': 12})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'
matplotlib.rcParams['hatch.linewidth'] = 0.5


line_styles = ['-', '--', '-.', ':']
hatches = ["", "\\", "//", "-", "x"]
colors = ['#ff796c', 'plum', '#95d0fc', '#23a8eb', 'gray']
line_colors = ['#ff796c', 'plum', '#23a8eb', 'gray', 'black']
markers = ['*', 'o', '.', 'v', '^']

results = dict()
with open("dynamic_subgraph_identification_a.dat") as infile:
    for i, line in enumerate(infile):
        splits = line.strip().split()
        policy = splits[0]
        row = list(map(float, splits[1:]))
        row = np.array(row)
        results[policy] = row


for (plot_policy, series) in results.items():
    print(np.average(series[1:]))

plt.figure(figsize=(4, 3), dpi=300)
max_y_value = - float('inf')

for i, (plot_policy, series) in enumerate(results.items()):
    series = np.array(series)
    plt.plot(np.arange(len(series)), series, label=plot_policy, color=line_colors[i % len(colors)], linestyle=line_styles[i % len(line_styles)], marker=markers[i % len(markers)], linewidth=2, markevery=1, markersize=6)
    
    max_y_value = max(max_y_value, max(series))
    
plt.legend(ncol=4, fontsize=12, loc="upper center", frameon=False, bbox_to_anchor=(0.5, 1.25))
# plt.xticks(np.arange(len(series)), labels=['3-11', '3-18', '3-25', '4-01','4-08','4-15','4-22','4-29','5-06','5-13'])
plt.xticks(np.arange(len(series)//2+1)*2, labels=['3-11','3-25','4-08','4-22'])
plt.xlabel("Date")
plt.ylabel("Stable Power (MW)")
# plt.xlim([0, TIMESTEPS])
if max_y_value != 0 and max_y_value != - float('inf'):
    plt.ylim([0, 1.3*max_y_value])
    plt.locator_params(axis='y', nbins=5)
    # num_yticks = 5
    # nearest_unit = 10**math.floor(math.log10(max_y_value // num_yticks))
    # ytick_gap = math.ceil(max_y_value / num_yticks / nearest_unit) * nearest_unit
    # plt.yticks(np.arange(num_yticks) * ytick_gap)
plt.grid(visible=True, which='major', axis='y', color='#000000', linestyle='--')
plt.tight_layout()
plt.savefig(f"dynamic_subgraph_identification_a.pdf")
plt.clf()

==> figures/evaluation/obsolete/dynamic_subgraph_identification_b.py <==
import enum
import matplotlib.pyplot as plt
import numpy as np
import json
from collections import defaultdict
import pickle
import sys
from glob import glob
import networkx as nx
from matplotlib.animation import FuncAnimation
import matplotlib.backends.backend_pdf
import matplotlib
from networkx.drawing.nx_agraph import to_agraph 
import img2pdf
import os
import pandas as pd
from PyPDF2 import PdfMerger
import glob
import math

TEXT_ONLY = False

plt.rcParams.update({'figure.max_open_warning': 0})
matplotlib.rcParams.update({'font.size': 12})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'
matplotlib.rcParams['hatch.linewidth'] = 0.5


line_styles = ['-', '--', '-.', ':']
hatches = ["", "\\", "//", "-", "x"]
colors = ['#ff796c', 'plum', '#95d0fc', '#23a8eb', 'gray']
line_colors = ['#ff796c', 'plum', '#23a8eb', 'gray', 'black']
markers = ['*', 'o', '.', 'v', '^']

results = dict()
with open("dynamic_subgraph_identification_b.dat") as infile:
    for i, line in enumerate(infile):
        splits = line.strip().split()
        policy = splits[0]
        row = list(map(float, splits[1:]))
        row = np.array(row)
        results[policy] = row

for (plot_policy, series) in results.items():
    print(np.average(series[1:]))
    
plt.figure(figsize=(4, 3), dpi=300)
max_y_value = - float('inf')

for i, (plot_policy, series) in enumerate(results.items()):
    series = np.array(series)
    plt.plot(np.arange(len(series)), series, label=plot_policy, color=line_colors[i % len(colors)], linestyle=line_styles[i % len(line_styles)], marker=markers[i % len(markers)], linewidth=2, markevery=1, markersize=6)
    
    max_y_value = max(max_y_value, max(series))
    
plt.legend(ncol=4, fontsize=12, loc="upper center", frameon=False, bbox_to_anchor=(0.5, 1.25))
# plt.xticks(np.arange(len(series)), labels=['3-11', '3-18', '3-25', '4-01','4-08','4-15','4-22','4-29','5-06','5-13'])
plt.xticks(np.arange(len(series)//2+1)*2, labels=['3-11','3-25','4-08','4-22'])
plt.xlabel("Date")
plt.ylabel("95 Percentile Slowdown")
# plt.xlim([0, TIMESTEPS])
if max_y_value != 0 and max_y_value != - float('inf'):
    plt.ylim([1, 1.1*max_y_value])
    plt.locator_params(axis='y', nbins=5)
    # num_yticks = 5
    # nearest_unit = 10**math.floor(math.log10(max_y_value // num_yticks))
    # ytick_gap = math.ceil(max_y_value / num_yticks / nearest_unit) * nearest_unit
    # plt.yticks(np.arange(num_yticks) * ytick_gap)
plt.grid(visible=True, which='major', axis='y', color='#000000', linestyle='--')
plt.tight_layout()
plt.savefig(f"dynamic_subgraph_identification_b.pdf")
plt.clf()

==> figures/evaluation/obsolete/misprediction_a.py <==
import enum
import matplotlib.pyplot as plt
import numpy as np
import json
from collections import defaultdict
import pickle
import sys
from glob import glob
import networkx as nx
from matplotlib.animation import FuncAnimation
import matplotlib.backends.backend_pdf
import matplotlib
from networkx.drawing.nx_agraph import to_agraph 
import img2pdf
import os
import pandas as pd
from PyPDF2 import PdfMerger
import glob
import math

TEXT_ONLY = False

plt.rcParams.update({'figure.max_open_warning': 0})
matplotlib.rcParams.update({'font.size': 12})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'
matplotlib.rcParams['hatch.linewidth'] = 0.5
barwidth = 1


line_styles = ['-', '--', '-.', ':']
hatches = ["", "\\", "//", "-", "x"]
colors = ['#ff796c', 'plum', '#95d0fc', '#23a8eb', 'gray']
line_colors = ['#ff796c', 'plum', '#23a8eb', 'gray', 'black']
markers = ['o', '*', '*', 'v', '^']

performance = dict()
affected_apps = dict()
normalized = False
with open("misprediction_a.dat") as infile:
      for i, line in enumerate(infile):
            if i == 0:
                  continue
            # if "mip-app" in line:
            #     continue
            splits = line.strip().split()
            ratio = int(float(splits[0]) * 100)

            row = list(map(float, splits[1:]))
            row = np.array(row)
            performance[ratio] = row[0]
            affected_apps[ratio] = row[1]
# print(performance, affected_apps)
x = list(affected_apps.keys())
xticks = [-60,-40,-20,0,20,40,60]
fig, ax1 = plt.subplots(figsize=(5, 3), dpi=300)

ax2 = ax1.twinx()

max_y_value = - float('inf')
i = 0
series = list(performance.values())
series = np.array(series)
ax1.plot(x, series, label="Slowdown", color=line_colors[i % len(colors)], linestyle=line_styles[i % len(line_styles)], marker=markers[i % len(markers)], linewidth=3, markevery=1, markersize=7)
max_y_value = max(max_y_value, max(series))
if max_y_value != 0 and max_y_value != - float('inf'):
      ax1.set_ylim([1, 1.2*max_y_value])
      ax1.locator_params(axis='y', nbins=5)

max_y_value = - float('inf')
i = 1
series = list(affected_apps.values())
series = np.array(series)
ax2.plot(x, series, label="Affected Apps", color=line_colors[i % len(colors)], linestyle=line_styles[i % len(line_styles)], marker=markers[i % len(markers)], linewidth=3, markevery=1, markersize=7)
max_y_value = max(max_y_value, max(series))
if max_y_value != 0 and max_y_value != - float('inf'):
      ax2.set_ylim([0, 1.3*max_y_value])
      ax2.locator_params(axis='y', nbins=5)

ax1.set_xticks(xticks)
ax1.set_xticklabels(xticks)
ax1.set_xlabel("Misprediction Ratio (%)")
ax1.set_ylabel("95 Percentile\nSlowdown")
ax2.set_ylabel("Affected Apps (%)")

handles,labels=[],[]
for ax in [ax1, ax2]:
      h, l = ax.get_legend_handles_labels()
      handles+=h
      labels+=l

lgd = fig.legend(handles, labels, fontsize=11, loc="upper center", frameon=False, ncol=len(labels), bbox_to_anchor=(0.5, 1.1), bbox_transform=fig.transFigure)
fig.tight_layout()
# plt.legend(ncol=4, fontsize=12, loc="upper center", frameon=False, bbox_to_anchor=(0.5, 1.2))
plt.grid(visible=True, which='major', axis='y', color='#000000', linestyle='--')
plt.tight_layout()
plt.savefig(f"misprediction_a.pdf", bbox_extra_artists=(lgd,), bbox_inches='tight')
plt.clf()
   

==> figures/evaluation/obsolete/misprediction_b.py <==
import enum
import matplotlib.pyplot as plt
import numpy as np
import json
from collections import defaultdict
import pickle
import sys
from glob import glob
import networkx as nx
from matplotlib.animation import FuncAnimation
import matplotlib.backends.backend_pdf
import matplotlib
from networkx.drawing.nx_agraph import to_agraph 
import img2pdf
import os
import pandas as pd
from PyPDF2 import PdfMerger
import glob
import math

TEXT_ONLY = False

plt.rcParams.update({'figure.max_open_warning': 0})
matplotlib.rcParams.update({'font.size': 12})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'
matplotlib.rcParams['hatch.linewidth'] = 0.5
barwidth = 1


line_styles = ['-', '--', '-.', ':']
hatches = ["", "\\", "//", "-", "x"]
colors = ['#ff796c', 'plum', '#95d0fc', '#23a8eb', 'gray']
line_colors = ['#ff796c', 'plum', '#23a8eb', 'gray', 'black']
markers = ['o', '*', '*', 'v', '^']

performance = dict()
affected_apps = dict()
normalized = False
with open("misprediction_b.dat") as infile:
      for i, line in enumerate(infile):
            if i == 0:
                  continue
            # if "mip-app" in line:
            #     continue
            splits = line.strip().split()
            ratio = int(float(splits[0]) * 100)

            row = list(map(float, splits[1:]))
            row = np.array(row)
            performance[ratio] = row[0]
            affected_apps[ratio] = row[1]
# print(performance, affected_apps)
x = list(affected_apps.keys())
xticks = [-60,-40,-20,0,20,40,60]
fig, ax1 = plt.subplots(figsize=(5, 3), dpi=300)

ax2 = ax1.twinx()

max_y_value = - float('inf')
i = 0
series = list(performance.values())
series = np.array(series)
ax1.plot(x, series, label="Slowdown", color=line_colors[i % len(colors)], linestyle=line_styles[i % len(line_styles)], marker=markers[i % len(markers)], linewidth=3, markevery=1, markersize=7)
max_y_value = max(max_y_value, max(series))
if max_y_value != 0 and max_y_value != - float('inf'):
      ax1.set_ylim([1, 1.2*max_y_value])
      ax1.locator_params(axis='y', nbins=5)

max_y_value = - float('inf')
i = 1
series = list(affected_apps.values())
series = np.array(series)
ax2.plot(x, series, label="Affected Apps", color=line_colors[i % len(colors)], linestyle=line_styles[i % len(line_styles)], marker=markers[i % len(markers)], linewidth=3, markevery=1, markersize=7)
max_y_value = max(max_y_value, max(series))
if max_y_value != 0 and max_y_value != - float('inf'):
      ax2.set_ylim([0, 1.45*max_y_value])
      ax2.locator_params(axis='y', nbins=5)

ax1.set_xticks(xticks)
ax1.set_xticklabels(xticks)
ax1.set_xlabel("Misprediction Ratio (%)")
ax1.set_ylabel("95 Percentile\nSlowdown")
ax2.set_ylabel("Affected Apps (%)")

handles,labels=[],[]
for ax in [ax1, ax2]:
      h, l = ax.get_legend_handles_labels()
      handles+=h
      labels+=l

lgd = fig.legend(handles, labels, fontsize=11, loc="upper center", frameon=False, ncol=len(labels), bbox_to_anchor=(0.5, 1.1), bbox_transform=fig.transFigure)
fig.tight_layout()
# plt.legend(ncol=4, fontsize=12, loc="upper center", frameon=False, bbox_to_anchor=(0.5, 1.2))
plt.grid(visible=True, which='major', axis='y', color='#000000', linestyle='--')
plt.tight_layout()
plt.savefig(f"misprediction_b.pdf", bbox_extra_artists=(lgd,), bbox_inches='tight')
plt.clf()
   

==> figures/evaluation/obsolete/new_baseline_low_priority_ratio_6.py <==
import enum
import matplotlib.pyplot as plt
import numpy as np
import json
from collections import defaultdict
import pickle
import sys
from glob import glob
import networkx as nx
from matplotlib.animation import FuncAnimation
import matplotlib.backends.backend_pdf
import matplotlib
from networkx.drawing.nx_agraph import to_agraph 
import img2pdf
import os
import pandas as pd
from PyPDF2 import PdfMerger
import glob
import math

TEXT_ONLY = False

plt.rcParams.update({'figure.max_open_warning': 0})
matplotlib.rcParams.update({'font.size': 12})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'
matplotlib.rcParams['hatch.linewidth'] = 0.5


line_styles = ['-', '--', '-.', ':', '-']
hatches = ["", "\\\\", "//", "--", "xx"]
# colors = ['#ff796c', 'plum', '#95d0fc', 'gray']
colors = ['#ff796c', 'plum', '#95d0fc', '#23a8eb', '#3d8c40', 'grey']
line_colors = ['#ff796c', 'plum', '#23a8eb', 'gray', 'black']
markers = ['o', '*', 'v', '^', 's']
plt.figure(figsize=(7,3.5), dpi=300)

results = []
policies = []
cent_global = []
cent_distr = []
distr_grid = []
distr_battery = []
greenbox = []
with open("new_baseline_low_priority_ratio_6.dat", "r") as f:
    for i, line in enumerate(f.readlines()):
        if i == 0:
            continue
        parsed_line = line.strip().split()
        raw = list(map(lambda x: float(x), parsed_line[1:]))
        results.append(raw)
        policies.append(parsed_line[0])
policies = ["Cent-Global", "Cent-Distr", "Distr-Grid", "Distr-Battery", "GreenBox"]

l = ["0%", "10%", "20%", "30%", "40%"]
x = np.arange(0,len(l))
plt.xlabel('Low-Priority VM Percentage')
plt.ylabel('Carbon Footprint (kgCO2e)')
plt.xticks(x, labels=l)

width = 0.16
for i in range(len(policies)):
    plt.bar(x+(-2+i)*width, results[i], width=width, color=colors[i], edgecolor="black", hatch=hatches[i], zorder=3)

plt.legend(policies, ncol=3, bbox_to_anchor=(0.5, 1.25), loc='upper center', frameon=False, fontsize=10)
plt.grid(which='major', axis='y', linestyle='--',linewidth=1)
max_value = max(max(r) for r in results)
plt.ylim(top=max_value*1.2)
plt.tight_layout()
plt.savefig("new_baseline_low_priority_ratio_bar_6.pdf")
plt.clf()

==> figures/evaluation/obsolete/new_baseline_powermis.py <==
import enum
import matplotlib.pyplot as plt
import numpy as np
import json
from collections import defaultdict
import pickle
import sys
from glob import glob
import networkx as nx
from matplotlib.animation import FuncAnimation
import matplotlib.backends.backend_pdf
import matplotlib
from networkx.drawing.nx_agraph import to_agraph 
import img2pdf
import os
import pandas as pd
from PyPDF2 import PdfMerger
import glob
import math

TEXT_ONLY = False

plt.rcParams.update({'figure.max_open_warning': 0})
matplotlib.rcParams.update({'font.size': 12})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'
matplotlib.rcParams['hatch.linewidth'] = 0.5


# line_styles = ['-', '--', '-.', ':']
line_styles = ['-', '--', '-.', ':']
hatches = ["", "\\\\", "//", "--", "xx"]
# colors = ['#ff796c', 'plum', '#95d0fc', 'grey']
colors = ['#ff796c', 'plum', '#95d0fc', '#23a8eb', '#3d8c40', 'grey']
line_colors = ['#ff796c', 'plum', '#23a8eb', 'gray', 'black']
markers = ['P', '*', 'v', '^']
plt.figure(figsize=(6,3.5), dpi=300)

results = []
policies = []
zero = []
five = []
ten = []
fifteen = []
twenty = []
with open("new_baseline_powermis_6.dat", "r") as f:
    for i, line in enumerate(f.readlines()):
        if i == 0 or i > 6:
            continue
        parsed_line = line.strip().split()
        raw = list(map(lambda x: float(x), parsed_line[1:]))
        results.append(raw)
        policies.append(parsed_line[0])
zero = [i[0] for i in results]
five = [i[1] for i in results]
ten = [i[2] for i in results]
fifteen = [i[3] for i in results]
twenty = [i[4] for i in results]

ll = len(zero)
x = np.arange(ll)
xticks = ['0%', '10%', '20%', '30%', '40%', '50%']
# xticks = policies
plt.xlabel('Low-priority VM Percentage')
plt.ylabel('Carbon Footprint (kgCO2e)')
plt.xticks(x, labels=xticks) 

size = 4
width = 0.16
plt.bar(x+(-1.5*width), zero, width=width, color=colors[0], edgecolor="black", hatch=hatches[0], zorder=3)
plt.bar(x+(-0.5*width), five, width=width, color=colors[1], edgecolor="black", hatch=hatches[1], zorder=3)
plt.bar(x+(0.5*width), ten, width=width, color=colors[2], edgecolor="black", hatch=hatches[2], zorder=3)
plt.bar(x+(1.5*width), fifteen, width=width, color=colors[3], edgecolor="black", hatch=hatches[3], zorder=3)
# plt.bar(x+(2*width), twenty, width=width, color=colors[4], edgecolor="black", hatch=hatches[4], zorder=3)
# plt.plot(x, results[0], '-', label=policies[0], color='black', linewidth=2, marker='o')
# for i in range(1, size+1):
#     plt.plot(x, results[i], '--', label=policies[i], color=colors[i % len(colors)], linewidth=2, marker=markers[i % len(markers)])
# for i in range(1, size+1):
#     idx = i + size  
#     plt.plot(x, results[idx], ':', label=policies[idx], color=colors[i % len(colors)], linewidth=2, marker=markers[i % len(markers)])

# plt.legend(['0%','5%','10%','15%','20%'], ncol=5, bbox_to_anchor=(0.5, 1.21), loc='upper center', frameon=False, fontsize=11)
plt.legend(['0%','5%','10%','15%'], ncol=4, bbox_to_anchor=(0.5, 1.21), loc='upper center', frameon=False, fontsize=11)
plt.grid(which='major', axis='y', linestyle='--',linewidth=1)
plt.tight_layout()
plt.savefig("new_baseline_powermis.pdf")
plt.clf()

==> figures/evaluation/obsolete/new_baseline_slo_6.py <==
import enum
import matplotlib.pyplot as plt
import numpy as np
import json
from collections import defaultdict
import pickle
import sys
from glob import glob
import networkx as nx
from matplotlib.animation import FuncAnimation
import matplotlib.backends.backend_pdf
import matplotlib
from networkx.drawing.nx_agraph import to_agraph 
import img2pdf
import os
import pandas as pd
from PyPDF2 import PdfMerger
import glob
import math

TEXT_ONLY = False

plt.rcParams.update({'figure.max_open_warning': 0})
matplotlib.rcParams.update({'font.size': 12})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'
matplotlib.rcParams['hatch.linewidth'] = 0.5


line_styles = ['-', '--', '-.', ':', '-']
hatches = ["", "\\\\", "//", "--", "xx"]
# colors = ['#ff796c', 'plum', '#95d0fc', 'gray']
colors = ['#ff796c', 'plum', '#95d0fc', '#23a8eb', '#3d8c40', 'grey']
line_colors = ['#ff796c', 'plum', '#23a8eb', 'gray', 'black']
markers = ['o', '*', 'v', '^', 's']
plt.figure(figsize=(7,3.5), dpi=300)

results = []
policies = []
with open("new_baseline_slo_6.dat", "r") as f:
    for i, line in enumerate(f.readlines()):
        if i == 0:
            continue
        parsed_line = line.strip().split()
        raw = list(map(lambda x: float(x), parsed_line[1:]))
        results.append(raw)
        policies.append(parsed_line[0])
policies = ["Cent-Global", "Cent-Distr", "Distr-Grid", "Distr-Battery", "GreenBox"]

l = ["100%", "95%", "90%", "80%", "70%"]
x = np.arange(0,len(l))
plt.xlabel('Low-Priority VM Uptime')
plt.ylabel('Carbon Footprint (kgCO2e)')
plt.xticks(x, labels=l) 

width = 0.16
for i in range(len(policies)):
    plt.bar(x+(-2+i)*width, results[i], width=width, color=colors[i], edgecolor="black", hatch=hatches[i], zorder=3)

plt.legend(policies, ncol=3, bbox_to_anchor=(0.5, 1.25), loc='upper center', frameon=False, fontsize=10)
plt.grid(which='major', axis='y', linestyle='--',linewidth=1)
max_value = max(max(r) for r in results)
plt.ylim(top=max_value*1.2)
plt.tight_layout()
plt.savefig("new_baseline_slo_bar_6.pdf")
plt.clf()

x = [0,0.5,1,2,3]
plt.xticks([0,0.5,1,2,3], labels=l) 
for i in range(len(policies)):
    plt.plot(x, results[i], line_styles[i], label=policies[i], color=colors[i], linewidth=2, marker=markers[i])
    
# plt.legend(ncol=2, bbox_to_anchor=(0.5, 1.21), loc='upper center', frameon=False, fontsize=11)
plt.legend(ncol=2, loc='upper right', frameon=False, fontsize=10)
plt.grid(which='major', axis='y', linestyle='--',linewidth=1)
plt.tight_layout()
plt.savefig("new_baseline_slo_6.pdf")
plt.clf()

==> figures/evaluation/obsolete/vm_performance.py <==
import os
import re
from collections import defaultdict
import numpy as np
import matplotlib.pyplot as plt
import json
import glob
import matplotlib
import bootstrap as bs
import importlib
import matplotlib.ticker as ticker

importlib.reload(bs)
bs.set_my_custom_style()

fig, axes = plt.subplots(1, 2, figsize=bs.get_fig_size(1, 0.7), dpi=300)


# plt.rcParams.update({'figure.max_open_warning': 0})
# matplotlib.rcParams.update({'font.size': 12})
# matplotlib.rcParams.update({'font.family': 'serif'})
# matplotlib.rcParams['xtick.major.pad'] = '8'
# matplotlib.rcParams['ytick.major.pad'] = '8'
# matplotlib.rcParams['hatch.linewidth'] = 0.5
# fig, axes = plt.subplots(1, 2, figsize=(7,3), dpi=300)

# markers = ['+', '+', 'v', '^', '*']
# line_styles = ['-', '-.']
# colors = ['#23a8eb', '#95d0fc', '#ff796c', 'plum', '#3d8c40', 'grey']

with open("vm_performance.json", "r") as in_f:
    lookup_table = json.load(in_f)
    
lookup_table = {util: {method: {int(k): v for k,v in __dict.items()} for method, __dict in _dict.items()} for util, _dict in lookup_table.items()}
    
def lookup(util, key, carbon):
    sorted_items = sorted(lookup_table[util][key].items())
    for i in range(len(sorted_items)):
        if sorted_items[i][1] < carbon:
            continue            
        if i == 0:
            return 0
        x0, y0 = sorted_items[i-1]
        x1, y1 = sorted_items[i]
        uptime = (x1 - x0) / (y1 - y0) * (carbon - y0) + x0
        return uptime
    return 100
    
# embodied
serverc = 2.55
batteryc = 0.51
# embodied for 8 weeks
embodied = {"Centr-Global" : serverc*8/1.2, "Centr-Graph" : serverc*8/1.1, "Distr-Grid" : serverc*8, "Distr-Battery" : (serverc+batteryc)*8, "GreenBox" :serverc*8}

for u, util in enumerate(['10', '50']):
    proj_results = defaultdict(list)
    if util == '50':
        thresholds = [2000,2500, 3000, 3500, 4000, 5000, 6000, 7000, 8000, 9000, 10000, 12000, 13000, 15000, 17000]
    elif util == '10':
        thresholds = [3000, 3500, 5000, 6000, 6500, 7000, 7500, 8000, 8500, 9000, 10000, 16000, 17000, 18000, 21000, 22000, 23000, 23500, 24000, 24500, 26000, 30000]
    else:
        raise NotImplementedError
    
    methods = lookup_table[util].keys()
    for method in methods:
        for thr in thresholds:
            proj_results[method] += [lookup(util, method, thr)]
            
    methods = proj_results.keys()
    print(lookup_table)
    thresholds = np.array(thresholds) * 2.1 / 1000
    
    # print(proj_results)
    for method in methods:
        proj_results[method] = [np.NaN if i != len(proj_results[method])-1 and proj_results[method][i+1] == 0 else res for i, res in enumerate(proj_results[method])]

    for i, method in enumerate(methods):
        x = np.array(thresholds + embodied[method])
        y = np.array(proj_results[method]).astype(np.float32)
        x0 = np.argwhere(y == 0)[0][0]
        x = x[x0:] + embodied[method]
        # if method == "Distr-Grid":
            # continue
        # print(x0)
        # print(x, x-x[x0], proj_results[method])
        if method == "GreenBox":
            axes[u].plot(x, y[x0:], label=method, color="Green", marker="s", markersize=1)
        else:
            axes[u].plot(x, y[x0:], label=method)

    axes[u].set_ylim([-10, 100])
    # axes[u].set_xlim([0, 16])
    axes[u].set_yticks(np.arange(0, 125, 25))
    # axes[u].xaxis.set_major_locator(ticker.MultipleLocator(10))  
    axes[u].xaxis.set_major_locator(plt.MaxNLocator(5))  
    if u == 0:
        axes[u].set_xlabel("Total Carbon Fpt. (tCO2eq)")
    if u == 1:
        axes[u].set_xlabel("Total Carbon Fpt. (tCO2eq)")
    if u == 0:
        axes[u].set_ylabel("VM Uptime Percentage")
    axes[u].grid()
    # axes[u].grid(which='major', axis='y', linestyle='--',linewidth=1)
    
handles, labels = axes[0].get_legend_handles_labels()
# fig.legend(handles, labels, loc='upper center', ncol=3, bbox_to_anchor=(0.5, 1.25), frameon=False)
# plt.legend(ncol=3, bbox_to_anchor=(0.5, 1.25), loc='upper center', frameon=False, fontsize=12)
# lines_labels = [axes[0].get_legend_handles_labels()]
# lines, labels = [sum(lol, []) for lol in zip(*lines_labels)]
fig.legend(handles, labels,  ncol=3, frameon=False, loc='upper center', bbox_to_anchor=(0.5, 1.2))
plt.tight_layout()
plt.savefig("vm_performance.pdf", bbox_inches="tight")

==> figures/evaluation/ratio.py <==
import os
import re
from collections import defaultdict
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
import json
import bootstrap as bs
import importlib

importlib.reload(bs)
bs.set_my_bar_custom_style()


# plt.rcParams.update({'figure.max_open_warning': 0})
# matplotlib.rcParams.update({'font.size': 12})
# matplotlib.rcParams.update({'font.family': 'serif'})
# matplotlib.rcParams['xtick.major.pad'] = '8'
# matplotlib.rcParams['ytick.major.pad'] = '8'
# matplotlib.rcParams['hatch.linewidth'] = 0.5

with open("ratio.json", "r") as in_f:
    lookup_table = json.load(in_f)
policies = ["Distr-Grid", "Distr-Battery", "Centr-Graph", "Centr-Global", "GreenBox"]
l = ["0%", "10%", "20%", "30%", "40%"]

designs = []
for policy in policies:
    designs.append(lookup_table[policy])

# line_styles = ['-', '--', '-.', ':', '-']
hatches = ["\\\\", "//", "--", "xx", ""]
colors = ['#6B4F4F', '#9c6644', '#CA955C', '#76BA99', "#1A5D1A"]
# colors = ['#ff796c', 'plum', '#95d0fc', '#23a8eb', '#3d8c40', 'grey']
# line_colors = ['#ff796c', 'plum', '#23a8eb', 'gray', 'black']
# markers = ['o', '*', 'v', '^', 's']

fig, axes = plt.subplots(figsize=bs.get_fig_size(1, 0.6), dpi=300)
x = np.arange(0,len(l))
width = 0.16
for i in range(len(policies)):
    # plt.bar(x+(-2+i)*width, designs[i], width=width, edgecolor="black", hatch=hatches[i], zorder=3)
    plt.bar(x+(-2+i)*width, designs[i][:len(l)], width=width, edgecolor="white", hatch=hatches[i], zorder=3, color=colors[i])
    

# plt.xlabel('Evictable VM Proportion',labelpad=-0.05)
plt.xlabel('Evictable VM Proportion')
plt.ylabel('Carbon Fpt.\n(tCO2eq)')
plt.xticks(x, labels=l)
# fig.legend(["Distr-Grid", "Distr-Battery", "Centr-Graph", "Centr-Global", "SkyBox"], ncol=3, bbox_to_anchor=(0.5, 1.15), loc='upper center', frameon=False)

legend_handles = []
legend_hatches = ["\\\\\\\\", "////", "------", "xxxx", ""]
policies = ["Distr-Grid", "Distr-Battery", "Centr-Graph", "Centr-Global", "SkyBox"]
for i in range(len(policies)):
    p = matplotlib.patches.Patch(facecolor=colors[i], hatch=legend_hatches[i], edgecolor='white', label=policies[i])
    legend_handles.append(p)
fig.legend(handles=legend_handles, ncol=3, bbox_to_anchor=(0.678, 0.95), loc='upper center', frameon=False, columnspacing=0.3, labelspacing=0.1, fontsize=5)
# fig.legend(["Distr-Grid", "Distr-Battery", "Centr-Graph", "Centr-Global", "SkyBox"], ncol=3, bbox_to_anchor=(0.678, 0.95), loc='upper center', frameon=False, columnspacing=0.3, labelspacing=0.1, fontsize=5)
plt.grid()
max_value = max(max(r) for r in designs)
plt.ylim(top=max_value*1.3)
plt.yticks([0, 40, 80])
plt.tight_layout()
plt.savefig(f"ratio.png",bbox_inches='tight')
plt.savefig(f"ratio.pdf",bbox_inches='tight')
plt.clf()



==> figures/evaluation/scale.py <==
import os
import re
from collections import defaultdict
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
import json
import bootstrap as bs
import importlib

importlib.reload(bs)
bs.set_my_bar_custom_style()

# plt.rcParams.update({'figure.max_open_warning': 0})
# matplotlib.rcParams.update({'font.size': 12})
# matplotlib.rcParams.update({'font.family': 'serif'})
# matplotlib.rcParams['xtick.major.pad'] = '8'
# matplotlib.rcParams['ytick.major.pad'] = '8'
# matplotlib.rcParams['hatch.linewidth'] = 0.5

sites = [6, 18, 30, 42, 54]
with open("scale.json", "r") as in_f:
    lookup_table = json.load(in_f)
policies = ["Distr-Grid", "Distr-Battery", "Centr-Graph", "Centr-Global", "GreenBox"]
l = ["6", "18", "30", "42", "54"]
designs = []
for policy in policies:
    designs.append(lookup_table[policy])
    
# line_styles = ['-', '--', '-.', ':', '-']
hatches = ["\\\\", "//", "--", "xx", ""]
colors = ['#6B4F4F', '#9c6644', '#CA955C', '#76BA99', "#1A5D1A"] #EDDFB3 9c6644
# colors = ["#6B4F4F", '#876445', '#CA955C', '#76BA99', "#1A5D1A"] #EDDFB3 9c6644
# colors = ['#ff796c', 'plum', '#95d0fc', '#23a8eb', '#3d8c40', 'grey']
# line_colors = ['#ff796c', 'plum', '#23a8eb', 'gray', 'black']
# markers = ['o', '*', 'v', '^', 's']

fig, axes = plt.subplots(figsize=bs.get_fig_size(1, 0.6), dpi=300)
x = np.arange(0,len(l))
width = 0.16
for i in range(len(policies)):
    plt.bar(x+(-2+i)*width, designs[i], width=width, edgecolor="white", hatch=hatches[i], zorder=3, color=colors[i])
    # plt.bar(x+(-2+i)*width, designs[i], width=width, edgecolor="white", hatch=hatches[i], zorder=3)

max_value = max([max(i) for i in designs])
# plt.xlabel('Number of rMDCs', labelpad=-0.1)
plt.xlabel('Number of rMDCs')
plt.ylabel('Carbon Fpt.\n(tCO2eq)')
plt.ylim([0, max_value*1.2])
plt.yticks([0, 300, 600])
plt.xticks(x, labels=l)
# fig.legend(["Distr-Grid", "Distr-Battery", "Centr-Graph", "Centr-Global", "SkyBox"], ncol=3, bbox_to_anchor=(0.55, 1.15), loc='upper center', frameon=False)

legend_handles = []
legend_hatches = ["\\\\\\\\", "////", "----", "xxxx", ""]
policies = ["Distr-Grid", "Distr-Battery", "Centr-Graph", "Centr-Global", "SkyBox"]
for i in range(len(policies)):
    p = matplotlib.patches.Patch(facecolor=colors[i], hatch=legend_hatches[i], edgecolor='white', label=policies[i])
    legend_handles.append(p)
fig.legend(handles=legend_handles, ncol=3, bbox_to_anchor=(0.49, 0.95), loc='upper center', frameon=False, columnspacing=0.4, labelspacing=0.1, fontsize=5.5)
# fig.legend(["Distr-Grid", "Distr-Battery", "Centr-Graph", "Centr-Global", "SkyBox"], ncol=3, bbox_to_anchor=(0.47, 0.95), loc='upper center', frameon=False, columnspacing=0.4, labelspacing=0.1, fontsize=5.5)
plt.grid()
plt.tight_layout()
# plt.savefig(f"scale.png")
plt.savefig(f"scale.pdf", bbox_inches='tight')
plt.clf()


==> figures/evaluation/step.py <==
import os
import re
from collections import defaultdict
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
import json
import bootstrap as bs
import importlib
import matplotlib.ticker as ticker

importlib.reload(bs)
bs.set_my_bar_custom_style()
# plt.rcParams.update({'figure.max_open_warning': 0})
# matplotlib.rcParams.update({'font.size': 12})
# matplotlib.rcParams.update({'font.family': 'serif'})
# matplotlib.rcParams['xtick.major.pad'] = '8'
# matplotlib.rcParams['ytick.major.pad'] = '8'
# matplotlib.rcParams['hatch.linewidth'] = 0.5

with open("step.json", "r") as in_f:
    step_table = json.load(in_f)
embodieds = list(step_table["embodied"].values())
browns = list(step_table["brown"].values())
greens = list(step_table["green"].values())
totals = list(step_table["total"].values())

xlabels = step_table["embodied"].keys()
xlabels = ["Skybox-NoSI", "SkyBox-NoSG", "SkyBox-BestEffort", "SkyBox"]
# legends = ["Amortized Embodied Carbon", "Operational Carbon (Power Grid)", "Operational Carbon (Renewable)"]
legends = ["Amortized Emb. Carbon", "Op. Carbon (Power Grid)", "Op. Carbon (Renewable)"]
colors = {"embodied" : "#7f5539", "brown": "#b08968", "green": "#a4ac86"}
colors = {"embodied" : "#7f5539", "brown": "#b08968", "green": '#618264'}
linewidth=0.5
hatches = ["//", "", '']
edgecolor = 'white'

fig, ax = plt.subplots(1, 1, figsize=bs.get_fig_size(1, 0.45), dpi=300)
width = 0.4
x = np.arange(len(xlabels))
ax.set_ylabel("Carbon Fpt.\n(tCO2eq)")
ax.set_xticks(x, labels=xlabels, rotation=6)
ax.set_yticks(np.arange(0,125,25))
# ax.set_xlabel("Different rMDC Placement Policies")
ax.bar(x, embodieds, width=width, color=colors["embodied"], edgecolor=edgecolor, hatch=hatches[0], zorder=3)
ax.bar(x, browns, bottom=embodieds, width=width, color=colors["brown"], edgecolor=edgecolor, hatch=hatches[1], zorder=3)
ax.bar(x, greens, bottom=np.array(embodieds)+np.array(browns), width=width, color=colors["green"], edgecolor=edgecolor, hatch=hatches[1], zorder=3)
# ax.legend(legends, ncol=2, bbox_to_anchor=(0.45,1.4), loc='upper center', frameon=False, fontsize=bs.FONT_SIZE)

legend_handles = []
legend_hatches = ["////", "", ""]
for i in range(len(legends)):
    p = matplotlib.patches.Patch(facecolor=list(colors.values())[i], hatch=legend_hatches[i], edgecolor='white', label=legends[i])
    legend_handles.append(p)
ax.legend(handles=legend_handles, ncol=1, bbox_to_anchor=(0.78,1.05), loc='upper center', frameon=False, fontsize=5, labelspacing=0.1)
# ax.legend(legends, ncol=1, bbox_to_anchor=(0.78,1.05), loc='upper center', frameon=False, fontsize=5, labelspacing=0.1)
ax.grid()
max_value = np.max(totals)
ax.set_ylim(top=max_value*1.3)
# fig.tight_layout()
plt.margins(0.1)
plt.savefig("./step.png",bbox_inches='tight')
plt.savefig("./step.pdf",bbox_inches='tight')
plt.clf()
plt.cla()

==> figures/evaluation/vm_performance/bootstrap.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from cycler import cycler
import palettable
import seaborn as sns

FONT_SIZE = 6
SMALL_FONT_SIZE = FONT_SIZE


def pt2in(pt):
    return pt/72.72


def set_my_custom_size():
    plt.rcParams.update({
        'axes.linewidth': 0.5,
        'lines.linewidth': 0.8,
        'lines.markersize': 1,
        'legend.handlelength': 2.5,

        'pdf.fonttype': 42,
        'font.family': 'sans-serif',
        # Use 10pt font in plots, to match 10pt font in document
        "axes.titlesize": FONT_SIZE,
        "axes.labelsize": FONT_SIZE,
        "font.size": FONT_SIZE,
        # Make the legend/label fonts a little smaller
        "legend.fontsize": SMALL_FONT_SIZE,
        "xtick.labelsize": SMALL_FONT_SIZE,
        "ytick.labelsize": SMALL_FONT_SIZE,
        "grid.linewidth": 0.25,
        "grid.linestyle": '--'
    })
    
def set_my_custom_bar_size():
    plt.rcParams.update({
        'axes.linewidth': 0.5,
        'hatch.linewidth': 0.5,
        'patch.linewidth': 0.5,
        'lines.markersize': 1,
        'legend.handlelength': 2.5,
        'lines.linewidth': 0.8,


        'pdf.fonttype': 42,
        'font.family': 'sans-serif',
        # Use 10pt font in plots, to match 10pt font in document
        "axes.titlesize": FONT_SIZE,
        "axes.labelsize": FONT_SIZE,
        "font.size": FONT_SIZE,
        # Make the legend/label fonts a little smaller
        "legend.fontsize": SMALL_FONT_SIZE,
        "xtick.labelsize": SMALL_FONT_SIZE,
        "ytick.labelsize": SMALL_FONT_SIZE,
        "grid.linewidth": 0.25,
        "grid.linestyle": '--'
    })


def set_my_custom_style():
    # TODO: convert to a mplstyle file
    # https://github.com/garrettj403/SciencePlots
    # https://matplotlib.org/stable/tutorials/introductory/customizing.html
    # https://matplotlib.org/stable/users/dflt_style_changes.html
    colors = np.array(palettable.colorbrewer.qualitative.Paired_12.hex_colors)
    colors_idxs = [7, 9, 11, 5, 1]
    selected_colors = list(colors[colors_idxs])
    linestyles = ['-', 'dotted', '-', '--', '-']
    markers = ['^', 'o', 'D', '.', 's']

    # https://github.com/garrettj403/SciencePlots/blob/master/styles/scatter.mplstyle
    cycling = (cycler('marker', markers)
               + cycler('color', selected_colors)
               + cycler('ls', linestyles))
    plt.rcParams.update({
        'axes.prop_cycle': cycling,
    })
    set_my_custom_size()
    
def set_my_bar_custom_style():
    # TODO: convert to a mplstyle file
    # https://github.com/garrettj403/SciencePlots
    # https://matplotlib.org/stable/tutorials/introductory/customizing.html
    # https://matplotlib.org/stable/users/dflt_style_changes.html
    colors = np.array(palettable.colorbrewer.qualitative.Set3_12.hex_colors)
    colors_idxs = [10,6,7,11,3,8]
    selected_colors =  ['#ff796c', 'plum', '#95d0fc', '#23a8eb', '#3d8c40'] #plt.cm.summer(np.flip(np.linspace(0,1,6)[:5])) # list(colors[colors_idxs])
    linestyles = ['-', 'dotted', '-', '--', '-']
    markers = ['*', '^', 'D', 'o', '.']

    # https://github.com/garrettj403/SciencePlots/blob/master/styles/scatter.mplstyle
    cycling = (cycler('marker', markers)
               + cycler('color', selected_colors)
               + cycler('ls', linestyles))
    plt.rcParams.update({
        'axes.prop_cycle': cycling,
    })
    set_my_custom_bar_size()


def update_default_cycler():
    NUM_ENTRIES = 10
    colors = sns.color_palette("tab10")
    linestyles = (['-', '-.', 'dotted', '--'] * 3)[:NUM_ENTRIES]
    markers = (['x', '^', 'D', 'o', '.', 's'] * 2)[:NUM_ENTRIES]
    cycling = (cycler('color', colors)
               + cycler('ls', linestyles)
               + cycler('marker', markers))
    plt.rcParams.update({
        'axes.prop_cycle': cycling,
    })


def get_fig_size(col=1, height_frac=1, full=False):
    # https://jwalton.info/Embed-Publication-Matplotlib-Latex/
    width = LATEX_LINE_WIDTH_IN * col
    if(full):
        width = LATEX_TEXT_WIDTH_IN
    height = (width * GOLDEN_RATIO) * height_frac
    return (width, height)


# Constants
LATEX_TEXT_WIDTH_PT = 505.89
LATEX_TEXT_WIDTH_IN = pt2in(LATEX_TEXT_WIDTH_PT)
LATEX_LINE_WIDTH_PT = 241.02039
LATEX_LINE_WIDTH_IN = pt2in(LATEX_LINE_WIDTH_PT)
GOLDEN_RATIO = (5**.5 - 1) / 2


# # https://matplotlib.org/stable/gallery/style_sheets/style_sheets_reference.html
# mpl.style.use('seaborn-colorblind')
# sns.set_palette(sns.color_palette("colorblind"), n_colors=10)
# update_default_cycler()


==> figures/evaluation/vm_performance/vm_performance.py <==
import os
import re
from collections import defaultdict
import numpy as np
import matplotlib.pyplot as plt
import json
import glob
import matplotlib
import bootstrap as bs
import importlib
import matplotlib.ticker as ticker

importlib.reload(bs)
bs.set_my_custom_style()



def lookup(lookup_table, key, carbon):
    sorted_items = sorted(lookup_table[key].items())
    for i in range(len(sorted_items)):
        if sorted_items[i][1] < carbon:
            continue            
        if i == 0:
            return 0
        x0, y0 = sorted_items[i-1]
        x1, y1 = sorted_items[i]
        uptime = (x1 - x0) / (y1 - y0) * (carbon - y0) + x0
        return uptime
    return 100
    
# colors = {"Distr-Grid" : "#6B4F4F", "Distr-Battery" : "#876445", "Centr-Graph" : "#76A21E", "Centr-Global" : "#B2533E", "GreenBox" :"#00917C", "static" :"#CA955C","greedy" :"#6B4F4F", "mip" :"#00917C"}
# markers = {"Distr-Grid" : "o", "Distr-Battery" : "", "Centr-Graph" : "", "Centr-Global" : "s", "GreenBox" :"D", "static" :"o", "greedy" :"*", "mip" :"D"}
# linestyles = {"Distr-Grid" : "--", "Distr-Battery" : "-", "Centr-Graph" : "-.", "Centr-Global" : "-", "GreenBox" :"-", "static" :"-.","greedy" :"--", "mip" :"-"}
colors = {"Distr-Grid" : "#6B4F4F", "Distr-Battery" : "#876445", "Centr-Graph" : "#76A21E", "Centr-Global" : "#B2533E", "GreenBox" :"#00917C", "greedy" :"#CA955C", "mip" :"#00917C"}
markers = {"Distr-Grid" : "o", "Distr-Battery" : "", "Centr-Graph" : "", "Centr-Global" : "s", "GreenBox" :"D", "greedy" :"*", "mip" :"D"}
linestyles = {"Distr-Grid" : "--", "Distr-Battery" : "-", "Centr-Graph" : "-.", "Centr-Global" : "-", "GreenBox" :"-", "greedy" :"--", "mip" :"-"}

for comparsion in ["low_priority", "low_priority_greenbox"]:
    fig, axes = plt.subplots(1, 3, figsize=bs.get_fig_size(1, 0.55), dpi=300)
    if comparsion == "low_priority_greenbox":
        fig, axes = plt.subplots(1, 3, figsize=bs.get_fig_size(1, 0.6), dpi=300)
      
    for index, util in enumerate([10, 30, 50]):
        data_file =  f"performance_lookup_table_{comparsion}_{util}.json"        
        with open(data_file, "r") as in_f:
            _dict = json.load(in_f)
            
        lookup_table ={method: {int(k): v for k,v in __dict.items()} for method, __dict in _dict.items()}
        if 'Centr-Global' in lookup_table:
            min_v_in_lookup_table = 0#min(lookup_table['Centr-Global'].values())
        else:
            min_v_in_lookup_table = 0#lookup_table['mip'][0]
        max_v_in_lookup_table = max([max(v for k, v in __dict.items() if k <= 94) for __dict in lookup_table.values()])
            

        # embodied
        serverc = 2.55
        batteryc = 0.51
        # embodied for 8 weeks
        embodied = {"Centr-Global" : serverc*8/1.2, "Centr-Graph" : serverc*8/1.1, "Distr-Grid" : serverc*8, "Distr-Battery" : (serverc+batteryc)*8, "GreenBox" :serverc*8, "static":serverc*8, "greedy" :serverc*8, "mip":serverc*8}

        proj_results = defaultdict(list)
        thresholds = np.arange(min_v_in_lookup_table*2, max_v_in_lookup_table*1.2, int((max_v_in_lookup_table-min_v_in_lookup_table))/15)
        
        methods = lookup_table.keys()
        for method in methods:
            for thr in thresholds:
                if method == "static":
                    continue
                proj_results[method] += [lookup(lookup_table, method, thr)]
                
        methods = proj_results.keys()
        thresholds = np.array(thresholds) * 2.1 / 1000
        
        # print(proj_results)
        # for method in methods:
        #     proj_results[method] = [np.NaN if i != len(proj_results[method])-1 and proj_results[method][i+1] == 0 else res for i, res in enumerate(proj_results[method])]

        for i, method in enumerate(methods):
            x = np.array(thresholds)
            y = np.array(proj_results[method]).astype(np.float32)

            label = method
            if method == "GreenBox":
                label = "SkyBox"
            # print(x)
            # print(util, method, y[np.where(x>12)])
            axes[index].plot(x, y, color=colors[method], label=label, marker=markers[method], linestyle=linestyles[method], markersize=1, linewidth=0.8)

        axes[index].set_ylim([-10, 110])
        # axes.set_xlim([0, None])
        axes[index].set_yticks(np.arange(0, 125, 25))
        axes[index].tick_params("y",length=2, which='major')
        axes[index].xaxis.set_major_locator(plt.MaxNLocator(5, integer=True))  
        axes[index].set_xlabel("Carbon Fpt. (tCO2eq)")
        axes[index].set_title(f"({['a','b','c'][index]}) {util}% Evict. VMs")
        if index == 0:
            axes[index].set_ylabel("VM Uptime Percentage\nof Evict. VMs")
            axes[index].yaxis.set_label_coords(-0.3,0.5)
        axes[index].grid()

    handles, labels = axes[0].get_legend_handles_labels()
    if comparsion == "low_priority":
        fig.legend(handles, labels,  ncol=3, frameon=False, loc='upper center', bbox_to_anchor=(0.5, 1.25), labelspacing=0.1)
    else:
        fig.legend(handles, ["SkyBox-BestEffort", "SkyBox"],  ncol=3, frameon=False, loc='upper center', bbox_to_anchor=(0.5, 1.2))
        # fig.legend(handles, ["Random", "Best Effort", "SkyBox"],  ncol=3, frameon=False, loc='upper center', bbox_to_anchor=(0.5, 1.15))
    # fig.supxlabel("Carbon Fpt. (tCO2eq)")
    plt.tight_layout(pad=-0.05)
    plt.savefig(f"performance_lookup_table_{comparsion}.pdf" , bbox_inches="tight")

==> figures/renewable_data_analysis/bootstrap.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from cycler import cycler
import palettable
import seaborn as sns

FONT_SIZE = 6
SMALL_FONT_SIZE = FONT_SIZE


def pt2in(pt):
    return pt/72.72


def set_my_custom_size():
    plt.rcParams.update({
        'axes.linewidth': 0.5,
        'lines.linewidth': 0.8,
        'lines.markersize': 1,
        'legend.handlelength': 2.5,

        'pdf.fonttype': 42,
        'font.family': 'sans-serif',
        # Use 10pt font in plots, to match 10pt font in document
        "axes.titlesize": FONT_SIZE,
        "axes.labelsize": FONT_SIZE,
        "font.size": FONT_SIZE,
        # Make the legend/label fonts a little smaller
        "legend.fontsize": SMALL_FONT_SIZE,
        "xtick.labelsize": SMALL_FONT_SIZE,
        "ytick.labelsize": SMALL_FONT_SIZE,
        "grid.linewidth": 0.25,
        "grid.linestyle": '--'
    })


def set_my_custom_style():
    # TODO: convert to a mplstyle file
    # https://github.com/garrettj403/SciencePlots
    # https://matplotlib.org/stable/tutorials/introductory/customizing.html
    # https://matplotlib.org/stable/users/dflt_style_changes.html
    colors = np.array(palettable.colorbrewer.qualitative.Paired_12.hex_colors)
    colors_idxs = [7, 9, 11, 5, 1, 3]
    selected_colors = list(colors[colors_idxs])
    linestyles = ['-', 'dotted', '-', '--', '-', '-']
    markers = ['x', '^', 'D', 'o', '.', 's']

    # https://github.com/garrettj403/SciencePlots/blob/master/styles/scatter.mplstyle
    cycling = (cycler('marker', markers)
               + cycler('color', selected_colors)
               + cycler('ls', linestyles))
    plt.rcParams.update({
        'axes.prop_cycle': cycling,
    })
    set_my_custom_size()


def update_default_cycler():
    NUM_ENTRIES = 10
    colors = sns.color_palette("tab10")
    linestyles = (['-', '-.', 'dotted', '--'] * 3)[:NUM_ENTRIES]
    markers = (['x', '^', 'D', 'o', '.', 's'] * 2)[:NUM_ENTRIES]
    cycling = (cycler('color', colors)
               + cycler('ls', linestyles))
    plt.rcParams.update({
        'axes.prop_cycle': cycling,
    })


def get_fig_size(col=1, height_frac=1, full=False):
    # https://jwalton.info/Embed-Publication-Matplotlib-Latex/
    width = LATEX_LINE_WIDTH_IN * col
    if(full):
        width = LATEX_TEXT_WIDTH_IN
    height = (width * GOLDEN_RATIO) * height_frac
    return (width, height)


# Constants
LATEX_TEXT_WIDTH_PT = 505.89
LATEX_TEXT_WIDTH_IN = pt2in(LATEX_TEXT_WIDTH_PT)
LATEX_LINE_WIDTH_PT = 241.02039
LATEX_LINE_WIDTH_IN = pt2in(LATEX_LINE_WIDTH_PT)
GOLDEN_RATIO = (5**.5 - 1) / 2


# https://matplotlib.org/stable/gallery/style_sheets/style_sheets_reference.html
#mpl.style.use('seaborn-colorblind')
#sns.set_palette(sns.color_palette("colorblind"), n_colors=10)
#update_default_cycler()


==> figures/renewable_data_analysis/power_prediction_ts.py <==
import datetime as dt
import heapq
import math
import os
import random
import warnings
from dataclasses import dataclass, field
from datetime import timedelta
from typing import Any

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import statsmodels.distributions
from dateutil import tz
import bootstrap as bs
import itertools
import importlib
import matplotlib
import matplotlib.dates as mdates


importlib.reload(bs)
bs.set_my_custom_size()

plt.rcParams.update({'figure.max_open_warning': 0})
# matplotlib.rcParams.update({'font.size': 16})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '3'
matplotlib.rcParams['ytick.major.pad'] = '6'
matplotlib.rcParams['hatch.linewidth'] = 0.5
warnings.filterwarnings("ignore")

# Globals
RENEWABLE_PATH = os.path.abspath('renewable/')


CAPACITY=400

wind = pd.read_csv(os.path.join(RENEWABLE_PATH, 'Wind', 'Vlaanderen_ELIA_onshore.csv'), parse_dates=['DateTime'])
solar = pd.read_csv(os.path.join(RENEWABLE_PATH, 'Solar', 'Antwerp_region.csv'), parse_dates=['DateTime'])
solar['Normalized Power'] = solar['Corrected Upscaled Measurement [MW]'] / solar['Monitored Capacity [MWp]']
solar['Day'] = solar['Day-Ahead forecast [MW]'] / solar['Monitored Capacity [MWp]']
solar['Week'] = solar['Week-Ahead forecast [MW]'] / solar['Monitored Capacity [MWp]']
solar['3H'] = solar['Most recent forecast [MW]'] / solar['Monitored Capacity [MWp]']
wind['Normalized Power'] = wind['Measured & upscaled [MW]'] / wind['Monitored Capacity [MW]']
wind['Day'] = wind['Day-ahead forecast [MW]'] / wind['Monitored Capacity [MW]']
wind['Week'] = wind['Week-ahead Forecast [MW]'] / wind['Monitored Capacity [MW]']
wind['3H'] = wind['Most recent forecast [MW]'] / wind['Monitored Capacity [MW]']

st = pd.Timestamp("2020-05-03 00:00:00")
ed = st + pd.Timedelta(days=4)

wind_filtered = wind[(wind['DateTime'] >= st) & (wind['DateTime'] <= ed)]
solar_filtered = solar[(solar['DateTime'] >= st) & (solar['DateTime'] <= ed)]


fig, axes = plt.subplots(2, 1, figsize=bs.get_fig_size(1, 0.55), sharex=True)

axes[0].plot(solar_filtered['DateTime'], solar_filtered['Normalized Power'], label='Actual')
axes[0].plot(solar_filtered['DateTime'], solar_filtered['3H'], label='3Hour-Ahead')
axes[0].plot(solar_filtered['DateTime'], solar_filtered['Day'], label='Day-Ahead')
axes[0].plot(solar_filtered['DateTime'], solar_filtered['Week'], label='Week-Ahead')

axes[1].plot(wind_filtered['DateTime'], wind_filtered['Normalized Power'], label='Actual')
axes[1].plot(wind_filtered['DateTime'], wind_filtered['3H'], label='3Hour-Ahead')
axes[1].plot(wind_filtered['DateTime'], wind_filtered['Day'], label='Day-Ahead')
axes[1].plot(wind_filtered['DateTime'], wind_filtered['Week'], label='Week-Ahead')

axes[0].legend(loc='lower center', bbox_to_anchor=(0.45, 1), ncol=4, frameon=False, handletextpad=0.5, columnspacing=0.5)

axes[0].set_title('Solar', y=1.0, pad=-8, x=0.1, weight='bold')
axes[1].set_title('Wind', y=1.0, pad=-8, x=0.1, weight='bold')

axes[1].set_xlabel('Dates in May', labelpad=1)
# axes[0].set_ylabel('Normalized Power')

axes[0].set_ylim([-0.1, 1.2])
axes[0].set_ylim([-0.1, 0.9])
axes[0].set_yticks([0, 0.5, 1.0])
axes[1].set_yticks([0, 0.4, 0.8])

for ax in axes:
    # ax.xaxis.set_major_formatter(date_format)
    # ax.xaxis.set_minor_locator(mdates.HourLocator(interval=12))   # every 12 hours
    # ax.xaxis.set_minor_formatter(mdates.DateFormatter('%H:%M'))  # hours and minutes
    ax.grid()
    ax.xaxis.set_major_locator(mdates.DayLocator(interval=1))    # every day
    ax.xaxis.set_major_formatter(mdates.DateFormatter('%d')) 
    # fig.autofmt_xdate()
    
fig.text(-0.02, 0.5, 'Normalized Power', va='center', rotation='vertical')
fig.savefig('power_prediction_ts.pdf', bbox_inches='tight')


==> figures/renewable_data_analysis/power_ts.py <==
import datetime as dt
import heapq
import math
import os
import random
import warnings
from dataclasses import dataclass, field
from datetime import timedelta
from typing import Any

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import statsmodels.distributions
from dateutil import tz
import bootstrap as bs
import itertools
import importlib
import matplotlib
import matplotlib.dates as mdates


plt.rcParams.update({'figure.max_open_warning': 0})
matplotlib.rcParams.update({'font.size': 16})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'
matplotlib.rcParams['hatch.linewidth'] = 0.5
warnings.filterwarnings("ignore")


# Globals
RENEWABLE_PATH = os.path.abspath('renewable/')

importlib.reload(bs)
bs.set_my_custom_style()

CAPACITY=400

wind = pd.read_csv(os.path.join(RENEWABLE_PATH, 'Wind', 'Vlaanderen_ELIA_onshore.csv'), parse_dates=['DateTime'])
solar = pd.read_csv(os.path.join(RENEWABLE_PATH, 'Solar', 'Antwerp_region.csv'), parse_dates=['DateTime'])
solar['Normalized Power'] = solar['Corrected Upscaled Measurement [MW]'] / solar['Monitored Capacity [MWp]']
solar['Day'] = solar['Day-Ahead forecast [MW]'] / solar['Monitored Capacity [MWp]']
solar['Week'] = solar['Week-Ahead forecast [MW]'] / solar['Monitored Capacity [MWp]']
solar['3H'] = solar['Most recent forecast [MW]'] / solar['Monitored Capacity [MWp]']
wind['Normalized Power'] = wind['Measured & upscaled [MW]'] / wind['Monitored Capacity [MW]']
wind['Day'] = wind['Day-ahead forecast [MW]'] / wind['Monitored Capacity [MW]']
wind['Week'] = wind['Week-ahead Forecast [MW]'] / wind['Monitored Capacity [MW]']
wind['3H'] = wind['Most recent forecast [MW]'] / wind['Monitored Capacity [MW]']

st = pd.Timestamp("2020-5-3 00:00:00")
ed = st + pd.Timedelta(days=4)

wind_filtered = wind[(wind['DateTime'] >= st) & (wind['DateTime'] <= ed)]
solar_filtered = solar[(solar['DateTime'] >= st) & (solar['DateTime'] <= ed)]

plt.rcParams.update({'figure.max_open_warning': 0})
# matplotlib.rcParams.update({'font.size': 16})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '4'
matplotlib.rcParams['ytick.major.pad'] = '8'
matplotlib.rcParams['hatch.linewidth'] = 0.5
warnings.filterwarnings("ignore")
fig, axes = plt.subplots(2, 1, figsize=bs.get_fig_size(1, 0.6), sharex=True)

axes[0].plot(solar_filtered['DateTime'], solar_filtered['Normalized Power'], color='tab:blue', marker='x')
axes[1].plot(wind_filtered['DateTime'], wind_filtered['Normalized Power'], color='tab:orange', marker='x')
axes[0].set_title('Solar', y=1.0, pad=-8, x=0.1, weight='bold')
axes[1].set_title('Wind', y=1.0, pad=-8, x=0.1, weight='bold')

axes[1].set_xlabel('Dates in May', labelpad=1)

fig.text(0.2, 0.65, 'Overcast', va='center')
fig.text(0.4, 0.8, 'Sunny', va='center')
fig.text(0.75, 0.75, 'Variable', va='center')

axes[0].set_ylim([-0.1, 1.2])
axes[0].set_yticks([0, 0.5, 1.0])
axes[1].set_ylim([-0.1, 0.9])
axes[1].set_yticks([0, 0.4, 0.8])

for ax in axes:
    ax.grid()
    ax.xaxis.set_major_locator(mdates.DayLocator(interval=1))    # every day
    ax.xaxis.set_major_formatter(mdates.DateFormatter('%d')) 
    
fig.text(-0.02, 0.5, 'Normalized Power', va='center', rotation='vertical')

fig.savefig('power_ts.pdf', bbox_inches='tight')


==> figures/renewable_data_analysis/renewable_econ.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# In[]\n",
    "import datetime as dt\n",
    "import heapq\n",
    "import math\n",
    "import os\n",
    "import random\n",
    "import warnings\n",
    "from dataclasses import dataclass, field\n",
    "from datetime import timedelta\n",
    "from typing import Any\n",
    "\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import statsmodels.distributions\n",
    "from dateutil import tz\n",
    "import bootstrap as bs\n",
    "import itertools\n",
    "import importlib\n",
    "import matplotlib.dates as mdates\n",
    "import matplotlib\n",
    "\n",
    "warnings.filterwarnings(\"ignore\")\n",
    "\n",
    "\n",
    "# Globals\n",
    "DATA_PATH = '/Users/sunjh1999/Downloads/renewable_econ'\n",
    "RENEWABLE_PATH = os.path.join(\n",
    "    DATA_PATH, 'renewable/')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "importlib.reload(bs)\n",
    "bs.set_my_custom_size()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "CAPACITY=400"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "df: DataFrame = pd.read_csv(os.path.join(RENEWABLE_PATH, 'all_2015.csv'), parse_dates=['TIME'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "st = pd.Timestamp(\"2015-05-01 00:00:00\")\n",
    "ed = st + pd.Timedelta(days=30)\n",
    "filtered_df = df[(df['TIME'] >= st) & (df['TIME'] <= ed)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Timestamp('2015-12-31 23:00:00')"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df['TIME'].max()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "filtered_df['TIME_DELTA'] = filtered_df['TIME'] - filtered_df['TIME'].min()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.6364095915192134\n",
      "0.23803525692218885\n",
      "0.16317520973174965\n",
      "1.301501771622136\n",
      "0.8378851612063304\n",
      "0.5477758959307496\n",
      "1.2484812698860759\n",
      "0.4395569130378455\n",
      "0.23074189695298447\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAVkAAAB3CAYAAACpIzMpAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAA9hAAAPYQGoP6dpAABWNklEQVR4nO2dd3xUZdbHv9Nn0nsPCYTQexOBBZQiCouCsKsgCirCIpZVYbHQBBt2YQEVEduuWJAiu4IiSBFpkd7SSUhCKulT733/mGQyLWWSDMK78/Pjh8zM7557nuc899xzz3Oe50pEURTxwAMPPPDALZD+0Qp44IEHHvx/hsfJeuCBBx64ER4n64EHHnjgRnicrAceeOCBG+Fxsh544IEHboTHyXrggQceuBEeJ+uBBx544EZ4nKwHHnjggRvhcbIeeOCBB26Ex8l64IEHHrgRHifrgQceeOBGeJysBx544IEbIf+jFWhNxC/Y3uoyM14d2+oyWwtpaWlMmzaNL774gvj4ePefcIm/G2SWtr7MPwAnT55k8uTJXLhwocWyun/SvRU0ssWpB061uszrAa3Z7+6CJ5JtAQ4ePEjnzp156623ACguLubBBx+0fL5w4QKLFy9m3bp1rFmzhpdeegmDwUB2djbjx4/nwQcf5IMPPmDGjBns2rXL5fO3a9eOxMTEVm3T9YrNmzc7/b60tJQHH3yQ8ePHk52dDcCqVat48MEHKS0tZd68eQwePJjz58/z3//+l0mTJrF3794mn/fLL78kKSmpUV6PHj2IjIxsstzrFfX1s8lksvTlunXrePbZZ1m9ejXnz59n8ODBzJs3jw8++IB7772XU6dO8eijj/LOO+8wZcoUxowZwzvvvMOsWbOarMf/p37/fxXJXmvcfPPNTJo0iYMHD/Lxxx8zY8YMhg4dyvDhwwGYMWMGP/30E15eXgBs3LiRFStW8Pzzz9OnTx/i4+OZPn064eHhbN++nREjRlhkJycns3r1ajp16sSlS5d46aWXWL58OSEhIRQWFtKtWzfuuusuC//KlSusWLGCHj16kJKSwrJly/j888955ZVXmDNnDuvXr+fYsWPXsntaFZs3b7Zpby38/f0ZOnQoGRkZxMTEADBu3Dh8fHzw9/dn7NixFBQUcObMGXQ6Hd98843N8ampqYwdO5bVq1cTEhLCCy+8wJYtW/jrX//KE088wc6dO9FqtVRVVXHfffexcOFCDh06RJ8+fZg9ezafffYZSUlJ9OjRg9zc3GvRFW5Fff0sk8ksffnwww9TXFzMqFGjmDNnDomJiYwdO5bhw4dTXV3N7t27eeKJJ+jQoQMbNmwgIyODJ598kpSUFIu8/6V+9zjZFkImk/HFF18wadIkAgMDLd8XFRUhCILFwYL5rvvFF19YPu/fv5+ioiIOHDjA+vXrbeQWFxdz4cIFhg8fzp133smFCxc4cuQIW7ZsQRAEByer0WgICQlBEAR2795NXl4e9913H2+99RaPPvooDz74oPs6wU3Iy8vj1VdfBeDw4cM8+eSTAKxYsQKlUmnhSSQSh2Otv/vll18oLy/n3//+twMvISGBadOmUVVVxa5du9Dr9RQXF9OvXz8GDx5McnIyAEOGDCE+Pp7Jkyczbdo0xo4dy+zZs1m+fDnnzp1DKpWyatWq1mz+NUNT+xkgJSWFDRs2kJuby0cffWT5/ocffuCXX34hIyODNWvWoFarHc7Tvn17y9//S/3uSRe0ApRKJRs3bmTt2rXs3r0bgODgYKRSKVVVVRbeyZMnGThwoOXzkCFDePrpp4mIiHB4hG3fvj2ff/45FRUVDpGFM6fy0Ucf4e3tzYwZM2jbti1arRYAPz8/wOyEbzRERETwzjvv8M477zBgwADL3/YXfkhIiE00k5OTQ0hIiOXzsGHDmDx5MmPHjiUvL8/hPFOmTOGLL75AFEXuueceXn75ZTp06OBUJz8/P5RKJQaDoZVa+cejqf0M5nE5ffp0nn32WXr16mX5fsyYMSxevJiioiLOnTvXpPP+r/S7x8m2AAcPHiQpKYnffvsNjUbD119/bZOA//jjj3nttddYt24dq1evJj09nX/84x9kZ2eTlJTE3r17uXLlCsuXL2fZsmXs2LHDcuzRo0dZs2YNRqORYcOG0bFjRwYMGMD777/PK6+8wssvv0xaWhrJycns2LGDW265hZ9//pmPP/6YU6dOsWvXLnbt2kVubq5LOcgbEaNGjaKyspL58+fzyiuvsHXrVkaNGoXJZGL79u0kJyfTq1cvXnvtNSZMmMC6detsjm/bti1ZWVkMHz6ciRMnsnHjRu644w6qq6vZu3cve/fu5cyZM+Tm5rJr1y52795Nbm4uZ8+e5YUXXuDpp5/m/fffp6SkxMaG/59g3ZcHDhywfH/+/HmSk5PZvn07VVVVvPnmmzz22GMcOHCA0tJS9u7dS1JSEjk5OQ4y/1f6XeJ5/YwHHnjggfvgiWQ98MADD9wIj5P1wAMPPHAjPE7WAw888MCN8DhZDzzwwAM3wuNkPfDAAw/cCI+T9cADDzxwIzxO1gMPPPDAjfA4WQ888MADN+KG2Luga9euJCQkAOaVJ2DeM6ApcIXvLu71Ljs1NZUzZ8406Vz2aK5t/j/1nzv1+F+2zfWiR338ptrmhnCyCQkJbN26FYCKigoAfHx8mnSsK3x3ca932ePHj2/SeZyhubb5/9R/7tTjf9k214se9fGbapsbwslaQ6FQuI3vLu6NLPt60eNGlO1OPVzF9aL3jahHc/jWuOFysjqdDp1O5xa+u7g3smxXcKO28UYcI67ietH7RtSjOXxrNDmS/eSTT1i9ejUlJSUoFAr69u3LG2+8QVhYWLNO3FyoVCq38d3FvZFlXy963Iiy3amHq7he9L4R9WgO3xpNcrKbN28mICCAX3/91ZL4zc7OZuXKlSxduhSp9NoFxLV3k6Y22hW+u7g3smxXcKO28UYcI67ietH7RtSjOXxrNMnJjhs3jpycHJuZtZiYGJYuXep0A2l34nq5u10verhb9vWix40o2xPJ/v/Qozl8azQpBJXL5cybN4+vv/6a6urquoOl0mvuZK+XPM31ooe7ZbuCG7WNN+IYcRXOZGdkZOBsO+n/hf67LnOyS5Yswd/fn88++4zKykrat2/Pn//852adtCW4Xu5u14se7pZ9vehxI8q+niPZvLw82rZty0svv8Rzzz7XIj1uxP677iJZgM6dO1veWbVp0yY+/PDDZp+0JTAYDC6958cVvru4N7JsV3CjtvFGHCOuwl527StkXnntFcv74Jqrx43Yf9fSNk12srfeeitTp07F29ubLVu2WIqcrzVkMlmTV2m4ym8N7sGDB50+grlLD3fLdgU3ahuv9RhpLb4rsJedlJREyLAQRIXIvn37WqTHte6/8+fPs3nzZssqLHfr0Ry+NZrsZBcvXsxtt91GeXk52dnZzTpZa0AURadOrDX4LeXm5eUxaNAgkpKSrpke7pbtCpzJPnPmjNMI4Hpq47UcI63JdwX2stOz0pEESFB3VbNt+7YW6XEt+y81NZU+/frw1/v+yvMLn78mejSHb40mO9lhw4Yxf/58Zs6cyXvvvUfXrl2bdcKW4noeAJP/MhmAtLS0a6aHu2W7AnvZlZWVdOvWjZdeeqnFetyI/Xc9O9lLOZdQ+Cvw6u7F1u1bG+S6KttdXIPBQP+b+uPVyYvoJ6JZvWa1zWRUfbJPnDiBIAjN1qM5fGs02cnOnDmTadOmMWTIEMLDw9m4cWOzTthSXK+PMjk5Oezftx+Av/zlL1RWVl4TPdwt2xXYy965cycAW39wTC1dT238X0wX5OXlIfeX493Jm8yUTIqLi5utx7Xqv127dmGQGoh4NAKvRC+MopHff/+9Qdn79++nV69e/P3pvzdbj+bwrdFkJ5ufn8+jjz7KiRMneOmll+jWrVuzTthSXC/JcHvuwYMHCWwbSPTMaACOHj3aqOwffvjB4oiaq0dL9W5N2Ms+deoUmigNKRdTWqzH9TKpcb3o4SrsZRfmFyL3lyP3keMT5sPJkyebrce16r+kpCQ0iRokUgkSiQTvtt42qTlnsr/6+it8u/qyauUqCgoKmqVHc/jWaLKTXblyJQMHDrR8zsnJadYJWwqlUolSqXQLvyXcU6dOIY+REzg4kNABoRw6dKhR2bfffju33XZbi/Roqd6tCXvZp8+dxruXN+Ul5RQWFrZID3e28VqNkdbmuwJr2YIgUF5cjtzfXMGpidVw4sSJZuvR0j45fvw4D898mPT0dJtHcnvusRPHkETW1eVLYiQcOnqoXn5BQQEff/wxvgN88Q7x5tSpU9ekjfZospN9/PHHefHFFy3/z5kzp1knbCmulwJle+6Z82eQhNYMgEg4eeZkg/zMzEzL37m5uc3Wo6V6tyYc+uTcGTRtNfiG+dpcxM3R43opNL9e9HAV1rKLiooQTILFyYqhIheTLzZbj5b2yUuvvcRH6z6iXbt2fPnll/VyT505hTpKbfmsjlNz6MihevnPPf8cFeUVaOI1qGPUnD59+pq00R5NdrKiKJKfn098fDxxcXEEBwc364QthUqlcrnouKn8lnDPXTiHKsL8WRmqJDktuUH+unXrCO0Xin+Uv80d1lU9Wqp3a8JatiiKpKeko4pQoW6n5uDBgy3Sw51tvFZjpLX5rsBadl5eHkpvJVKl+fJXhCo4e/Fss/VoSZ+UlJSw5bstxM6NRRGsYNOWTU65oihyOfMyyrC6aFITpyHlfIrNvgLWsvfs30PElAg0cRrEcJHTZ087ld3abbRHk53sli1buP3227ly5Qp33XUXb7/9drNO2FJcj1GK0Wgk5WIKqqgaJxuiJDMjs16+IAi8/9H7aIZoUMYqbfJhrurREr1bG9ayc3Jy0FZpUYYrkSfI+c+P/2mRHtdLBHm96OEqrGXn5eWhDqyLCJVhSlJTU5utR0v6ZN++fXiHe+Pfz5+IeyM4fc55tFlSUkJVRRWKkLp9XRWhCmQKGRcvXnTgm0wm0pPT8e3la25jqJILKRfq1UMURRYuXEhysm1w1Jw22sOlTbvHjh3LsGHDmDhxIqtXr8bPz69BfkZGBo899hjh4eHceuutyGQyCgoKyMrKYsmSJYiiyJIlS2jTpg3h4eFMnjzZaWP0er3le4lEYvnbYDBYZvxMJhMKhQKdTodKpbL8q9frUalUVFRUIJPJLKUYMpkMg8GAUql04JaXl6NQKDCZTEgk5iS70Wisl7t161aQQFh0GKJExDvMm8M5hykuLsbb29tG7/Lycnbt2kV5eTmJPRLJTsvm5KmTlJWVWfR21sbW1rusrAylUulQ0N0QGrPNmjVrCA0NZerUqfz+++/4hvsSqArEp48PhzceJiMjg8jIyGvWRmdcZ+OkvjElCAJyubxRbn16W3P1ev0fahtrXTIyMlD5qfCX+COTyJCGSTmXfQ6tVoter28V26SlpaFQKIiOjm6Qe/bsWTThGnwlvihCFKRlp1muBev+uHDhAho/DYFegUiQIJPI0Ik6AmIDOHHiBHFxcTZ6p6amIggCocGhyKQyjGFG0n5Jc9ofer2ewsJCli9fzndbv+PIb0da1TYu7VF44MABRo4cydChQ4mPj2/SMZ07d6Zfv350796df/3rX8ydO5d+/frx3XffsWnTJvr378/cuXP54osvAHjllVfw9/e3+d/6LqvX612eFdTr9W7jVlRU8NDMh4i6NQqJ1JyTVfgpEAWRq1ev2uit1WoZNnwYEyZMILBXIBKZBE2khjMXbN8T5KyNBQUFLFmyxKl++/fv54MPPmiS4V1poz0as40RIyveXIEoihw5cgTvOG8A1KFqAuIC2LFjR4NtbC29XW2jK7q4iwvutY21LleuXEHmV1eOpAxUYtAbKCoqahW9BUFg9O2j6dy5MyUlJQ1yU1NTkYaY3ZA6SE1pcallma819/Dhw/jFOQZ1ygil5T1b1npnZmbiG+qLVF4jO1RN3uU8yzVi38aUlBRU3irOnzvvNJptiW2aHMnOmDGD4uJivvzyS+Lj4/nll18YNmxYg8dER0ezZMkSNBoN48aNw2g0AhAaGspvv/2GKIrcfPPNAJbdvZ599lmeeuopGzlTpkyx5ESqq6vx8vKqN0dS+13tvwEBAQBoNBoHrlqtbjLXXn4t99///jeqKBVeE70oFUvNJDnIVXLL3a9W78VLFpN+JZ2g4UH43elHqViKIcxAWkqa5anAWRsrKyvp3ac3JcUlvPHGG1RWVlp+27lzJ3+55y9IVVKSTiTx+SefO90ZzZU21ofGbDNl2hReeuklDhw4wK69u6A95j4RQdZVxs+//MysWbOaZMfWsE1TuK6OKVf0bozbHL3rgyvXTVFxEQZfg8U2KEHto6awsJDo6GinepeWluLv7+/QRmd6jxw9krzLefi28WXr1q3MnTu3Xu7F9IsI0QLlYjmij4hMLqOsrIywsDAb7jdbvkHSRUKZWGZuXE0RgtBO4Od9P/PKK6/Y6J2fn48yVMlV8SqIIAQJmEwmioqKiI2NdWhjRkYGfu39EEWRX375hR49erSabZocyaalpdGnTx8+/fRTli5d2qScbHJysmU7RKPRaDFOQUEBbdq0ITY21lK7Vqu8SqXCz8/P5n/rTcH/qNUo9nd2URQxmUy8/vbr+N7q6+DY1H5qS4G3wWBg6YtLWf/JekIfDyVqehSKQHNuSRmu5GrRVZuo116PlJQUSorrIoLafSMqKyu5e/LdtJ3elp7Le7Llhy2sX7++2W1sDI3ZRqPREPXnKCb9dRK/7f8N356+lt+UUUrOXzzfbD2ul5VW14se9nDlurl0+ZKlsqAWmmCNZbm8vR6LlywmICCA8vLyJumdnJJMyB0heA/y5tst3zbITUtNQxVudmQSqQTfCF9SUlIsXJPJxNvvvs2h3w4RMDjA4dw+XX04fOAwPfr04NbRt1qi2ry8PCR+ddekVC7FN9SX9PR0p3pkZmZCIEgTpOw9sLfRNrqCJjvZNWvWsHjxYhYtWsTixYt57bXXGj0mJyeHF198kVWrVjFx4kSmTJnCqlWrOHr0KBMmTGDixIkcOXKEVatWMXXq1Cbpca0voKNHj3LTkJtQKpXs3r0bME90bdy4kXun3kvh1UL8B/g7yFL4KCgqKuLq1at06dGFNZ+sofOznS0DqhZyHzkaf43NI4q9HtnZ2QTGB5L4aiKBNwVy+MhhAL799lvkwXLCBoWhClARcFcAL694ucH2unPpJkDkbZF4T/Qm+JZgm5lgVbiKjPSMZuvRUjsuW76M1atXu0V2a3Cbw3cF1rIv5152cLLyIDnZ2dl8/PHH3Dr6Vvbv32/57fsfvgfMG7P8/PPPREVH2ehpLdtgMFBUUETQ8CC8O3pz9MjRBrk5WTk240QZpeTsWXOlw0cffURoeChPPfkUMU/FIPdzfPBWhiqJeSiGgo4FZMozuXfavej1eq5cuYLobduXmjBNvU42Ny8XfEETr+HIsSMN9p+raFK64ODBg5bH+lp07NiRw4cP06dPH+Ry52JGjhzJyJEjG5S9YsWKJqpqhqtL2+z5oijSu19vCosLee/N95g4cWKDsrdt28aFqxfwv8mft957i4SEBGY/Opu9B/cScFMA0fOikSoc71VyHzlFRUU8MucRilRFdH6pMxKZBL3omNfxivLiwoUL9O/f36ke2dnZyAPlqCJUaDpqOHrcvJps8/bNKLorMGIEEfz7+5P2ZRr79u2jY8eOrFu3jqlTp9rkz921bBPMm7gbMRI4OBAGm78bVFXNcbUKU5iSsuIyysrK8PPza7EdXeEKgsCihYsA8/Jw+zePtkR2a3Gbw2+u7CtXriDvb3fNBsOmTZvYs3cPgTcHcu9993Ip/RJKpZIzJ83R4YABA1Br1GirtZw/f57OnTs7yM7MzAQJKEIUyAPkVJZXkp2dTWxsrFOuRCpBEazAz2SiTCZDDBM5efoke/bs4en5T9NuTjsk8RKnDrYWAX8KAMDL5MXFZRdZuXIlWblZSP1sr0tpsNSyr4h9X1++Yr7xaNpqSM5IJiUlhfbt2zvtP1fRpEg2Li6OadOm8eqrr7J+/XrWrFnDnDlzOHHiRL0O1l2ob3mbIAisXbuWtWvXOmwqYc2/Z8o9nEg6gekmE7MenWWzcYQz2WfOn0HVUUXAnwI4lnSMP0/4M4fyD9FjcQ8S70lEFVlPrs3L/G60rdu2EjY9DI1cg1qidkqVBkstd1hnemRnZ0NNsKyKVnHu3DlEUWT37t34dPFBLVGjlqiRKqUEjgpk7PixRERE8MILL/DOu+80qf9aA0aj0aGNfymvoK9Wh8xbhkKtsKwUvJZLN1NTU5HKpKh91ZZ9VFtLdmtxm8N3Bdayi/KLHJyWPFzOzp078e/lT6fpnZD4S/j73//OHWPvQO4jJ3JSJL7dfPEZ4IN/O39+/fVXp7IzMzPxDvVGIpUgVUrxi/ard8luSkoK/pH+hAgCrxWYJ900CRp27d7FY39/jNi7YonsFdmgg7WGl8KLmDtjeHnFy2RkZjgcJwQJpKalOugBcCX/CjJfGXI/OUGDg1i0dFG9/ecqmuRko6Ki+Oijj+jYsaNleeTf//53Zs6c2ayTtgT1LW/7x4J/8PTCp3nq2ad44403LI7Wmm8wGPjqy6+InhlN8KhgKiorbPYYcCb77IWz5giyjYbcS7mcPXOWiIciMPmbqBKr6lfU11xb7D/MH0Wggiqxql6+6CeSnVO3faS9HslpyUgCzfklZZiSorwiTpw4QUVZBZoEjY3soD8H4T3KPKsfPTOa7Tu2N6n/WgMKpcKhjV11ejrWzMpqAjTk5+c3S4+WLN28ePEiftF+BPQPYPPmza0qu7W4zeG7glrZVVVVlF8tRxFkG81bary7K6mmmvD7wtn4n40cKzpG8JRggscFE/dMHBEzIlDEKsjIyHCqd1ZWFqqgusBDHi2vd8luSkoKqnAVI6qquKlai5cg4N3Zm+yMbFIzUwm8JbDha8wOVWIVml4aBD+BowePOjhZRYiCi6kXHfSAmr0cavgBYwL46suvqKqqO/c1WVarVCqZMGEC8+fP529/+xuJiYnNOmFL8dFHH3HPlHv4+eefLd/t2bOHlWtWEv1MNJFzI1n44kISOibw7rvvkpOTY6kfTEpKQu2rJuDmACRyCb4dfG1yT/a1hj/++CNpqWl4tfdC7icn+uFooudEI1VJ8ZH44CPxcVSw1rnHmQ3i3cPs8OrlA/IAOZlZdYsX7PU4f/G8JW8l95cjlUnZsGED/h39kSpsdZFIJISOC6XLh13w6exD6oVUy45ger2e/Px8h2W8rQW9Tm/TRo0gEGYy0V1ndrIKP4XFyV7LgveLFy+iCFeg7KHk263fNsp3lx4A69evp0vXLi2W7SpqZWdnZyNXypH52j7+enf2pt2idgQMCsBH4kNEuwjavNSG6Mej8ettWzolDZZyPsU8iSkIAvn5+Ra9s7KyIKCOK4+RcyjJ+dLXixcvIgQLDKrWogD6a7XI1DI6vNGBuGVx+Gv8671mnMFH4oOvzJeo+VHEPBKDd2fztednMj+tKsOUlnkB+74uLixG7mt2ssoIJWp/NceOHXOqt6u4du/ybiXccsst/F71O7ePvZ1NmzZRXV3NgucX4D/cH1WECq/2XiS8mYDhFgPLPlhGh44dmDB5Ajk5Oezbtw/fjr6WelZpgpSN32601M7pdDqb3MvW77fiN9DPctcPHBJomTGvECuoECsc9Lu1ylyKpmlnrpbQtNU0yAdQBCi4nHMZMA/a6upqm5KfzPRMlOFmJyuRSvAJ9+HDdR8i7yCvV7ZUIUUeKMcrwIvjx48D8ODMB2nTpg1vvfVWk/raVShVShs92hiMSIGB1VqUgojUV8qVK1eAa7t0MzklGTFYxKu9F9np2ZSVlbWabFe5H6z7gHNnzzndc/haLKvNysrCK8TLoRpGIpXg1c78fUNjFcwrGlPSzRUAr7/+Om3atGHTJvNy2PTMdMSAunSdOkZtGX/WegCcvXgWaYiU+JrH8JuqdRb5ch95o3rYo5YvVUoJGBSATC0j0GTiXzl5SEQRRYiCgrwCy/VVq4dWq6WqosoSyUokErzaetk85V6TZbUAv/76q8Pmt9ca0dHR9JnRh4hZEdwz9R46denExaKLBI+t20tBqjJ3cuT8SPq93I+LVRfpP7A/7697H1lCnRMNGh7EucxztE1sS6funQgLCyOxU6JlUOzaswtVe+cd6ywynVJazoOl5gtYHa2m67qulvXhDUaygXLycvMAmDN3DhEREZZC8tLSUq4WXbWdgW2npKqyCr9+fg3Krt0O7tixY/z888989dVX9H6uN0uWLqm3f1sC+0i29uLxEkVur6wEH/6QSDYzOxN5oHlbP69AL8vsdWvIdpWbdTkLubecaTOmtUi2q1i1ahXbt28nLS0NZVDNWBJF5E5mzBsaqwCKYAXZl8zprXWfrCP85nAemf0IFy5c4PT50zYVNOo2arLSsyx18NZtTE5ORhmuJMpoDnK627W9MT2aovcLhcXEGY301+qQ+8tRqpX88ssvnDx50qJHQUEBEokEmU+dbxBDRZJT6ip+rlkk664IyBWoVCoqxUr8evsR82QM2i5aIp6MQKZxPvsnhAlEPhSJeJNIWWwZgbcEWn6TecmIXRoLY6ByUCW93u2FtLeUuybdRX5+PhfOXMC7g7dTuc7uskOqq+moNzC0JpqVyCUN8i1tilRRmFfImLFjWP/xerwjvNm2zfxKkNOnT+Md5I3cpy6/FHpfKAlLEywb0jR4x4+Bf2/8NxMmTSD03lAUHRXNKqhuCuwj2bYGo+Xvh0rLkIZI2Pj1Ro4dO4ZCoXCIDKxrhe3RkggyJzcHZU2U4hXj6GRbI5JNTk7mvffes5l0teeKokhhfiHRs6I59Oshh7pTd0ayp9JPcffdd/PEk0+g6G5+MhtUreX1/EIHbmMRpCJEQdGVIoqKikg5l0LUlCiCegfxyaefkHw+GVWkCqkoMrfkKvJAOWqfuh2wattoNBq5fOkyESFyNDV91l5vsKTbmqJHY3pHGYyMrrkWh1dVI5FI8Ivw4/bbb2fAgAEWx5+fn4/aT41EVne9KkOVLdo0xxouOdk77rjDkgz++uuvm3XClkKv1+Ml8QLAu5M3YX8Jq9fBAnhLvPGR+RA8Lpiw+8KQqW25UrkU/5v8CRgUQGBgIIl3J1KhqKBv3754h3ijCFIwpqLSqVxvia0D7qTXoxZFniy+2iR+LeQ+cvyi/Thw7ADxS+KJGh3Fd9u+A8xOVhNrdor9qrVMKy1DqpKiidM0Krut3oB/D29++/U3NP00BA0Lwlvi3ezlgY3BoDfY6NHWaja2rcFI1z7eXDh3gZtuvomIqAimTpvK2PFjuXTpEpcvXyYwMJB33nnHqWy9Xm+j9+7duwkOC+bTTz9tlJufn08vtYlbKquQBElstpl0xm8I9XGXv7ycJ554gt9++61ebnl5OXqtHq8EL7yCvTh8+HCz9XAVc56ZQ+ywWPzH+xM0MgiAtqVR+FXE4m+3HLuhsQqgCFQgkUjYtm0bPqE+BPgHENw7mI8+/oirRVdRRarordUx62oZbQ1GfOLqNgWvbWNtNU07qwUDPqJoiWqbooc97PldrPqyU83f0lApIX1CCO0cyhtvvgGYI1mVvwq5KPJFTh4d9HoUYQqblE5LbOOSk122bBnjx4/nlltuYdGiRY0f4AYoFAq0orZxYg2qxWqqxWqb79oYDNxU7SijWqxGK9ES/GAwVQFVBEwOQCaKvFxQxPyiEgeutVy1IBBak2BPMBhQ2D2GOdPDGgETA4iYG4EqQoV3D2+OHjpKaWkpv+z/BWmMlIevlvJcUQmPl5SisUvZ1Cd7bslVbo+QkLgikZB7Qyxc+zrR1oJcIbfRo51dyUv3AAldPuhCx9UdCZsSxkHtQQ6VHGLIsCE898JzSGQSVry1wmnRt0KhsNF74dKFaAO0zJozy+bVKc64RQVFDFYauaOyCgIgLTOtQX5DcMY1mUxs/d68SZD1nqX23Ly8PORKOVIvKeo4tc2rU1zVw1VI5VKiH4wmZEyIJWJLrryZfxtHMEBr+xjc2FiVSCX4hPnw6aefommroVqsRtNFQ35uPnKNHJm3jMQa2/fS6SASdv64k4ULF/LJJ58glUr56aefCOgUQJxg6+DjrMZMQ3r4mhzTlvZ8a1m1FS5B9wURNiuMsMlhrFy1kpycHPLz81H4KRhXUUkPnZ7x5ZUoQ5XkZuViMpl45G+PMPmeyZbI11W45GQ///xzfv75Z3bv3m1JdF9rmEwmFJKmD0SFRGHD9zUJPFV8lXV5+dxaWeWUqwxTEvVMFP79/Ik2GlEAk8orUFs5N3u5Mca6R2MpEG712RnfHn59/VDHmmtMfcN8CUwIZPny5eZoobcPPXR6Eg0G1KJID53tHdWZ7F5aHaOrqumj1aEKU9VtXiNRuLSDkCsQTIJFD5ko0k5v62TbGQxIlVKkCimRAyNJmJxAxIwIiquL+fSTT0lYmkBhQaHD4zyY7V6rd1VVFb/u+5WYR2LwivfirbffqpdbXl6OrkpHb7XAkKpqvAPlpGak1stvDM64v/76KzqjjpDhIVy4cKFebm5uLl5B5sklSYyEg0ds99g9ffq0JWfd2hAF0XaMiCIZxgQOCl3o3ITxJLW78SnjzCsgld2VKCQKvPy9iH04lqiZUQAWmR30BtQJar7a+BVvf/42z7/yPN17deeFxS+g6qOyuW4A4qw+13fN9KvW8nPWZbrY5Ujt+dFWUbGfIOJnMpmrc1RSgtoHEdAxgAE3DzDfGAPqHPEdlZUog807ba1du5bPv/yclOIUm7I1V+CSk718+TLPPPMMP/300x/2+hmJRIIg1jm7QJOJWyurGFdRSS+tY2Lafjnc5PIKRtTkacbapQGcLZ1rX+MoNKJIgtWd0Z7bxmA7WCKMtheiq8sxo++J5o033kARoUCToCHMSl5buwjRmexbatI6fez6RBRFpxvItAYkEolFj3YGA/ZVhfFO+k8ik9BmaRs6reyEOkaNX1s/h/ej1cqu1fvs2bOovFUoQhQETg7k9TdetznGmpuVlYVCraC3zIiPKDLQSyA7K7te2U1poz332LFjeLf3Rh4p59S5U/Vy8/LyUAaYe0UT57h88/EnH2f7dtu65laDBJsxEmaEdDGSPIIJ1dlayn48BZpMzC+2fZLz6u+FTC3Df4C/he8/xB+/Pn5EGoyMr7m22usN+PX1w7+XP1Gzo+j2YjcUIxR43e1F4C2Bjk62gWusFpPKK1CLIg+W2ua07fnRDVyToijS/on2VKoqef3115G3k1uccqhJoK1gxDfMlzfefAOfgT5MXDax2e81dMnJpqen061bN0aOHMn58+cbP8ANkEgkTCy+wpPFV3noainvXSng3fxCXiko4rPcK3Szu7uZav6rxXCrAuO+2oa5AA9frSv3aW8VmZlEW+5NWtv0g72TdSa7Ppgw4dXOi4SlCUT8PcJc+2oVEcVaDZ62egP9qivpU11JnMFAkMnEy/mFlgHYWa/H2yoCN2Fyn5MVTYQbdUhFkQnljnnsOCu9rftDppZZJvYksRIOHz3scKy1wzp9+jTebbyRSCRo4jX4D/Pn9bded8rNysrCJ8SLkJqLr7tGoLiwuF7ZjbbRCff3U79DBCiDlTb1zs6cbO0Wg+o4Ndlp2VRUmCdqTCYTx38/Tr9+/ZqkR3NgPf5Cqv0Rai5/iS7UgWfN7avV0Ver48WCIqIMRrwEAb++fnRe2xmpSurA76TXW9brxxoNSOQSYp+MRRWhQlSIBA8KJmBgABKJxGYsQ/1jpBaDq6q5reYJtH+11maizJ4fabKVHW51DZkwIUgFQqaH4Jvgi293X6KsHH4Pnc5SV+vdwxuR5gcnLq2JjYyMrFPSTY+cjcFkMjG6rJKY6jKnv08rLWdBqJLxFZUMqtay39+bw2oV5ZiL47tZPRoFCwJ9tFqSanYHU0pqS1vM/3gLgk3yfHhVNRpRZMbVMvzkoegkUGEsJFcuo7Pdo3G4nYHtZQMoBRFfQaBILnPKrZ3ckooiQdZO1mhEKor8o7iEKWUVVKgiAPDR5Tn0hxx4Pb+QHLmcPLmMQ37+7ksXVJez4UopKl0ezhIj8VYXkLP+AFDHqznwm+PSV2udT5w8YfNCPd8Bvmx/ZzuCICCVSm24WVlZ+ATIAPO5eylNVJZVYjAYLPlPV/rDGff4yeOo+6hRBCnIvZxbLzcvLw/B13zDUwQo0ASaX2A4ePBgTp48iSAKblvkIwqiuc9r+ttHW1dlU2EMAzENapyIvW36aHV00hvopDcwoqqKvRoNz4aFWI6351vn4iOMJmSiiKke2bFG2+smrpExMr6i0uK0ggSBtgYj6UqFU364XaATYXSUrY5WE7cwzvx7Zh0/zmBE1kEGJ8GrgxdSpM2+blxystnZ2WzevJkvvviCIUOGNOuELYVCoUBhcoySanFHZRVDqqvxE8w9PUKbxQmVikfCvBig1Tpc/G9dKeQzf1+qpFKSNAqylHWMbjo91u5vZFU1I2tSDToqUADBJqNNHqkWwSbHySl79NDpmFtSyvSo8Aa5oSaTjaEGVGv5V84VutbcABTGhstc/mQ1yacrS0dw034TcoUchbHCqYMF8BcEuup0nFGp6p3QUMerOffpOYxGo82+GNYTQkd+P4Kyje27nnQ6HT/++CPnzp2ja9euDB06FIBLly7h61dnix4K84VSVFRERESEg+zGYM8VRZHUi6lEjItAEaigrLiM6upqNBqNAzc7JxuJb93NwSvei6SkJAYPHszX33xNVL8ot5XXSeVSmz6X6uuc7BUhlFBTMgU1/W1vmx5WT4d+gsggu0lje771zVQORBqNZNf0hTVXYzVZXIsooxG5KGKUSBzkSkWRIXaTT910OouTteb7CAJedqkG60jWXrZCFPEzCZiQIJOIxBiNhNwegm9v88bfRozNnpR0KV0wbdo0Pv/8c1auXMnChQubdcKWQqfToZc7bi1ojVoHC6BT+NNJUPNqQRH32eVwwBzNPllinrn/oFDL7dV1btW+ONpGD4U/OkX9egTb3fWcFUrfpNXSV6djtN0EnD3XPvXgLYoWB9sUXRz0dlPBu15vaFSPZ4tKkItivYXmqggVoiha9hStRXl5OadOnUIQBM6cOoMqtq5mUSKX4NfOjzFjxrD0/aWMnzieO+++k7KyMk6dO0WE1Ts/oyQiKm+VzSvKW7LAIC8vj6ryKlSRKpQ+UmRyGZcvX3bKzcrJstliUBIl4WiSOZf87dZvie4X7TbbmAwmm/4WjHVLZXMItimdsrZNoMnkMDEWJAg2E7v2toyyCzpi6+FG13x/QYjhX8ZbAbNTrp1zsJfbW6uzubYBelrpZs0PNTpGnSH1tBEgyGTiPdMEHjY8A5gnsiUyCeromqdcUXltFiM89dRT7Nu37w97Uy2Yi4KVxtKm8w2lqAyljKmsYqCTiTFreBtKmZ+fyZCaaLVnA/xaufUhyM7J2hdKS0SRcTWTA8sLimxKvuy5EU4iZVd0ceC6qeBdqVQ0qkdPnZ6XC4owmsocCs076vRIJeAb4+tQYfDll1/Sv39/ZDIZV4uu4tXWi/tLyyz55uAHgomaEUX0P6Lp/EpnjmQc4f4Z93Pm3BkSQmToRDllogYp4O2rtGwWD84LzT/77DOnryGx5547dw6fcB/6iAburKrCJ9THvH7fCTcz07zyzCIrSsXJMycpLCwk+Wwy/t393WYbmUJm098GKyebKwZbHB7Yjr8Hr5Y5TGACdLRKjzksArAbr1EGk1NuTE3E+7zhIf5tutXC6VrjOO3l3lLl+PRjPa9izY+oSddVi0qeMcwCsJnXsJcdbBI4LbRlt9CbAtHPYdJML9Ffm8UI7733HpMmTeKNN95g/PjxzTphS9GUSNaG72KUZ1T483p+IbNLShnipJa2qXKD7B6D7O+cQ6q1xNTcWTWiaFMZ4RDJNpILupEiWYDbK6v4LL+a8dW2w29ZYRG3VVYhi5RZ6k31ej2JHRN57LHHiBoWRbsX2tH2uba0E4zMK77KoyVmp66KVBE0LAiJREKgfyBd/taFH378geQzyXQLlnBI6MxSw/0A+PjIGoxkT5w4wf3338+zzz/roLvDkt3MTFShKh6+Wsqgai2qYJXlDQPW3MrKSjJTM20WkaiiVKRcTGH37t34t/EnKCDomkWylUKdnXLFIJunpQC86WZUMauklPvLnL8NwbpSxHq8SkXRIRcaXU8kG2M0YhSlnBbjOSvGUS6a+6a2ht2aG2wycZeTRUHtDAZLpG3Nr5172Wa6mW9MwzgnxBJiqj+SDTaZuCjGAPC7kEiwIKC0ippbEsm6lJz78ssv2bZtG/Hx8Tz++OPNOmFL0ZxI1lWuShR59GrDxzUmN0hwjGStMaHc9vNDpWVkKuTky+UO3AS7STVXdbHnCn9gJFuLcF0Jz+SX4OUnZ32AHyFGEx11Rm4tE/kiXs4Pu35g0aJF7Nmzh5SL5tRB4IhAJG3MOc3BNXtE3F1ewed+vuQo6oZyhVgBvhA5OxLdJR19g4wcqOjCNmEQ9wk/4euVbuNk7SOUffv2IVPL+PGnHx1K3uy5ly5dQuIv0l+rI08uQ+KvsIlkwey0f/jhBzT+GuQBdXoqI5RUllfywboPUHRUUEXVNYtky4QAy995YpBlolYuirx0JZ3uOj0qU/25fusyQmu5oSaTQ07ePkquRYzRSIoYjRZzm48JiQyXneT2yipMBUUYpVoK5TI0xgpuqarG38m+KVLgn1fy2avR0MlUjgkJ//KRMKKyGr0o4wXjgwB8bRrG30z/cqoHQKBR4LIYUqNHB0bLjhFpMpIpNbfmmkWycrmcW2+9lbvvvptbbrmlWSdsKcyRbMOvIrfhuxrltRI3yCTYpAys75wBJhPD7B59Bldr+epyHsEmk8NdtlMjy/lc1Vuvd0+0ZHASye429UInOt7La3V+tOQqMQYDA7VaNguD+ap8BgHdfTj862Gqqqo4ffo0YQPCGLJqCOHxdROECXoD64x34CWKvGG3/r62/3y6+hB8ezCRgomTYjv0KPjWNBR/jWCTLrCPTvcf3E/grYFUVlTavPHVGTc5PZkwfxGpICfWYET0N5F5KdPC3bRpE/3692PBggWoO6uRSCSE1TgdmVpGYGIgP+38Cd9+vmjQXJNI1ksQKBLr7FSFGn+D2UZ3lVfSQdA0Op7a6Z1Hp7WpguNCAptN5tdjWJdpWbiiyLCqatLFCMtvx4SOAMiAOysqGaVXcG+VlPvLym3yuvYINQncXVFJrOhFvKjh1YIiuur1XBRj0de4/KNCR4JMgmVDHPtrTGPwxlgTcx4SOtm0Ba5hTnbcuHHMnTuX3bt3k5CQ0KwTthQqlQqF0fkjjFO+sQyV0Xm5lzu5UmCU1YRWpVhJpWh+3JlSVu40zxUsCPwzrwC5sczC9TUJNvW5raG32zbtVsgd9HjfNJZjQgeneqiM5nzf1LJyhlZVc1joxAGhBz18VMjVcs6fP8/xk8cRw0UMvgZLnwAotKEsN97HMSGR7no9XawmQKz7GsylPGeEeAB+EzoTZOdk7XOnvx3+De8O3gQkBNjsReCMm5aRRnuNN0N075EpRBEVLOP4meM1/aFgwQsLCLsvjPh/xBN2Txh9q7U8UVRuybP7jvMlYlIEmvYatGjdGsnW9kmYQaQE20lHhcH8eVJ5RZPGUxe93uKwrPs7ymgiSwjlZcMU3jRORhRtJ74qxUqkxjJeKygixmiycbLHRVuf4sq4dsY/J7Sx/H1WjEMQZZYJMfsxIjEEWP4+I7ZFKypscsnXLJK94447mDZtGt27d+fUqVONH+AGGAwGTLKml7kYpBoM0qbxW4N7Smhr+XtBUYklLaCSqFBJVMQYjDx0tf6B01WvZ/5VLSqJ2aB/rqistySquXobG5lIay6MJsFGD1GE00JbzottHLjWOt9XVsHtlVWcFtqiR0FYWVu8Y7w5c+YMv5/6HVW0ytJ/tcjTmd+/9LXJ/Fr6gVb5c2tulMFIteBLCeZ9gNPFSELUUnKu1K1YtH61SGlpKZdSL6Fpp0EaJ2X/r3WbuttzwVyHK6h6U4g/+4VudImVczLpJCaTiffff5+SihLzRtidfZD7yQmpDKW47GZm1eSSfbv7EjIuBIlEghKl214/IxgFS58E6DWIdpe+j96bu8or6KrXN2k8qUWREZVV/KmqmturTHjXhA2RRiO/CD04LHYmSwwjSUwkQBAsG2erUPJ8SbV5Hwngklj3dJIsRNucw5Vx7YyfYeXAjcjJEYMtE2L240kw1EXuBuScEeNtbg5y5O59/UwtVq9ezbZt23jggQfw9fVt/AA3QCaTIRWb3liZaEQmNs2ptAZ3g3E0W0zml07KgRcLi3musBi5YGBgVQVr8vKdRrHWGFRVQd8q8wquWY3khpujt/WrolsTUonERo9sMYQKvDjnxMk607k2qqmu7AQRcPzEcVLOp6COUZtX2InmyMLXJJAvmLnfmwaiFRV0tkqpWHM76vVkiXUrmkzI0KgDuVJwpU4XmcyyWfvevXvxjfSlh0pA3VbFL/t/sdXbiiuKIlcuX+GKV18ATggJ9AqWIvWS0qlbJ+YvmE+b6W1sXrSpr27HCuM9CGXdHPYDMGFy28sUJVKJpU+89V4Ov5eIASyrWQnX1PH0RkERq68UML+okEUF+chFkUS9gSShbkHF4ZpH7/YGs33uKy3hpuq6CPKSGGb5O49gysQ6J+nKuHbGz7By4LXnqp2Usx4jAHpjgA33jBBPrJVTFRCabRuXrja1Ws2gQYMYPHgwBw8ebPyA/zF8Y/oTW4TBLDLMQCvWxZ/3llfwfXYuSwqLiW9iFPlSYRHfZ+cSVJPszxcD3KGyW5FSM1t7wNT4mu9i0ZdKzBfYcUMPQsMVbN2+Fb1OjzLC9rYUbzBYHGcFXvwk9KG3VmezO5laFAgxmhhbWUWW1YUMIFeFWioA7PGfH/6DqouKjpcH86coFRfPXrR515M1CgsLMegM5PmY39p6UYyhnWCkzZI2aIdr6fh0RwK6BtgcU60Powo1Pxj/5LCs+1rBx+C4fWCB2PSKHWcYoNUxrbScm6q1JNfYHeB3wfzE0Ver49bKKu4rs51wsrdNimgbzTpDphDGi4b7MIgNO71LTpxsh3pSb5VCoM3nNDGywTywK3DJyW7fvp3//Oc/fP/99/z3v/9tFQVchclkQnBhFy6TRI5J0rQiipZyD5q6YEROKT42uabWkP2RcQyHhY7kO7kYXJXtrrdbCKJoo0daTR/kEMJxwTbfZq9ztli3TLOAQLr4tCXlfAoBCQFI5VJkEhkyifmiSrBysgBfmm4l3GRiZ1YO32bnsjK/hG8vF7A76zK3VVbZyAaIjG5HVnoWGzZs4PLly/z+++8cOHAAURT5/j/fE9ZJw7e6O4iU9EQToLHZ99V6Z62MjAy8fNRIlF417Y0kXm9E7iMnYGAAQZ2CLDrXothkvvB/E7rwp0rbCU0ZMrcteRYF0aKLyomTzRfrnIwr48ma/1TJVYJMAqlilOW3s6J5yer00jJeKSiykW0SJeSJQTay0sVIB7n2WGmawHrTHXxVkyqqj59p52SzxVCGV1XTVm8g3ISNbcpMtnqkiZG01xtQCeYJbKkoabZtXHKyCQkJBASYN7f+oya+FAoFMlPT93VUCNUohKbx6+PuNXVvErd2QAE2A60+vkGUYffE6JRrFKV8ahrN64a/Ml3/jybrbRQdzasQqt32Gne5TGqjh3VO7F3jRAc9rLnZVk4TQBVs3ihFEmsun9KJOnSijv7VWsZWVNrwfxM6oxdlBAgCHQwGumhLUVvJzrFzsqXqGBLujWD247OJiYlhxG0juGPcHTz11FPk5eTRIyKBSjSUaDvj1d2Lr775ynJsamoqM2fNpKCggOPHjxMUXuecqlGj0ddVvtTqXAuZKJJb42SrUONVWRfxAejRu3U/WYsuBsfqnHyrtx86G0+lojeC6HyDFGv+ZUKoou618JfFECpENX6CiJco2nDzCMJgV0WaJkQ6lVuLfaZufGcyL+n/QRhQrx7Foi9l2N5MLoshJBoMbL2cyz9zL3F7WRESUSTQZKJAcHT2CuBvV8v4ISuH4dknmm0bl662c+fO8fe//x1wrBe8VtDpdBjkvqAvaZwM6GrKvVRNqEhwxi0Q/fib4Uk+lbxKX2lyg9xMK6difUd2xs8SQllgnMkz8o30lqQ2yM0RQ6hGzRHRnN+6IMTQUZpdL78W7xknMF52kPbSHBuuqNej0TR9x/mmwmAwopP7WfSwdrK7hd6kCFEWXex1tney5bIEOr3XCanKfKPoaFTxQlERiZX5lIkayq0uICNyksUYukoyncrOFW1XKF4WQ+g+1AflrYEgQrginLyDeby38j3C/xyOymQuJfrd2JX4gd589M5H6LQ6xo0dx3v/fI89u/aQkp5Ct87dCAgPx7rXC0yRhBsLuSKXW3bpr53FDjeIJFOny2V9IhrhCNU1OXI1anQ6nVuuLZPBhLfEm3DdVUSjEydrlY6y7780IcJcKYCUq3hzq/R3Hpb/1yk/RbANLkSkXBBj6StJduBm2dkcbIMTZ+N6s2kwppodRZKEREyiea8Be759Phaw1MECeEl9mFMuEKQv54CXmjN2N+LLYghaUcFDNfXYoTpDs23TZCdbWFjIkCFDUNfsWDVq1CiXT9YaMC9GcKGsw0lxfLIQjRIDcdL8Brl6UcY/DI9QiYa/G+awW/mUxaD23GLR1+YO7hCZ2fF3CP04IHSjlymF3tLUBrn2g/GEkGDjZJ21MVWIZK3pz3hJdDZOVmUoRVC65wapsFuMkGp3wf0utLfoYq+zfX9lCNH4+EjRSqX4mUw8l59h2bPXPjIFOC+2oSuZTmXn2D2SXhLD6G0wcrGmlK1CrMBnoA+d+3dGIpWQf9FcclaMHxOD25Bzn4EtGVvYMHkDgkmg+6vdOf/2eY4ePMqIqVNtnGyqGMWUsnTeCwxwKHiPrPbjgtXD4wkhka66AxzVmMdNNdVuC168y7N4PTeNztUlPCEGOvxunS6w778tpsHsF7pTjQo9CjKFcBsna2Nzuyc4MFeY1AYo1lx7mwOWVVfO9BBECbuF3pbPlWg4J8bRTZLhwE+zC3Lsz1fLfVhbwYBKuMv6PeaAgJQUMYpuNTdumanC/SVcTz75JLt27eLcuXOMHj3abXuSNoaWLqvdZBrCHMMTDNe/xdaaKoD6uAeE7vws9AHMSXTrpLw91z7vd9nusz2/dkLgP8JNjepsPxjtc03OFiPsFnqjR8khobMj9xosq60SVeRi69xOiu3q1dm+/yrwIrLaXLv5en4RkXhb+PZ9C3BRqN829pFsthjKTVWOy0IlUgk+BikXTXV6Gkv7EDg4gMj7Imm3rB39FvcjNCqUyCciibw3AiHGdje6FDGKB0vL+T47h6XFBv5aKUVWkxMKrbTV+6SQYH49Sw288HKbbQStlvaCBo0ocsXupgPmyo7a9JJ9/+0WelGKj6Ww/zKhZAl1bbHmn7NKmdXijNV31twsIcyBmyFGWCaN7fU4JnagGNso3LqSwUYPwVGPKwRRKnrZcKWARO84ngAuirGWv00yH/cvRhgyZAjvvvsuXl41SrppMDQGZ8tqa/Oa1aJjcZT95invGSeSLMYgImW9cUyD3N9qyk9qYZ1ztedm2E102TsCe/7JmsLrdDGSpBqHWx/XPjqwfxSy52eLIfzbZF6RlyQk2uR9r9UGMalilEMt5kmhznnZ65zmJAIKrA7mrvIKBmm1Nnxn0ZL1BWHNzRWDuIptuaEJGT3LNbSpKdGx3iwk4WobmzzhLsNgBpXXPM5HqZG2kyKYyvCPUDBySACZ2OpSu/AixmjilvIrPFp4iTfyCwk3GpFU2ZayleDLgKsBDK6qRi6Kbl1WK5eJqAyl6EWZ0yhPh5LkmiDCuv8ui8GcEts68PcIvSx/W/OP1KzassZBoatTrnXUWgsBqUWG/Rj5zDjSiR49nco+68TZA5ZFKdZc60ULtnp3sfzdkki2yemC8vJyLl26ZPl348aNzJs3r1kntUZVVRVLliyhTZs2hIeHM378eAcHrtfrLcsZ9Xo9pV6JBAjnMUg17DD24SPTHSgQyDP58Hf1diaIP6JT+KMylFLk0wGlsRyDsZwkQxylinCCJSJ6AfLk7UgnjmCV0YarN1YgNVZzlH4EyUWMAqhlcEjsxQh1hh23EoWpgsPSfgRKRARAKYViYyjpqs5EGbPMS1llXhhkPgRVpXBW0p4yIZQARGQSeNz0DK+pP6Of6YSFq5f7ElxxEYPch6NCTwJlIhIJGATIlidSKfHHpPRx0Fsw6nne9AQlyij8BBGVzJtjkm50UJVYuIqKCgwGI0ql0qUZU2dbAlrbprKyGoN3IkFVKewVBxNQs3uyXApaI5Qo2lAgCUWlVNq08bIsmhIhnEBEpBLQC+Alh3YV8cwyZqKT6W3amCT2IEhmll1rm4vGBPJVbfE3FtjY5nd9e4JVIoKIxTZVRjijHMg/C3bzVWA0eQpfJDIvsoxZ+Gn74a8UkQAyCehMagLK7mSgaisymR+DdBKG6uR4V+Xxs2QgxxVSZJI625TKo0knnmCVwdLGP1VcpP8VmCbpRZDKVu+j4kBWlO6nrKSM03qT+Z1kOl2r20anl1Lsncjxcl9Uag0ywdY2Pgr4WbyZaLVgY5vPuRs/UYLUzjbbjLcwTnUBL2OJpb9/1wdTYgonSGrbxmJjKL8qh9DXdNzCzTeKHDH1IljhaJsdytEMIMPC1ZmqOK8P4TflQPwFa9vARUV3LtKOCJXOondVWQnpyo74mczXV61tvOSwQ/gT3dSlFq5/eSo/KEbjJxGR18QEtXr/auzDZVUiIcZctKq4ZttGIjbxxVOdOnUiKirK8g6dvLw8zp071+QT1YfPP/8clUrF5MmTueuuu+jVqxdLly614YSEhHDzzeZHe0EQSE5OJjExsUlF9a7w3cW93mWnpqZy5syZRs+zZMmSVrPN/6f+c6ce/8u2uV70qI/fVNsgNhFHjhxp8HNz8fLLL4u7d+8WRVEUR48eLWq1WrG0tNTmf61Wa+GXlpaKgFhaWtok+a7w3cW9kWVbozVtcz218UYcI/b4/2ib60WP5vCt0eR0gf0L3lrrhW+xsbGWzTo0Go3TDZQ9uD7gsc31C49trl+4pyrdBUycOJElS5Zw5coVpk6d+ker44EHHnjQqvjDnayXlxcrVqz4o9XwwAMPPHAL3LMdkxuhUqlYvHhxkx+NXOG7i3sjy3YFN2obb8Qx4iquF71vRD2aw7eBy1nc6wBHjx4V+/btK2ZlZf3Rqoh79uwRR44c+Uercd3AY5vrBwaDQVy+fLk4c+bMVue7i9scfnNxrcbqH54uaArsa2n79OlDt271b59nz9+3bx+9e/fm8OHDvPXWWzbvtrfnFhcXo9Fo+PHHH3nllVeIiYmplzt58mTL7k1N0eP48eNcuWLex/Sdd97Bx8enXm54eDgpKSnk5+czadIk2rdv36Dszz//nNDQUIqKihg1ahRz5sypl/vzzz/Ts2dPzp8/z9NPP01sbCzNhSu2ccUuzvg3gm1csYszfmvaprKykjFjxrBmzRoAnn/++Xrb6Iy/d+/eettpz73zzjvrbac9929/+1uDbbTnL168mLi4ODIzM5k3b56N3lu3buX8+fMYDAY6dOiAIJjfepGVlcWSJUtsxpQ9tzE/Ys9vbLzWhxvCyW7atIn+/ftbamknT57sEv+f//wn0dHRnDx5ktTUVJuOtedu3ryZzz77DJVKRWRkZINy1Wo1Y8eO5eeff26SHgMGDGDYsGFotVrLyrn6uFKplD//+c+o1Wri4hxXr9jzV61aRWxsLG+++abDBKI997bbbiMvL4/du3czduzYFl3IrtjGFbs4498ItnHFLs74rWkbf39/goPrlhR7e3vX20Zn/HfeeafedtpzG2qnPbdHjx4NttGef/DgQZYuXcqGDRv45ptvmD59uuW3vn37Mn78eEpLS3nooYcwGAxs2bKFr7/+mu+++44pU6bUy23Mj9jz33333QbHa324IXKyWVlZhIaa1+9XVze+baE9Pzo6moqKCuRyuUPHOJM9bdo0oqOjOXLkSL3cyspKTp06Rc+ePakP9rIfffRRpk2bhkKh4JtvvmmQu2/fPqZOnUpkZCT/+te/GpUdGxuLXq+nuroaf3//Brnbtm1jyZIlfPrpp/Tu3dtBtitwxTau2KU+2de7bVyxizN+a9rGHg210RkaG4PWaKyd1nC1jY899hgbNmzgwoULlki8FtHR5qXA3333Hc888wxarfk1RKGhoVy6dKlBbmOw5zc2XuvDDeFk7WtpXeWXlZXx/vvvs3DhQvLz8xvk7tixA4DIyEhycnLq5crl5nf+rF27lsuXLzvdxNxedu2bT4ODgxvVIy4uDqVSSWBgIMXFxU3qk6+++srp3dmeW7skMDc3l08++cRJDzYdrtjGFbs4498ItnHFLs74rWkbezTURmdobAzao6F2WsPVNvbs2ZPp06fTvn17Onfu7PD79u3badeuHdHR0ZZdAgsKCmjTxnFPAmtuU2DNb2y81ocmL6v9I2Gft2rXrh2PP/44d911l9P9E+z5b7/9Nl26dMFgMDBhwgTuuuuuermbN29m9OjRHDx4kDfffBNvb+96uZMnT2bTpk288MILrF+/noEDBzaox65du7jppps4ceIECxcutHkksudWV1dTUFBAXl4ezzzzDOHh4Q3Knjx5MgsXLmTZsmWN9kdWVhZqtZojR47w9NNPu3RXbkx2Q7ZxxS7O+DeCbVyxizN+a9pGFEVWrFjB999/z7vvvssHH3xQbxud8U+fPl1vO+25ffr0qbed9tw9e/Y02EZ7/vr16+nevTuXL19myZIlNstgN2/ezGuvvUbPnj0pLy9n/Pjx9eZk7blPPfVUg37Enp+ent7geK0PN4ST9cADDzy4UXFDpAs88MADD25UeJysBx544IEb4XGyHnjggQduhMfJeuCBBx64ER4n64EHHnjgRnicrAceeOCBG3FDONnc3FyHFT612LJlyzXW5tqhtLSU8ePHk5GR0SI5WVlZ/OUvf2HVqlWto1g9qLXTxx9/zJIlS2x+279/P0VFRW49/7XEkSNHmDRpUrOOLS4uZs6cOU1addSaqO86Kiws5MCBA9dUl+sNJpOJ1atXM2jQoFaXfd07WVEUeeGFF+jbt6/T3728vByW/O3cuZP4+HjWrVvHa6+9xgcffNBiPTIyMtiwYUOjvHnz5hEXF2dZ3gcwaNAgHn/8cYxGo0vn9Pf3p0+fPvX+/sknn/D666/z9ttv8/rrrwOQnp7OggULWLVqFR9//DFgfsnemDG2b+Z97rnnmD17NrNnz+bEiRMu6eUM1na65ZZbHH4fMGAAzz77rM13GRkZDB48mBdffJG1a9eyYMGCJq0sagz2Dr4hDBw4kF27djWZf+jQIX744Qf69+/vsMHKjh07WLRoEWvXrmX+/PmA2aHOmzePdevWWWxUXl7OnXfeaXPsm2++abFHffsttAQNXUchISHs2bOHlJQUm++fe+45brvtNj788EMWLVrEnj17WqzHd999x8mTJxvk5ObmMn78eP7yl79YvsvPzycgIICNGze6dL6cnBweffRRPv74Yx566CHKysoAeOGFF9iwYQPPPPMMer2eqqoqJkyYgF6vtxy7Z88epk6dyuzZs1m7dq1L57XGdb9BzOHDh4mMjEQqlXL06FF27tyJRqOhb9++DB06lBEjRnDHHXfYbAQxevRoQkJCePjhhwGz49uzZw8+Pj42x2s0Gh544AF27NjB999/j1arpaKigsjISA4dOsSHH35okbl7924yMzM5evQoc+fOZcaMGWzevJl//vOftGtX96rrsWPHUlBQwHvvvcf8+fPZsmULbdu2ZfTo0cjlcubPn0+HDh2orKzkiSeeYO7cuWi1WoKCgmjXrh25ubm0adOGw4cPs2jRIgC+/fZbjh8/zoQJE5g4caLlXLfccotl6eCAAQOYN28eK1as4IknnqBTp06MHDmSadOm0b59e/bv32/Tr15eXnTu3JmSkhLi4+Nb1U4Av//+O++//z6//fYbb731FoGBgUgkEtLS0iz9FR8fT2JiIhMnTqRbt26cOXOGp556ig0bNtj004wZM7jzzjt56KGHGDJkCPPnz+fRRx9l3759gNlRjhxpfl30+fPnOXjwIEajkUmTJtGlSxfKysro0KEDjz/+uI3Ov/76KxMnTmTlypWMGDGC7Oxs/vrXvzJlyhSuXLlCbGwsvXv3Zu7cuTzwwANs2rSJQYMG0bat4yuyAbp3787IkSORyWQMHDgQQRD48MMPGTFiBGPGjGHKlCnk5uYSFxdHenq6zbEKhYKBAwdSVlZGp06dnMpvCaztk5WVxcqVK2nXrh3p6em89tpr3HrrrXz66ae8+OKLlmNGjx6NXq9n5syZiKLIqFGj6NOnD9999x1arZbLly/z2GOP8eWXX/Kf//yHbdu2MWPGDGbOnMmmTZvo0qULubm5LF68GDBHi9u2beP+++/nm2++4Z///Cfjxo1jz549bNmyxTJ2IiMj6dOnD5mZmRw+fJgBAwbw73//m65duzJ27FiysrJYu3YtMTExhIeH07VrV+688042bdpEZmYmP/zwA++++y5gDlRefPFFgoODOXHiBKdPn0Ymk2E0Gpk+fTpr1qzhu+++469//Su+vr4O/da9e3cCAgLo1atXs/v+uo9k09PTCQkJASAiIgK5XE5gYCBffPEFAFKplKtXrzYoo3///hw7dszh+P79+9OnTx9kMhl6vZ7HHnuM1NRUdDqdwzK72uisX79+xMbGMmvWLCZOnMjBgwcdznf//fezfft2CgoKSE9PJzEx0fJbbGwsUqmUrVu3AjBp0iR69uzJihUrGDp0KDk5OTz00EMsW7bMstHGmDFjWLRokcMa/FoHu3nzZou+6enpREREAOZdlwoLC532ydy5c5k2bRpDhw5lwYIFDfZfU2BtJ4AOHTowa9YsRowYYXnSCA0NJS0trV4ZXbt25ezZs4BtP/n5+fGPf/yDy5cvo9VqmT59OiUlJaSnpzNq1Chuuukmi4xOnToRGRmJXC7nrrvuYtCgQbz99tts27bN4Xz//e9/mTdvHkVFRaSnpxMTE0NiYiLTp0/nxRdf5KOPPqJfv37ExMQwe/Zstm3b5jRKr0VUVBQymYzDhw9z7733IpVKbewRGhpKZmam02Pvv/9+pk+fztSpU5k1a1YDPd08WNtn5cqV3HnnncyePZtHHnnEoltDtpFIJHTo0IHk5GQSEhKorq5Gr9fz008/MWfOHAwGA3K5nF69ejFgwADOnDlDYGCgTVtkMhlDhw4FzOM+ODiYp59+Gj8/P3Jzcx3O+eKLL7JkyRJSUlKIi4tDoVAA4Ovri5+fHxqNhm+//ZaOHTty1113UV5eTl5ensWpg/kaCA4Opri4GFEUufnmm21sEhER4XDDq8WAAQN46qmnmD17NgsWLLCJcl3Bde9kfXx8LI2rdUTTpk2zecd8befXhyNHjtC3b1+nx99///2Wx2q5XM5rr71Gr169mDVrlsOOP7WoXTOvUCgwGAwOv0ulUhYsWMDYsWO59957Ld8nJSVx5swZHnzwQaKioizf195BJRKJ5TuJRGLZSMPb27vec23duhW1Ws2AAQMAaNu2LXl5eYB5Xby147NG7aNhWFiYhd8SWNvJGtartnU6ncMjtjVOnz5Nly5dnPbT6NGj+emnn9ixYwe33XYbgwYNYunSpXz99dcNbjLi4+PjtO9ycnLIzMzkk08+oWvXrg3mq318fJBIJJbNRxrC3r17SUtL495776W6utrGHgUFBU63rYQ6ewQEBLgld21tH+txJggC0LhtRFHk4sWLJCYm8swzz/D4448zatQodDodMpmMAQMGsH79erp06YJUKuXzzz9HKpXywAMPNKgT1H8dxcbG0r17d5YtW2aTXlm/fj1xcXFMnz7dEv3OmDGDDRs2UFxcTFBQkI2crKwsPv74Y1599VVycnJsbJKXl2fzJGqNs2fPolQqAfObEaqqquptS0O47tMFN998M5s3bwZg1KhRrFu3jqSkJJKTky1OsGvXrjbH7Ny5k8LCQtatW0dRURGJiYkMHz6c8vJyh+NHjhzJ448/bjnH8uXL6devH71797Z5fNi9ezdJSUmcOHGC5ORkTp06xcGDBzGZTDb7W+7cuROpVMry5cuJj49HoVCQlJREcXExy5YtIycnh3Xr1nH69Gn279/P3r17ycjI4M4776Rz585ERUXx0UcfceHCBZ5//nmSkpLo2LEjgEXn2o061q9fz4cffkjPnj1ZtmwZBw4cYP78+bz//vvExMQwZcoU5HI5aWlp7N27F51Ox6hRo+jYsSPr1q3j5MmTnD9/vlUiWWs77d69mxMnTrBmzRp+++033n77bQCys7NtHrsyMjJITk5m06ZN7Nu3j8zMTN566y3kcrlDPw0ZMoQBAwZQWlqKTCbj+++/p7q6muDgYJvH6/Pnz5OcnMyRI0fYu3cvubm5qFQqcnNzSU1NJSEhAaPRyLx583jkkUcYNmwYvXr1YsyYMdx9990AfP3116SlpTFjxgySk5NJTk5m165djBgxgt27d5OVlUXnzp1JTk7mwoULFvvs2LGDBQsWcNNNN7FhwwbWrl3LzJkzeeWVV8jOzqZ3795ERkZSUFDA9u3bOXXqFMeOHaNv37588803HDt2jNzcXIfcdWvA2j5z585l5cqVnD59GpPJRGJiIqdPn2b48OE2x+zcuZNTp07x4YcfcunSJV544QX8/PwYOXIkL7/8MleuXKG6uprp06czY8YMxo4dy7lz5ygqKmLZsmX06dOHwYMHW+SZTCb27t1Leno6UqmU5ORki732799vSVsVFhaSlJTETz/9xMKFCykpKeHs2bPk5uayY8cO/vSnP/HWW29RUVHBuXPnSE1NpWPHjqSkpDhs2nL58mVuv/12hgwZwqOPPsrQoUOZPn0627ZtY8OGDaSmplrSihs2bKCwsJDvv/+ecePGce7cOX744QeCgoIYNmwYAQEBzet8t753oZWwYcMGMSkpyelvy5cvF/Py8lok/6WXXmrR8R6Y0ZCd9u7dK3711Vctkv/NN9+IFy5caJGMxvDAAw+4Vf4fifrsU1paKi5atEg0mUzNlm0wGMTXXnutJeq1GK+++mqL2uAu3DC7cBkMBqdpgfq+bwqOHj3Kf//7X/r06cPYsWNbqqIHuMdOAPPnzyc8PJynn366Jeo1iNqJrxdffJERI0a47Tx/JJzZoaW2Wb9+PTk5OUybNq3edIg7kZubyzvvvEPPnj1tJsCvF9wwTtYDDzzw4EbEdT/x5YEHHnhwI8PjZD3wwAMP3AiPk/XAAw88cCM8TtYDDzzwwI3wOFkPPPDAAzfC42Q98MADD9wIj5P1wAMPPHAjPE7WAw888MCN8DhZDzzwwAM34v8AOMTAy99E9q8AAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 331.436x102.419 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import bootstrap as bs\n",
    "plt.rcParams.update({'figure.max_open_warning': 0})\n",
    "# matplotlib.rcParams.update({'font.size': 16})\n",
    "matplotlib.rcParams.update({'font.family': 'serif'})\n",
    "matplotlib.rcParams['xtick.major.pad'] = '8'\n",
    "matplotlib.rcParams['ytick.major.pad'] = '8'\n",
    "matplotlib.rcParams['hatch.linewidth'] = 0.5\n",
    "warnings.filterwarnings(\"ignore\")\n",
    "\n",
    "fig, axes = plt.subplots(1, 3, figsize=bs.get_fig_size(1, 0.5), sharey=True)\n",
    "tstart = [\"2015-03-01 00:00:00\", \"2015-04-01 00:00:00\", \"2015-05-15 00:00:00\"]\n",
    "mstart = [\"March\", \"April\", \"May\"]\n",
    "sublabels = [\"(a)\", \"(b)\", \"(c)\"]\n",
    "for i,ax in enumerate(axes):\n",
    "    st = pd.Timestamp(tstart[i])\n",
    "    ed = st + pd.Timedelta(days=7)\n",
    "    filtered_df = df[(df['TIME'] >= st) & (df['TIME'] <= ed)]\n",
    "    filtered_df['TIME_DELTA'] = filtered_df['TIME'] - filtered_df['TIME'].min()\n",
    "\n",
    "\n",
    "    MIN_PWR = 420\n",
    "\n",
    "    current_sum = filtered_df['NO_solar'].copy()\n",
    "    print(np.std(current_sum) / np.average(current_sum))\n",
    "    ax.fill_between(filtered_df['TIME'], 0, current_sum * CAPACITY, label='NOR solar', zorder=1)\n",
    "    current_sum += filtered_df['UK_wind']\n",
    "    print(np.std(current_sum) / np.average(current_sum))\n",
    "    ax.fill_between(filtered_df['TIME'], 0, current_sum * CAPACITY, label='+ UK wind', zorder=0)\n",
    "    current_sum += filtered_df['PT_wind']\n",
    "    print(np.std(current_sum) / np.average(current_sum))\n",
    "    ax.fill_between(filtered_df['TIME'], 0, current_sum * CAPACITY, label='+ PRT wind', zorder=-1)\n",
    "    # ax.fill_between(filtered_df['TIME'], current_sum * CAPACITY, MIN_PWR, label='+ Purchased', zorder=-2, facecolor=\"lightgrey\", hatch=\"X\", edgecolor=\"grey\", linewidth=0.0)\n",
    "    # ax.fill_between(filtered_df['TIME'], current_sum * CAPACITY, MIN_PWR, label='+ Purchased', zorder=-2, transparency=0.5)\n",
    "    ax.plot(filtered_df['TIME'], (current_sum * CAPACITY), color='black', ls='-')\n",
    "    # ax.axvline(x=st + pd.Timedelta(days=7), color=\"black\", ls='--')\n",
    "\n",
    "    ax.grid()\n",
    "    ax.set_xlabel(f'{sublabels[i]} Days in {mstart[i]} 2015', **{'fontname': 'serif', \"fontsize\" : 5.5})\n",
    "    ax.xaxis.set_major_locator(mdates.DayLocator(interval=1))    # every day\n",
    "    ax.xaxis.set_major_formatter(mdates.DateFormatter('%d')) \n",
    "    # if i == 1:\n",
    "        # legend = ax.legend(ncol=3, bbox_to_anchor=(0.5, 1), loc=\"lower center\", frameon=False)\n",
    "    ax.set_ylim(0, 800)\n",
    "    ax.tick_params(axis='both', which='major', labelsize=5, pad=0.3)\n",
    "\n",
    "handles,labels=[],[]\n",
    "for ax in axes.flatten()[:1]:\n",
    "    h, l = ax.get_legend_handles_labels()\n",
    "    handles+=h\n",
    "    labels+=l\n",
    "lgd = fig.legend(handles, labels, loc=\"upper center\", frameon=False, ncol=len(labels), bbox_to_anchor=(0.5, 1.1), bbox_transform=fig.transFigure)\n",
    "\n",
    "# # fig.text(0.22, 0.8, 'Week One', va='center', weight='bold')\n",
    "#     ax.grid()\n",
    "#     ax.xaxis.set_major_locator(mdates.DayLocator(interval=1))    # every day\n",
    "#     ax.xaxis.set_major_formatter(mdates.DateFormatter('%d')) \n",
    "#     # fig.autofmt_xdate()\n",
    "    \n",
    "fig.text(-0.01, 0.6, 'Power (MW)', va='center', rotation='vertical')\n",
    "plt.tight_layout()\n",
    "# plt.show()\n",
    "fig.savefig('figs/stacked_comb_three_periods.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "filtered_df['NO_solar']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.0, 0.0256264705882352, 0.2869414285714285)"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "filtered_df['NO_solar'].min(), filtered_df['UK_wind'].min(), filtered_df['PT_wind'].min()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def improvement_function(input_arr):\n",
    "    arr = list(input_arr.copy())\n",
    "    x = np.array(sorted(arr))\n",
    "    n = len(x)\n",
    "    \n",
    "    prefix_sum = np.zeros(n)\n",
    "    energy = np.zeros(n) # Extra energy in MHhr\n",
    "    min_pwr = np.zeros(n)\n",
    "    \n",
    "    prefix_sum[0] = x[0]\n",
    "    min_pwr[0] = x[0]\n",
    "    energy[0] = 0\n",
    "    \n",
    "    for i in range(1, n):\n",
    "        prefix_sum[i] = prefix_sum[i-1] + x[i]\n",
    "        energy[i] = i * x[i] - prefix_sum[i-1]\n",
    "        min_pwr[i] = x[i]\n",
    "    \n",
    "    return pd.DataFrame({\"ExtraEnergy\": energy, \"MinPower\": min_pwr})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def improvement_function2(input_arr):\n",
    "    arr = list(input_arr.copy())\n",
    "    x = np.array(sorted(arr))\n",
    "    n = len(x)\n",
    "    \n",
    "    energy = list() # Extra energy in MHhr\n",
    "    min_pwr = np.linspace(x.min(), x.max(), 1000)\n",
    "    \n",
    "    for mp in min_pwr:\n",
    "        this_energy = 0\n",
    "        for xi in x:\n",
    "            if(xi < mp):\n",
    "                this_energy += mp - xi\n",
    "        energy.append(this_energy)\n",
    "    return pd.DataFrame({\"ExtraEnergy\": energy, \"MinPower\": min_pwr})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "670 14190\n",
      "14 6.214285714285714 11\n",
      "671 14190\n",
      "23 5.782608695652174 11\n",
      "672 14190\n",
      "33 5.757575757575758 11\n",
      "673 14190\n",
      "43 5.767441860465116 11\n",
      "674 14190\n",
      "59 5.830508474576271 11\n",
      "675 14190\n",
      "69 5.72463768115942 11\n",
      "676 14190\n",
      "79 5.6835443037974684 11\n",
      "677 14190\n",
      "101 5.811881188118812 13\n",
      "678 14190\n",
      "121 5.776859504132231 13\n",
      "679 14190\n",
      "125 5.704 13\n",
      "680 14190\n",
      "129 5.705426356589148 13\n",
      "681 14190\n",
      "135 5.711111111111111 13\n",
      "682 14190\n",
      "145 5.7172413793103445 13\n",
      "683 14190\n",
      "150 5.74 13\n",
      "684 14190\n",
      "164 5.7317073170731705 13\n",
      "685 14190\n",
      "184 5.7228260869565215 13\n",
      "686 14190\n",
      "197 5.715736040609137 13\n",
      "687 14190\n",
      "220 5.631818181818182 13\n",
      "688 14190\n",
      "227 5.6255506607929515 13\n",
      "689 14190\n",
      "242 5.6115702479338845 13\n",
      "690 14190\n",
      "248 5.612903225806452 13\n",
      "691 14190\n",
      "249 5.634538152610442 13\n",
      "692 14190\n",
      "269 5.62453531598513 13\n",
      "693 14190\n",
      "271 5.630996309963099 13\n",
      "694 14190\n",
      "278 5.66546762589928 13\n",
      "695 14190\n",
      "287 5.682926829268292 13\n",
      "696 14190\n",
      "298 5.74496644295302 13\n",
      "697 14190\n",
      "305 5.7901639344262295 13\n",
      "698 14190\n",
      "329 5.7051671732522795 13\n",
      "699 14190\n",
      "341 5.756598240469208 13\n",
      "700 14190\n",
      "349 5.782234957020058 13\n",
      "701 14190\n",
      "354 5.785310734463277 13\n",
      "702 14190\n",
      "357 5.764705882352941 13\n",
      "703 14190\n",
      "363 5.787878787878788 13\n",
      "704 14190\n",
      "385 5.883116883116883 13\n",
      "705 14190\n",
      "394 5.875634517766497 13\n",
      "706 14190\n",
      "404 5.923267326732673 13\n",
      "707 14190\n",
      "418 5.901913875598086 13\n",
      "708 14190\n",
      "431 5.900232018561485 13\n",
      "709 14190\n",
      "449 5.933184855233853 13\n",
      "710 14190\n",
      "453 5.942604856512141 13\n",
      "711 14190\n",
      "467 5.95289079229122 13\n",
      "712 14190\n",
      "467 5.95289079229122 13\n",
      "713 14190\n",
      "468 5.963675213675214 13\n",
      "714 14190\n",
      "493 6.0385395537525355 13\n",
      "715 14190\n",
      "497 6.054325955734407 13\n",
      "716 14190\n",
      "508 6.0452755905511815 13\n",
      "717 14190\n",
      "518 6.032818532818533 13\n",
      "718 14190\n",
      "527 6.015180265654649 13\n",
      "719 14190\n",
      "538 5.983271375464684 13\n",
      "720 14190\n",
      "551 5.9582577132486385 13\n",
      "721 14190\n",
      "565 5.930973451327434 13\n",
      "722 14190\n",
      "568 5.926056338028169 13\n",
      "723 14190\n",
      "573 5.9057591623036645 13\n",
      "724 14190\n",
      "581 5.89328743545611 13\n",
      "725 14190\n",
      "589 5.896434634974533 13\n",
      "726 14190\n",
      "596 5.87751677852349 13\n",
      "727 14190\n",
      "609 5.865353037766831 13\n",
      "728 14190\n",
      "628 5.843949044585988 13\n",
      "729 14190\n",
      "642 5.820872274143302 13\n",
      "730 14190\n",
      "664 5.77710843373494 13\n",
      "731 14190\n",
      "666 5.77027027027027 13\n",
      "732 14190\n",
      "685 5.775182481751825 13\n",
      "733 14190\n",
      "686 5.772594752186589 13\n",
      "734 14190\n",
      "690 5.769565217391304 13\n",
      "735 14190\n",
      "712 5.810393258426966 14\n",
      "736 14190\n",
      "722 5.81994459833795 14\n",
      "737 14190\n",
      "729 5.8312757201646095 14\n",
      "738 14190\n",
      "733 5.854024556616644 14\n",
      "739 14190\n",
      "739 5.856562922868742 14\n",
      "740 14190\n",
      "743 5.864064602960969 14\n",
      "741 14190\n",
      "750 5.876 14\n",
      "742 14190\n",
      "752 5.868351063829787 14\n",
      "743 14190\n",
      "752 5.868351063829787 14\n",
      "744 14190\n",
      "758 5.87335092348285 14\n",
      "745 14190\n",
      "776 5.882731958762887 14\n",
      "746 14190\n",
      "777 5.885456885456885 14\n",
      "747 14190\n",
      "789 5.906210392902408 14\n",
      "748 14190\n",
      "802 5.895261845386534 14\n",
      "749 14190\n",
      "809 5.92088998763906 14\n",
      "750 14190\n",
      "827 5.892382103990326 14\n",
      "751 14190\n",
      "833 5.906362545018007 14\n",
      "752 14190\n",
      "838 5.914081145584726 14\n",
      "753 14190\n",
      "838 5.914081145584726 14\n",
      "754 14190\n",
      "841 5.927467300832342 14\n",
      "755 14190\n",
      "864 5.950231481481482 14\n",
      "756 14190\n",
      "875 5.954285714285715 14\n",
      "757 14190\n",
      "885 5.953672316384181 14\n",
      "758 14190\n",
      "899 5.943270300333704 14\n",
      "759 14190\n",
      "916 5.949781659388647 14\n",
      "760 14190\n",
      "928 5.951508620689655 14\n",
      "761 14190\n",
      "937 5.9487726787620065 14\n",
      "762 14190\n",
      "945 5.95026455026455 14\n",
      "763 14190\n",
      "953 5.949632738719832 14\n",
      "764 14190\n",
      "968 5.958677685950414 14\n",
      "765 14190\n",
      "976 5.959016393442623 14\n",
      "766 14190\n",
      "991 5.963673057517659 14\n",
      "767 14190\n",
      "1014 5.95069033530572 14\n",
      "768 14190\n",
      "1024 5.9482421875 14\n",
      "769 14190\n",
      "1041 5.940441882804995 14\n",
      "770 14190\n",
      "1049 5.938989513822689 14\n",
      "771 14190\n",
      "1063 5.936030103480715 14\n",
      "772 14190\n",
      "1069 5.942937324602432 14\n",
      "773 14190\n",
      "1071 5.951447245564893 14\n",
      "774 14190\n",
      "1095 5.954337899543379 14\n",
      "775 14190\n",
      "1106 5.968354430379747 14\n",
      "776 14190\n",
      "1128 5.956560283687943 14\n",
      "777 14190\n",
      "1142 5.968476357267951 14\n",
      "778 14190\n",
      "1152 5.978298611111111 14\n",
      "779 14190\n",
      "1161 5.967269595176572 14\n",
      "780 14190\n",
      "1171 5.964133219470538 14\n",
      "781 14190\n",
      "1182 5.960236886632826 14\n",
      "782 14190\n",
      "1201 5.980016652789343 14\n",
      "783 14190\n",
      "1212 5.978547854785479 14\n",
      "784 14190\n",
      "1226 5.99184339314845 14\n",
      "785 14190\n",
      "1245 5.99437751004016 14\n",
      "786 14190\n",
      "1259 5.996028594122319 14\n",
      "787 14190\n",
      "1284 5.990654205607477 14\n",
      "788 14190\n",
      "1292 5.9907120743034055 14\n",
      "789 14190\n",
      "1307 6.00229533282326 14\n",
      "790 14190\n",
      "1309 6.009167303284951 14\n",
      "791 14190\n",
      "1312 6.014481707317073 14\n",
      "792 14190\n",
      "1337 6.026178010471204 14\n",
      "793 14190\n",
      "1358 6.01840942562592 14\n",
      "794 14190\n",
      "1374 6.0152838427947595 14\n",
      "795 14190\n",
      "1388 6.025936599423631 14\n",
      "796 14190\n",
      "1400 6.0164285714285715 14\n",
      "797 14190\n",
      "1402 6.017831669044223 14\n",
      "798 14190\n",
      "1406 6.020625889046942 14\n",
      "799 14190\n",
      "1424 6.047752808988764 14\n",
      "800 14190\n",
      "1431 6.044025157232705 14\n",
      "801 14190\n",
      "1445 6.0588235294117645 14\n",
      "802 14190\n",
      "1465 6.045733788395904 14\n",
      "803 14190\n",
      "1481 6.057393652937205 14\n",
      "804 14190\n",
      "1513 6.043621943159287 14\n",
      "805 14190\n",
      "1519 6.042791310072416 14\n",
      "806 14190\n",
      "1533 6.046966731898239 14\n",
      "807 14190\n",
      "1534 6.044980443285528 14\n",
      "808 14190\n",
      "1535 6.048208469055375 14\n",
      "809 14190\n",
      "1561 6.055092889173607 14\n",
      "810 14190\n",
      "1584 6.025883838383838 14\n",
      "811 14190\n",
      "1608 6.007462686567164 14\n",
      "812 14190\n",
      "1611 6.001862197392923 14\n",
      "813 14190\n",
      "1618 5.989493201483313 14\n",
      "814 14190\n",
      "1630 5.983435582822086 14\n",
      "815 14190\n",
      "1655 5.977039274924471 14\n",
      "816 14190\n",
      "1658 5.9716525934861275 14\n",
      "817 14190\n",
      "1686 5.9655990510083035 14\n",
      "818 14190\n",
      "1722 5.9227642276422765 14\n",
      "819 14190\n",
      "1746 5.912943871706759 14\n",
      "820 14190\n",
      "1775 5.882816901408451 14\n",
      "821 14190\n",
      "1792 5.860491071428571 14\n",
      "822 14190\n",
      "1819 5.845519516217702 14\n",
      "823 14190\n",
      "1822 5.841931942919868 14\n",
      "824 14190\n",
      "1825 5.841643835616439 14\n",
      "825 14190\n",
      "1861 5.8484685652874795 14\n",
      "826 14190\n",
      "1880 5.857978723404256 14\n",
      "827 14190\n",
      "1889 5.84700899947062 14\n",
      "828 14190\n",
      "1895 5.841160949868073 14\n",
      "829 14190\n",
      "1908 5.837526205450734 14\n",
      "830 14190\n",
      "1935 5.850129198966409 14\n",
      "831 14190\n",
      "1945 5.841131105398458 14\n",
      "832 14190\n",
      "1971 5.845256215119229 14\n",
      "833 14190\n",
      "2002 5.835164835164835 14\n",
      "834 14190\n",
      "2020 5.842574257425743 14\n",
      "835 14190\n",
      "2056 5.833657587548638 14\n",
      "836 14190\n",
      "2067 5.826802128688922 14\n",
      "837 14190\n",
      "2089 5.814743896601245 14\n",
      "838 14190\n",
      "2092 5.814053537284895 14\n",
      "839 14190\n",
      "2092 5.814053537284895 14\n",
      "840 14190\n",
      "2138 5.8250701590271285 14\n",
      "841 14190\n",
      "2148 5.815176908752328 14\n",
      "842 14190\n",
      "2153 5.811425917324663 14\n",
      "843 14190\n",
      "2166 5.80932594644506 14\n",
      "844 14190\n",
      "2199 5.813096862210095 14\n",
      "845 14190\n",
      "2215 5.811738148984198 14\n",
      "846 14190\n",
      "2233 5.825794894760412 14\n",
      "847 14190\n",
      "2262 5.816976127320955 14\n",
      "848 14190\n",
      "2280 5.823684210526316 14\n",
      "849 14190\n",
      "2315 5.813822894168466 14\n",
      "850 14190\n",
      "2329 5.809789609274366 14\n",
      "851 14190\n",
      "2347 5.806987643800596 14\n",
      "852 14190\n",
      "2349 5.805449127288208 14\n",
      "853 14190\n",
      "2352 5.808673469387755 14\n",
      "854 14190\n",
      "2393 5.822816548265775 14\n",
      "855 14190\n",
      "2399 5.817007086285953 14\n",
      "856 14190\n",
      "2402 5.813905079100749 14\n",
      "857 14190\n",
      "2412 5.814262023217247 14\n",
      "858 14190\n",
      "2416 5.810016556291391 14\n",
      "859 14190\n",
      "2431 5.81365693130399 14\n",
      "860 14190\n",
      "2452 5.7964926590538335 14\n",
      "861 14190\n",
      "2467 5.796513984596676 14\n",
      "862 14190\n",
      "2479 5.790641387656313 14\n",
      "863 14190\n",
      "2485 5.787525150905433 14\n",
      "864 14190\n",
      "2505 5.780838323353294 14\n",
      "865 14190\n",
      "2507 5.778619864379737 14\n",
      "866 14190\n",
      "2507 5.778619864379737 14\n",
      "867 14190\n",
      "2525 5.77980198019802 14\n",
      "868 14190\n",
      "2531 5.774002370604504 14\n",
      "869 14190\n",
      "2540 5.77244094488189 14\n",
      "870 14190\n",
      "2543 5.769563507668108 14\n",
      "871 14190\n",
      "2555 5.770254403131116 14\n",
      "872 14190\n",
      "2560 5.766015625 14\n",
      "873 14190\n",
      "2573 5.763311309755149 14\n",
      "874 14190\n",
      "2583 5.754548974061169 14\n",
      "875 14190\n",
      "2586 5.751740139211137 14\n",
      "876 14190\n",
      "2594 5.754818812644564 14\n",
      "877 14190\n",
      "2595 5.753757225433526 14\n",
      "878 14190\n",
      "2597 5.752021563342318 14\n",
      "879 14190\n",
      "2613 5.755453501722158 14\n",
      "880 14190\n",
      "2626 5.752856054836253 14\n",
      "881 14190\n",
      "2631 5.753705815279361 14\n",
      "882 14190\n",
      "2646 5.749055177626606 14\n",
      "883 14190\n",
      "2659 5.744640842421963 14\n",
      "884 14190\n",
      "2667 5.745406824146982 14\n",
      "885 14190\n",
      "2687 5.73725344250093 14\n",
      "886 14190\n",
      "2692 5.738112927191679 14\n",
      "887 14190\n",
      "2702 5.737971872686899 14\n",
      "888 14190\n",
      "2704 5.741494082840236 14\n",
      "889 14190\n",
      "2705 5.7434380776340115 14\n",
      "890 14190\n",
      "2722 5.7421013960323295 14\n",
      "891 14190\n",
      "2741 5.733309011309741 14\n",
      "892 14190\n",
      "2770 5.753790613718412 14\n",
      "893 14190\n",
      "2804 5.757489300998573 14\n",
      "894 14190\n",
      "2831 5.766866831508301 14\n",
      "895 14190\n",
      "2874 5.776617954070981 14\n",
      "896 14190\n",
      "2887 5.774160027710426 14\n",
      "897 14190\n",
      "2907 5.78328173374613 14\n",
      "898 14190\n",
      "2918 5.787868403015764 14\n",
      "899 14190\n",
      "2921 5.788086271824717 14\n",
      "900 14190\n",
      "2952 5.8075880758807585 14\n",
      "901 14190\n",
      "2971 5.8057892965331535 14\n",
      "902 14190\n",
      "2989 5.796252927400468 14\n",
      "903 14190\n",
      "3004 5.793275632490014 14\n",
      "904 14190\n",
      "3022 5.78590337524818 14\n",
      "905 14190\n",
      "3025 5.783471074380166 14\n",
      "906 14190\n",
      "3038 5.783410138248848 14\n",
      "907 14190\n",
      "3039 5.782494241526818 14\n",
      "908 14190\n",
      "3039 5.782494241526818 14\n",
      "909 14190\n",
      "3069 5.778755294884327 14\n",
      "910 14190\n",
      "3096 5.779392764857882 14\n",
      "911 14190\n",
      "3116 5.783376123234916 14\n",
      "912 14190\n",
      "3146 5.79020979020979 14\n",
      "913 14190\n",
      "3159 5.788540677429566 14\n",
      "914 14190\n",
      "3183 5.790763430725731 14\n",
      "915 14190\n",
      "3187 5.795732663947286 14\n",
      "916 14190\n",
      "3192 5.796365914786968 14\n",
      "917 14190\n",
      "3225 5.810232558139535 14\n",
      "918 14190\n",
      "3255 5.81136712749616 14\n",
      "919 14190\n",
      "3306 5.802177858439202 14\n",
      "920 14190\n",
      "3322 5.794400963275136 14\n",
      "921 14190\n",
      "3349 5.786802030456853 14\n",
      "922 14190\n",
      "3356 5.782479141835519 14\n",
      "923 14190\n",
      "3359 5.779994045846978 14\n",
      "924 14190\n",
      "3410 5.774193548387097 14\n",
      "925 14190\n",
      "3435 5.77787481804949 14\n",
      "926 14190\n",
      "3447 5.775456919060052 14\n",
      "927 14190\n",
      "3468 5.776528258362168 14\n",
      "928 14190\n",
      "3475 5.777553956834533 14\n",
      "929 14190\n",
      "3478 5.779758481886142 14\n",
      "930 14190\n",
      "3519 5.780903665814152 14\n",
      "931 14190\n",
      "3551 5.764291748803154 14\n",
      "932 14190\n",
      "3584 5.760602678571429 14\n",
      "933 14190\n",
      "3590 5.756824512534819 14\n",
      "934 14190\n",
      "3593 5.756749234622878 14\n",
      "935 14190\n",
      "3652 5.764786418400877 14\n",
      "936 14190\n",
      "3665 5.7639836289222375 14\n",
      "937 14190\n",
      "3665 5.7639836289222375 14\n",
      "938 14190\n",
      "3666 5.765411893071468 14\n",
      "939 14190\n",
      "3690 5.7699186991869915 14\n",
      "940 14190\n",
      "3697 5.770354341357858 14\n",
      "941 14190\n",
      "3698 5.77176852352623 14\n",
      "942 14190\n",
      "3732 5.767416934619507 14\n",
      "943 14190\n",
      "3732 5.767416934619507 14\n",
      "944 14190\n",
      "3743 5.771840769436281 14\n",
      "945 14190\n",
      "3747 5.771550573792367 14\n",
      "1573 14190\n",
      "3760 5.774468085106383 14\n",
      "1574 14190\n",
      "3769 5.774741310692491 14\n",
      "1575 14190\n",
      "3780 5.7746031746031745 14\n",
      "1576 14190\n",
      "3788 5.776135163674763 14\n",
      "1577 14190\n",
      "3801 5.777953170218364 14\n",
      "1578 14190\n",
      "3811 5.778535817370769 14\n",
      "1579 14190\n",
      "3818 5.778418019905709 14\n",
      "1580 14190\n",
      "3839 5.782234957020058 14\n",
      "1581 14190\n",
      "3860 5.7810880829015545 14\n",
      "1582 14190\n",
      "3869 5.783406565003877 14\n",
      "1583 14190\n",
      "3874 5.784460505937016 14\n",
      "1584 14190\n",
      "3880 5.7850515463917525 14\n",
      "1585 14190\n",
      "3892 5.787255909558068 14\n",
      "1586 14190\n",
      "3896 5.789014373716633 14\n",
      "1587 14190\n",
      "3912 5.789366053169734 14\n",
      "1588 14190\n",
      "3934 5.79334011184545 14\n",
      "1589 14190\n",
      "3944 5.792849898580122 14\n",
      "1590 14190\n",
      "3960 5.791414141414141 14\n",
      "1591 14190\n",
      "3967 5.79127804386186 14\n",
      "1592 14190\n",
      "3987 5.792826686731878 14\n",
      "1593 14190\n",
      "3992 5.793336673346693 14\n",
      "1594 14190\n",
      "3994 5.795693540310466 14\n",
      "1595 14190\n",
      "4019 5.796217964667828 14\n",
      "1596 14190\n",
      "4024 5.797465208747515 14\n",
      "1597 14190\n",
      "4032 5.800843253968254 14\n",
      "1598 14190\n",
      "4042 5.803562592775854 14\n",
      "1599 14190\n",
      "4052 5.806762092793682 14\n",
      "1600 14190\n",
      "4062 5.811669128508124 14\n",
      "1601 14190\n",
      "4083 5.8104335047759 14\n",
      "1602 14190\n",
      "4108 5.813047711781889 14\n",
      "1603 14190\n",
      "4119 5.816703083272639 14\n",
      "1604 14190\n",
      "4129 5.818600145313635 14\n",
      "1605 14190\n",
      "4132 5.816553727008713 14\n",
      "1606 14190\n",
      "4137 5.81846748851825 14\n",
      "1607 14190\n",
      "4160 5.829326923076923 14\n",
      "1608 14190\n",
      "4168 5.826295585412668 14\n",
      "1609 14190\n",
      "4183 5.834090365766197 14\n",
      "1610 14190\n",
      "4206 5.834046600095102 14\n",
      "1611 14190\n",
      "4226 5.8327023189777565 14\n",
      "1612 14190\n",
      "4256 5.837406015037594 14\n",
      "1613 14190\n",
      "4261 5.839004928420558 14\n",
      "1614 14190\n",
      "4282 5.843764595983186 14\n",
      "1615 14190\n",
      "4282 5.843764595983186 14\n",
      "1616 14190\n",
      "4284 5.84593837535014 14\n",
      "1617 14190\n",
      "4315 5.852143684820394 14\n",
      "1618 14190\n",
      "4320 5.853703703703704 14\n",
      "1619 14190\n",
      "4332 5.853416435826408 14\n",
      "1620 14190\n",
      "4343 5.854478471102924 14\n",
      "1621 14190\n",
      "4359 5.853177334250975 14\n",
      "1622 14190\n",
      "4370 5.848970251716247 14\n",
      "1623 14190\n",
      "4384 5.845346715328467 14\n",
      "1624 14190\n",
      "4396 5.844858962693357 14\n",
      "1625 14190\n",
      "4402 5.841890049977283 14\n",
      "1626 14190\n",
      "4408 5.838702359346643 14\n",
      "1627 14190\n",
      "4414 5.838468509288627 14\n",
      "1628 14190\n",
      "4429 5.841047640550914 14\n",
      "1629 14190\n",
      "4433 5.838935258290097 14\n",
      "1630 14190\n",
      "4448 5.842176258992806 14\n",
      "1631 14190\n",
      "4475 5.840223463687151 14\n",
      "1632 14190\n",
      "4492 5.835040071237756 14\n",
      "1633 14190\n",
      "4505 5.832630410654828 14\n",
      "1634 14190\n",
      "4510 5.831263858093126 14\n",
      "1635 14190\n",
      "4534 5.831715924128805 14\n",
      "1636 14190\n",
      "4537 5.831606788626846 14\n",
      "1637 14190\n",
      "4541 5.831094472583131 14\n",
      "1638 14190\n",
      "4569 5.834099365287809 14\n",
      "1639 14190\n",
      "4579 5.834461672854335 14\n",
      "1640 14190\n",
      "4587 5.835840418574231 14\n",
      "1641 14190\n",
      "4595 5.838737758433079 14\n",
      "1642 14190\n",
      "4599 5.8410524026962385 14\n",
      "1643 14190\n",
      "4604 5.839052997393571 14\n",
      "1644 14190\n",
      "4613 5.840884456969434 14\n",
      "1645 14190\n",
      "4617 5.839722763699372 14\n",
      "1646 14190\n",
      "4618 5.839107838891295 14\n",
      "1647 14190\n",
      "4623 5.840579710144928 14\n",
      "1648 14190\n",
      "4640 5.841810344827586 14\n",
      "1649 14190\n",
      "4640 5.841810344827586 14\n",
      "1650 14190\n",
      "4652 5.845442820292347 14\n",
      "1651 14190\n",
      "4665 5.848231511254019 14\n",
      "1652 14190\n",
      "4676 5.849230111206159 14\n",
      "1653 14190\n",
      "4684 5.852903501280957 14\n",
      "1654 14190\n",
      "4688 5.854948805460751 14\n",
      "1655 14190\n",
      "4703 5.8571124813948545 14\n",
      "1656 14190\n",
      "4703 5.8571124813948545 14\n",
      "1657 14190\n",
      "4706 5.859541011474713 14\n",
      "1658 14190\n",
      "4731 5.864510674276052 14\n",
      "1659 14190\n",
      "4741 5.866272938198692 14\n",
      "1660 14190\n",
      "4753 5.867452135493372 14\n",
      "1661 14190\n",
      "4770 5.864360587002096 14\n",
      "1662 14190\n",
      "4787 5.867557969500731 14\n",
      "1663 14190\n",
      "4799 5.8680975203167325 14\n",
      "1664 14190\n",
      "4809 5.867540029112082 14\n",
      "1665 14190\n",
      "4817 5.86838281087814 14\n",
      "1666 14190\n",
      "4823 5.869375907111756 14\n",
      "1667 14190\n",
      "4839 5.87394089687952 14\n",
      "1668 14190\n",
      "4848 5.874587458745874 14\n",
      "1669 14190\n",
      "4864 5.875205592105263 14\n",
      "1670 14190\n",
      "4889 5.876457353241972 14\n",
      "1671 14190\n",
      "4900 5.876122448979592 14\n",
      "1672 14190\n",
      "4919 5.874771294978654 14\n",
      "1673 14190\n",
      "4929 5.8746195982958005 14\n",
      "1674 14190\n",
      "4953 5.875630930749041 14\n",
      "1675 14190\n",
      "4960 5.877217741935484 14\n",
      "1676 14190\n",
      "4962 5.879081015719468 14\n",
      "1677 14190\n",
      "4988 5.883720930232558 14\n",
      "1678 14190\n",
      "4999 5.887377475495099 14\n",
      "1679 14190\n",
      "5020 5.884661354581674 14\n",
      "1680 14190\n",
      "5037 5.88703593408775 14\n",
      "1681 14190\n",
      "5049 5.890077243018419 14\n",
      "1682 14190\n",
      "5064 5.8923775671406 14\n",
      "1683 14190\n",
      "5077 5.894031908607445 14\n",
      "1684 14190\n",
      "5087 5.892864163554158 14\n",
      "1685 14190\n",
      "5114 5.900664841611263 14\n",
      "1686 14190\n",
      "5128 5.899570982839314 14\n",
      "1687 14190\n",
      "5144 5.903188180404355 14\n",
      "1688 14190\n",
      "5171 5.905820924385999 14\n",
      "1689 14190\n",
      "5188 5.907864302235929 14\n",
      "1690 14190\n",
      "5217 5.907993099482461 14\n",
      "1691 14190\n",
      "5228 5.908569242540168 14\n",
      "1692 14190\n",
      "5250 5.910285714285714 14\n",
      "1693 14190\n",
      "5257 5.913258512459578 14\n",
      "1694 14190\n",
      "5260 5.914448669201521 14\n",
      "1695 14190\n",
      "5291 5.9177849177849176 14\n",
      "1696 14190\n",
      "5319 5.916149652190262 14\n",
      "1697 14190\n",
      "5342 5.914264320479221 14\n",
      "1698 14190\n",
      "5357 5.918611162964345 14\n",
      "1699 14190\n",
      "5370 5.919739292364991 14\n",
      "1700 14190\n",
      "5376 5.920386904761905 14\n",
      "1701 14190\n",
      "5382 5.923262727610553 14\n",
      "1702 14190\n",
      "5404 5.9333826794966695 14\n",
      "1703 14190\n",
      "5415 5.934626038781164 14\n",
      "1704 14190\n",
      "5435 5.940938362465501 14\n",
      "1705 14190\n",
      "5458 5.939721509710517 14\n",
      "1706 14190\n",
      "5481 5.939792008757526 14\n",
      "1707 14190\n",
      "5516 5.939448875997099 14\n",
      "1708 14190\n",
      "5529 5.939229517091698 14\n",
      "1709 14190\n",
      "5547 5.939246439516856 14\n",
      "1710 14190\n",
      "5555 5.943294329432943 14\n",
      "1711 14190\n",
      "5557 5.943674644592406 14\n",
      "1712 14190\n",
      "5597 5.944613185635162 14\n",
      "1713 14190\n",
      "5630 5.936056838365897 14\n",
      "1714 14190\n",
      "5656 5.933875530410184 14\n",
      "1715 14190\n",
      "5663 5.931131908882218 14\n",
      "1716 14190\n",
      "5666 5.929579950582421 14\n",
      "1717 14190\n",
      "5673 5.930019390093425 14\n",
      "1718 14190\n",
      "5703 5.931439593196563 14\n",
      "1719 14190\n",
      "5708 5.928871758934828 14\n",
      "1720 14190\n",
      "5747 5.927962415173134 14\n",
      "1721 14190\n",
      "5790 5.916925734024179 14\n",
      "1722 14190\n",
      "5820 5.911512027491409 14\n",
      "1723 14190\n",
      "5847 5.907473918248675 14\n",
      "1724 14190\n",
      "5857 5.903534232542257 14\n",
      "1725 14190\n",
      "5892 5.896639511201629 14\n",
      "1726 14190\n",
      "5895 5.895504664970314 14\n",
      "1727 14190\n",
      "5898 5.895388267209223 14\n",
      "1728 14190\n",
      "5948 5.897444519166107 14\n",
      "1729 14190\n",
      "5975 5.90092050209205 14\n",
      "1730 14190\n",
      "5992 5.898030707610147 14\n",
      "1731 14190\n",
      "6001 5.897683719380104 14\n",
      "1732 14190\n",
      "6015 5.8972568578553615 14\n",
      "1733 14190\n",
      "6049 5.898330302529343 14\n",
      "1734 14190\n",
      "6061 5.896551724137931 14\n",
      "1735 14190\n",
      "6097 5.899130720026243 14\n",
      "1736 14190\n",
      "6129 5.895741556534508 14\n",
      "1737 14190\n",
      "6153 5.893385340484317 14\n",
      "1738 14190\n",
      "6190 5.889983844911147 14\n",
      "1739 14190\n",
      "6207 5.888029643950379 14\n",
      "1740 14190\n",
      "6231 5.884127748355 14\n",
      "1741 14190\n",
      "6236 5.88566388710712 14\n",
      "1742 14190\n",
      "6238 5.886181468419365 14\n",
      "1743 14190\n",
      "6287 5.888500079529187 14\n",
      "1744 14190\n",
      "6305 5.88913560666138 14\n",
      "1745 14190\n",
      "6316 5.888853704876504 14\n",
      "1746 14190\n",
      "6329 5.889398009164165 14\n",
      "1747 14190\n",
      "6362 5.891386356491669 14\n",
      "1748 14190\n",
      "6380 5.890752351097179 14\n",
      "1749 14190\n",
      "6400 5.89578125 14\n",
      "1750 14190\n",
      "6437 5.892962560198851 14\n",
      "1751 14190\n",
      "6458 5.893930009290802 14\n",
      "1752 14190\n",
      "6500 5.8929230769230765 14\n",
      "1753 14190\n",
      "6517 5.8928955040662885 14\n",
      "1754 14190\n",
      "6547 5.89155338322896 14\n",
      "1755 14190\n",
      "6554 5.891974366798902 14\n",
      "1756 14190\n",
      "6556 5.893380109823063 14\n",
      "1757 14190\n",
      "6602 5.8929112390184795 14\n",
      "1758 14190\n",
      "6605 5.891900075700227 14\n",
      "1759 14190\n",
      "6609 5.89257073687396 14\n",
      "1760 14190\n",
      "6623 5.893703759625548 14\n",
      "1761 14190\n",
      "6625 5.892830188679246 14\n",
      "1762 14190\n",
      "6651 5.897007968726507 14\n",
      "1763 14190\n",
      "6675 5.891535580524344 14\n",
      "1764 14190\n",
      "6693 5.892126101897505 14\n",
      "1765 14190\n",
      "6716 5.891006551518761 14\n",
      "1766 14190\n",
      "6723 5.889335118250781 14\n",
      "1767 14190\n",
      "6750 5.885481481481482 14\n",
      "1768 14190\n",
      "6752 5.884626777251185 14\n",
      "1769 14190\n",
      "6752 5.884626777251185 14\n",
      "1770 14190\n",
      "6785 5.890051584377303 14\n",
      "1771 14190\n",
      "6789 5.888643393725143 14\n",
      "1772 14190\n",
      "6802 5.88900323434284 14\n",
      "1773 14190\n",
      "6805 5.8878765613519475 14\n",
      "1774 14190\n",
      "6824 5.890679953106682 14\n",
      "1775 14190\n",
      "6838 5.88900263234864 14\n",
      "1776 14190\n",
      "6858 5.889326334208224 14\n",
      "1777 14190\n",
      "6872 5.886786961583236 14\n",
      "1778 14190\n",
      "6875 5.885672727272727 14\n",
      "1779 14190\n",
      "6888 5.887485481997677 14\n",
      "1780 14190\n",
      "6889 5.887066337639715 14\n",
      "1781 14190\n",
      "6892 5.885809634358677 14\n",
      "1782 14190\n",
      "6924 5.889803581744657 14\n",
      "1783 14190\n",
      "6939 5.889897679780948 14\n",
      "1784 14190\n",
      "6942 5.889801210025929 14\n",
      "1785 14190\n",
      "6956 5.88887291546866 14\n",
      "1786 14190\n",
      "6981 5.8859762211717515 14\n",
      "1787 14190\n",
      "6991 5.886282363038192 14\n",
      "1788 14190\n",
      "7008 5.884417808219178 14\n",
      "1789 14190\n",
      "7012 5.885054192812322 14\n",
      "1790 14190\n",
      "7031 5.886787085763049 14\n",
      "1791 14190\n",
      "7034 5.887830537389821 14\n",
      "1792 14190\n",
      "7035 5.888557213930349 14\n",
      "1793 14190\n",
      "7056 5.8897392290249435 14\n",
      "1794 14190\n",
      "7074 5.889171614362454 14\n",
      "1795 14190\n",
      "7105 5.895847994370162 14\n",
      "1796 14190\n",
      "7137 5.897155667647471 14\n",
      "1797 14190\n",
      "7169 5.901380945738596 14\n",
      "1798 14190\n",
      "7212 5.901968940654465 14\n",
      "1799 14190\n",
      "7231 5.902226524685382 14\n",
      "1800 14190\n",
      "7258 5.906172499311105 14\n",
      "1801 14190\n",
      "7273 5.910078372061048 14\n",
      "1802 14190\n",
      "7279 5.911114164033521 14\n",
      "1803 14190\n",
      "7311 5.91820544385173 14\n",
      "1804 14190\n",
      "7330 5.92019099590723 14\n",
      "1805 14190\n",
      "7356 5.915851005981511 14\n",
      "1806 14190\n",
      "7371 5.914665581332248 14\n",
      "1807 14190\n",
      "7388 5.911207363291824 14\n",
      "1808 14190\n",
      "7392 5.909902597402597 14\n",
      "1809 14190\n",
      "7409 5.909839384532326 14\n",
      "1810 14190\n",
      "7410 5.90944669365722 14\n",
      "1811 14190\n",
      "7410 5.90944669365722 14\n",
      "1812 14190\n",
      "7448 5.909371643394199 14\n",
      "1813 14190\n",
      "7481 5.911241812591899 14\n",
      "1814 14190\n",
      "7509 5.912105473431882 14\n",
      "1815 14190\n",
      "7555 5.912905360688286 14\n",
      "1816 14190\n",
      "7569 5.913330690976351 14\n",
      "1817 14190\n",
      "7601 5.9156689909222475 14\n",
      "1818 14190\n",
      "7614 5.920541108484371 14\n",
      "1819 14190\n",
      "7620 5.921259842519685 14\n",
      "1820 14190\n",
      "7660 5.926631853785901 14\n",
      "1821 14190\n",
      "7699 5.92570463696584 14\n",
      "1822 14190\n",
      "7759 5.922026034282768 14\n",
      "1823 14190\n",
      "7794 5.918142160636387 14\n",
      "1824 14190\n",
      "7821 5.9144610663598005 14\n",
      "1825 14190\n",
      "7835 5.912444160816848 14\n",
      "1826 14190\n",
      "7842 5.911884723284876 14\n",
      "1827 14190\n",
      "7906 5.909941816342019 14\n",
      "1828 14190\n",
      "7935 5.908884688090737 14\n",
      "1829 14190\n",
      "7950 5.907672955974843 14\n",
      "1830 14190\n",
      "7983 5.9073030189151945 14\n",
      "1831 14190\n",
      "7996 5.907203601800901 14\n",
      "1832 14190\n",
      "7999 5.90798849856232 14\n",
      "1833 14190\n",
      "8045 5.9085146053449344 14\n",
      "1834 14190\n",
      "8074 5.905003715630419 14\n",
      "1835 14190\n",
      "8116 5.9013060620995565 14\n",
      "1836 14190\n",
      "8122 5.9013789706968725 14\n",
      "1837 14190\n",
      "8123 5.902006647790225 14\n",
      "1838 14190\n",
      "8183 5.906635708175486 14\n",
      "1839 14190\n",
      "8208 5.9053362573099415 14\n",
      "1840 14190\n",
      "8209 5.905104153977342 14\n",
      "1841 14190\n",
      "8210 5.905724725943971 14\n",
      "1842 14190\n",
      "8242 5.906940063091483 14\n",
      "1843 14190\n",
      "8258 5.906514894647614 14\n",
      "1844 14190\n",
      "8266 5.906363416404549 14\n",
      "1845 14190\n",
      "8318 5.9034623707622025 14\n",
      "1846 14190\n",
      "8318 5.9034623707622025 14\n",
      "1847 14190\n",
      "8350 5.9068263473053895 14\n",
      "1848 14190\n",
      "8361 5.9082645616553044 14\n",
      "2434 14190\n",
      "8366 5.909036576619651 14\n",
      "2435 14190\n",
      "8375 5.908298507462686 14\n",
      "2436 14190\n",
      "8384 5.908396946564886 14\n",
      "2437 14190\n",
      "8393 5.908256880733945 14\n",
      "2438 14190\n",
      "8406 5.908636688079943 14\n",
      "2439 14190\n",
      "8412 5.909177365668093 14\n",
      "2440 14190\n",
      "8417 5.909231317571582 14\n",
      "2441 14190\n",
      "8429 5.909953731166212 14\n",
      "2442 14190\n",
      "8443 5.909866161317067 14\n",
      "2443 14190\n",
      "8446 5.910608572105138 14\n",
      "2444 14190\n",
      "8451 5.9090048514968645 14\n",
      "2445 14190\n",
      "8456 5.909176915799432 14\n",
      "2446 14190\n",
      "8464 5.910444234404537 14\n",
      "2447 14190\n",
      "8466 5.91070163004961 14\n",
      "2448 14190\n",
      "8477 5.911171404978176 14\n",
      "2449 14190\n",
      "8495 5.909829311359624 14\n",
      "2450 14190\n",
      "8507 5.909133654637357 14\n",
      "2451 14190\n",
      "8517 5.908066220500176 14\n",
      "2452 14190\n",
      "8521 5.908578805304542 14\n",
      "2453 14190\n",
      "8533 5.907066682292277 14\n",
      "2454 14190\n",
      "8538 5.90712110564535 14\n",
      "2455 14190\n",
      "8540 5.908196721311476 14\n",
      "2456 14190\n",
      "8559 5.906881645051992 14\n",
      "2457 14190\n",
      "8560 5.9073598130841125 14\n",
      "2458 14190\n",
      "8560 5.9073598130841125 14\n",
      "2459 14190\n",
      "8565 5.908698190309399 14\n",
      "2460 14190\n",
      "8570 5.9108518086347726 14\n",
      "2461 14190\n",
      "8571 5.910628864776572 14\n",
      "2462 14190\n",
      "8584 5.907269338303821 14\n",
      "2463 14190\n",
      "8590 5.90675203725262 14\n",
      "2464 14190\n",
      "8592 5.907006517690875 14\n",
      "2465 14190\n",
      "8595 5.9066899360093075 14\n",
      "2466 14190\n",
      "8600 5.905232558139535 14\n",
      "2467 14190\n",
      "8605 5.9058686809994185 14\n",
      "2468 14190\n",
      "8619 5.9074138531152105 14\n",
      "2469 14190\n",
      "8625 5.906666666666666 14\n",
      "2470 14190\n",
      "8630 5.908690614136733 14\n",
      "2471 14190\n",
      "8642 5.905577412635964 14\n",
      "2472 14190\n",
      "8649 5.907041276448144 14\n",
      "2473 14190\n",
      "8661 5.904860870569219 14\n",
      "2474 14190\n",
      "8663 5.905921736119128 14\n",
      "2475 14190\n",
      "8671 5.904047976011994 14\n",
      "2476 14190\n",
      "8671 5.904047976011994 14\n",
      "2477 14190\n",
      "8672 5.904635608856089 14\n",
      "2478 14190\n",
      "8685 5.9063903281519865 14\n",
      "2479 14190\n",
      "8690 5.907249712313003 14\n",
      "2480 14190\n",
      "8697 5.9073243647234674 14\n",
      "2481 14190\n",
      "8703 5.907732965644031 14\n",
      "2482 14190\n",
      "8709 5.906648294867378 14\n",
      "2483 14190\n",
      "8722 5.903806466406787 14\n",
      "2484 14190\n",
      "8736 5.9015567765567765 14\n",
      "2485 14190\n",
      "8746 5.9013263206037045 14\n",
      "2486 14190\n",
      "8751 5.90046851788367 14\n",
      "2487 14190\n",
      "8757 5.898709603745575 14\n",
      "2488 14190\n",
      "8764 5.898334094020995 14\n",
      "2489 14190\n",
      "8770 5.898859749144812 14\n",
      "2490 14190\n",
      "8776 5.8971057429352784 14\n",
      "2491 14190\n",
      "8785 5.8961866818440525 14\n",
      "2492 14190\n",
      "8797 5.89371376605661 14\n",
      "2493 14190\n",
      "8808 5.892597638510445 14\n",
      "2494 14190\n",
      "8820 5.890929705215419 14\n",
      "2495 14190\n",
      "8824 5.89052583862194 14\n",
      "2496 14190\n",
      "8838 5.888210002262955 14\n",
      "2497 14190\n",
      "8839 5.88788324471094 14\n",
      "2498 14190\n",
      "8843 5.888386294244035 14\n",
      "2499 14190\n",
      "8853 5.890432621710155 14\n",
      "2500 14190\n",
      "8859 5.891184106558303 14\n",
      "2501 14190\n",
      "8862 5.892462198149402 14\n",
      "2502 14190\n",
      "8866 5.8935258290097 14\n",
      "2503 14190\n",
      "8867 5.893199503778053 14\n",
      "2504 14190\n",
      "8870 5.893573844419391 14\n",
      "2505 14190\n",
      "8872 5.894612263300271 14\n",
      "2506 14190\n",
      "8872 5.894612263300271 14\n",
      "2507 14190\n",
      "8873 5.894286036289868 14\n",
      "2508 14190\n",
      "8877 5.895234876647516 14\n",
      "2509 14190\n",
      "8884 5.896668167492121 14\n",
      "2510 14190\n",
      "8884 5.896668167492121 14\n",
      "2511 14190\n",
      "8889 5.897851276859039 14\n",
      "2512 14190\n",
      "8894 5.897571396447043 14\n",
      "2513 14190\n",
      "8898 5.898628905371994 14\n",
      "2514 14190\n",
      "8900 5.898876404494382 14\n",
      "2515 14190\n",
      "8903 5.900146018196113 14\n",
      "2516 14190\n",
      "8905 5.900617630544638 14\n",
      "2517 14190\n",
      "8905 5.900617630544638 14\n",
      "2518 14190\n",
      "8907 5.9016503873358035 14\n",
      "2519 14190\n",
      "8920 5.902914798206278 14\n",
      "2520 14190\n",
      "8928 5.904121863799283 14\n",
      "2521 14190\n",
      "8935 5.905540011191942 14\n",
      "2522 14190\n",
      "8946 5.904873686563827 14\n",
      "2523 14190\n",
      "8959 5.90545819845965 14\n",
      "2524 14190\n",
      "8967 5.905877104940337 14\n",
      "2525 14190\n",
      "8973 5.906385824139084 14\n",
      "2526 14190\n",
      "8983 5.905042858733163 14\n",
      "2527 14190\n",
      "8990 5.905228031145717 14\n",
      "2528 14190\n",
      "9001 5.906232640817687 14\n",
      "2529 14190\n",
      "9007 5.906406128566671 14\n",
      "2530 14190\n",
      "9017 5.907064433847178 14\n",
      "2531 14190\n",
      "9034 5.906243081691388 14\n",
      "2532 14190\n",
      "9044 5.906015037593985 14\n",
      "2533 14190\n",
      "9055 5.90568746548868 14\n",
      "2534 14190\n",
      "9063 5.90566037735849 14\n",
      "2535 14190\n",
      "9073 5.906315441419596 14\n",
      "2536 14190\n",
      "9076 5.9070074922873514 14\n",
      "2537 14190\n",
      "9078 5.908019387530293 14\n",
      "2538 14190\n",
      "9095 5.908191313908741 14\n",
      "2539 14190\n",
      "9100 5.91021978021978 14\n",
      "2540 14190\n",
      "9115 5.909928688974218 14\n",
      "2541 14190\n",
      "9125 5.911013698630137 14\n",
      "2542 14190\n",
      "9133 5.912734041388372 14\n",
      "2543 14190\n",
      "9139 5.912791333843965 14\n",
      "2544 14190\n",
      "9147 5.912102328632338 14\n",
      "2545 14190\n",
      "9156 5.911751856705985 14\n",
      "2546 14190\n",
      "9171 5.912986588158325 14\n",
      "2547 14190\n",
      "9179 5.912626647782983 14\n",
      "2548 14190\n",
      "9187 5.913900076194623 14\n",
      "2549 14190\n",
      "9203 5.912854503966098 14\n",
      "2550 14190\n",
      "9211 5.9141244164585824 14\n",
      "2551 14190\n",
      "9227 5.914490083450742 14\n",
      "2552 14190\n",
      "9233 5.914545651467562 14\n",
      "2553 14190\n",
      "9244 5.914214625703159 14\n",
      "2554 14190\n",
      "9247 5.915972747918244 14\n",
      "2555 14190\n",
      "9249 5.916963996107687 14\n",
      "2556 14190\n",
      "9269 5.916711619376416 14\n",
      "2557 14190\n",
      "9285 5.9131933225632745 14\n",
      "2558 14190\n",
      "9292 5.9118596642272925 14\n",
      "2559 14190\n",
      "9304 5.9125107480653485 14\n",
      "2560 14190\n",
      "9312 5.9106529209622 14\n",
      "2561 14190\n",
      "9317 5.909305570462595 14\n",
      "2562 14190\n",
      "9322 5.9094614889508685 14\n",
      "2563 14190\n",
      "9332 5.911701671667381 14\n",
      "2564 14190\n",
      "9337 5.91067794794902 14\n",
      "2565 14190\n",
      "9344 5.911494006849315 14\n",
      "2566 14190\n",
      "9352 5.90964499572284 14\n",
      "2567 14190\n",
      "9361 5.910479649610084 14\n",
      "2568 14190\n",
      "9377 5.90807294443852 14\n",
      "2569 14190\n",
      "9382 5.908228522703048 14\n",
      "2570 14190\n",
      "9389 5.907338374693791 14\n",
      "2571 14190\n",
      "9391 5.906932169098073 14\n",
      "2572 14190\n",
      "9392 5.907474446337308 14\n",
      "2573 14190\n",
      "9406 5.909206889219647 14\n",
      "2574 14190\n",
      "9423 5.905656372705083 14\n",
      "2575 14190\n",
      "9440 5.901694915254238 14\n",
      "2576 14190\n",
      "9446 5.900275248782553 14\n",
      "2577 14190\n",
      "9455 5.897726070861978 14\n",
      "2578 14190\n",
      "9464 5.896766694843618 14\n",
      "2579 14190\n",
      "9482 5.896435351191732 14\n",
      "2580 14190\n",
      "9489 5.894298661608178 14\n",
      "2581 14190\n",
      "9513 5.891411752338905 14\n",
      "2582 14190\n",
      "9544 5.883382229673093 14\n",
      "2583 14190\n",
      "9561 5.88087020186173 14\n",
      "2584 14190\n",
      "9577 5.877101388743865 14\n",
      "2585 14190\n",
      "9586 5.874400166910077 14\n",
      "2586 14190\n",
      "9605 5.870380010411244 14\n",
      "2587 14190\n",
      "9608 5.869691923397169 14\n",
      "2588 14190\n",
      "9611 5.869628550619082 14\n",
      "2589 14190\n",
      "9637 5.8676974162083635 14\n",
      "2590 14190\n",
      "9650 5.866321243523316 14\n",
      "2591 14190\n",
      "9664 5.86341059602649 14\n",
      "2592 14190\n",
      "9673 5.861263310245012 14\n",
      "2593 14190\n",
      "9685 5.859886422302529 14\n",
      "2594 14190\n",
      "9696 5.8596328382838285 14\n",
      "2595 14190\n",
      "9708 5.857128141738772 14\n",
      "2596 14190\n",
      "9724 5.856026326614562 14\n",
      "2597 14190\n",
      "9752 5.850594749794914 14\n",
      "2598 14190\n",
      "9767 5.851131360704413 14\n",
      "2599 14190\n",
      "9794 5.847866040432918 14\n",
      "2600 14190\n",
      "9804 5.846083231334149 14\n",
      "2601 14190\n",
      "9819 5.842550157857215 14\n",
      "2602 14190\n",
      "9822 5.842496436570963 14\n",
      "2603 14190\n",
      "9822 5.842496436570963 14\n",
      "2604 14190\n",
      "9845 5.841950228542407 14\n",
      "2605 14190\n",
      "9855 5.840791476407915 14\n",
      "2606 14190\n",
      "9862 5.839282092881769 14\n",
      "2607 14190\n",
      "9873 5.83875215233465 14\n",
      "2608 14190\n",
      "9895 5.8384032339565435 14\n",
      "2609 14190\n",
      "9906 5.836462749848577 14\n",
      "2610 14190\n",
      "9920 5.837197580645161 14\n",
      "2611 14190\n",
      "9949 5.832847522364057 14\n",
      "2612 14190\n",
      "9964 5.832697711762345 14\n",
      "2613 14190\n",
      "9984 5.831330128205129 14\n",
      "2614 14190\n",
      "9990 5.831431431431431 14\n",
      "2615 14190\n",
      "10004 5.830867652938824 14\n",
      "2616 14190\n",
      "10006 5.8304017589446335 14\n",
      "2617 14190\n",
      "10010 5.8307692307692305 14\n",
      "2618 14190\n",
      "10038 5.830045825861726 14\n",
      "2619 14190\n",
      "10043 5.8288360051777355 14\n",
      "2620 14190\n",
      "10046 5.8279912402946445 14\n",
      "2621 14190\n",
      "10053 5.828807321197653 14\n",
      "2622 14190\n",
      "10057 5.827980511086805 14\n",
      "2623 14190\n",
      "10069 5.826596484258616 14\n",
      "2624 14190\n",
      "10090 5.822497522299306 14\n",
      "2625 14190\n",
      "10101 5.8234828234828235 14\n",
      "2626 14190\n",
      "10109 5.8222376100504505 14\n",
      "2627 14190\n",
      "10114 5.821732252323512 14\n",
      "2628 14190\n",
      "10129 5.818540823378418 14\n",
      "2629 14190\n",
      "10130 5.818361303060217 14\n",
      "2630 14190\n",
      "10131 5.818181818181818 14\n",
      "2631 14190\n",
      "10145 5.817841301133563 14\n",
      "2632 14190\n",
      "10151 5.816274258693725 14\n",
      "2633 14190\n",
      "10158 5.816400866312266 14\n",
      "2634 14190\n",
      "10164 5.814836678473042 14\n",
      "2635 14190\n",
      "10175 5.813759213759214 14\n",
      "2636 14190\n",
      "10186 5.811015118790497 14\n",
      "2637 14190\n",
      "10196 5.808846606512358 14\n",
      "2638 14190\n",
      "10205 5.806859382655561 14\n",
      "2639 14190\n",
      "10210 5.805680705190989 14\n",
      "2640 14190\n",
      "10217 5.803954193990408 14\n",
      "2641 14190\n",
      "10218 5.803679780779017 14\n",
      "2642 14190\n",
      "10225 5.801955990220049 14\n",
      "2643 14190\n",
      "10234 5.80125073285128 14\n",
      "2644 14190\n",
      "10243 5.80083959777409 14\n",
      "2645 14190\n",
      "10246 5.80001951981261 14\n",
      "2646 14190\n",
      "10257 5.79925904260505 14\n",
      "2647 14190\n",
      "10276 5.796710782405605 14\n",
      "2648 14190\n",
      "10285 5.796499756927564 14\n",
      "2649 14190\n",
      "10292 5.796249514185775 14\n",
      "2650 14190\n",
      "10295 5.796891694997572 14\n",
      "2651 14190\n",
      "10308 5.794916569654637 14\n",
      "2652 14190\n",
      "10310 5.7958292919495635 14\n",
      "2653 14190\n",
      "10311 5.796334012219959 14\n",
      "2654 14190\n",
      "10325 5.795157384987894 14\n",
      "2655 14190\n",
      "10332 5.794328300425861 14\n",
      "2656 14190\n",
      "10353 5.796677291606298 14\n",
      "2657 14190\n",
      "10378 5.7956253613412985 14\n",
      "2658 14190\n",
      "10399 5.795845754399462 14\n",
      "2659 14190\n",
      "10426 5.7963744484941495 14\n",
      "2660 14190\n",
      "10431 5.79685552679513 14\n",
      "2661 14190\n",
      "10445 5.797510770703686 14\n",
      "2662 14190\n",
      "10453 5.798622405051182 14\n",
      "2663 14190\n",
      "10457 5.798412546619489 14\n",
      "2664 14190\n",
      "10480 5.802099236641221 14\n",
      "2665 14190\n",
      "10493 5.800438387496426 14\n",
      "2666 14190\n",
      "10505 5.798000951927653 14\n",
      "2667 14190\n",
      "10518 5.796729416238828 14\n",
      "2668 14190\n",
      "10528 5.7948328267477205 14\n",
      "2669 14190\n",
      "10530 5.794396961063628 14\n",
      "2670 14190\n",
      "10540 5.792409867172675 14\n",
      "2671 14190\n",
      "10541 5.792144957783892 14\n",
      "2672 14190\n",
      "10541 5.792144957783892 14\n",
      "2673 14190\n",
      "10560 5.7897727272727275 14\n",
      "2674 14190\n",
      "10579 5.787976179222989 14\n",
      "2675 14190\n",
      "10594 5.787332452331508 14\n",
      "2676 14190\n",
      "10618 5.7862120926728196 14\n",
      "2677 14190\n",
      "10625 5.785976470588236 14\n",
      "2678 14190\n",
      "10642 5.783969178725804 14\n",
      "2679 14190\n",
      "10647 5.7846341692495535 14\n",
      "2680 14190\n",
      "10652 5.784735260983853 14\n",
      "2681 14190\n",
      "10677 5.786644188442446 14\n",
      "2682 14190\n",
      "10705 5.785614198972443 14\n",
      "2683 14190\n",
      "10741 5.781491481240108 14\n",
      "2684 14190\n",
      "10757 5.778841684484521 14\n",
      "2685 14190\n",
      "10777 5.775633293124246 14\n",
      "2686 14190\n",
      "10781 5.774788980614043 14\n",
      "2687 14190\n",
      "10786 5.7741516781012425 14\n",
      "2688 14190\n",
      "10825 5.772471131639723 14\n",
      "2689 14190\n",
      "10844 5.771578753227591 14\n",
      "2690 14190\n",
      "10852 5.771286398820494 14\n",
      "2691 14190\n",
      "10868 5.771347073978653 14\n",
      "2692 14190\n",
      "10875 5.771310344827587 14\n",
      "2693 14190\n",
      "10877 5.772179828996966 14\n",
      "2694 14190\n",
      "10910 5.770485792850596 14\n",
      "2695 14190\n",
      "10925 5.767597254004577 14\n",
      "2696 14190\n",
      "10944 5.764802631578948 14\n",
      "2697 14190\n",
      "10950 5.763835616438356 14\n",
      "2698 14190\n",
      "10952 5.764061358655953 14\n",
      "2699 14190\n",
      "10989 5.765219765219765 14\n",
      "2700 14190\n",
      "10998 5.763775231860338 14\n",
      "2701 14190\n",
      "10999 5.763523956723338 14\n",
      "2702 14190\n",
      "11000 5.764 14\n",
      "2703 14190\n",
      "11016 5.763162672476398 14\n",
      "2704 14190\n",
      "11018 5.762842621165365 14\n",
      "2705 14190\n",
      "11019 5.762591886741084 14\n",
      "2706 14190\n",
      "11045 5.763241285649615 14\n",
      "2707 14190\n",
      "11045 5.763241285649615 14\n",
      "2708 14190\n",
      "11055 5.763726820443238 14\n",
      "2709 14190\n",
      "11059 5.763541007324351 14\n",
      "3254 14190\n",
      "11071 5.764339264745732 14\n",
      "3255 14190\n",
      "11079 5.764058127989891 14\n",
      "3256 14190\n",
      "11089 5.764000360717828 14\n",
      "3257 14190\n",
      "11097 5.764260610975939 14\n",
      "3258 14190\n",
      "11110 5.764176417641764 14\n",
      "3259 14190\n",
      "11120 5.763489208633094 14\n",
      "3260 14190\n",
      "11131 5.7629143832539755 14\n",
      "3261 14190\n",
      "11149 5.762938380123778 14\n",
      "3262 14190\n",
      "11164 5.762988176280903 14\n",
      "3263 14190\n",
      "11167 5.762335452673055 14\n",
      "3264 14190\n",
      "11169 5.761930342913421 14\n",
      "3265 14190\n",
      "11174 5.762215858242349 14\n",
      "3266 14190\n",
      "11184 5.763054363376252 14\n",
      "3267 14190\n",
      "11187 5.763743631000268 14\n",
      "3268 14190\n",
      "11201 5.763771091866798 14\n",
      "3269 14190\n",
      "11214 5.763688246834314 14\n",
      "3270 14190\n",
      "11226 5.76349545697488 14\n",
      "3271 14190\n",
      "11242 5.7630314890588865 14\n",
      "3272 14190\n",
      "11248 5.763068990042674 14\n",
      "3273 14190\n",
      "11264 5.76171875 14\n",
      "3274 14190\n",
      "11269 5.761913213239861 14\n",
      "3275 14190\n",
      "11270 5.7623779946761315 14\n",
      "3276 14190\n",
      "11287 5.762558695844777 14\n",
      "3277 14190\n",
      "11288 5.76231396172927 14\n",
      "3278 14190\n",
      "11295 5.763081009296148 14\n",
      "3279 14190\n",
      "11304 5.763446567586695 14\n",
      "3280 14190\n",
      "11313 5.765049058605144 14\n",
      "3281 14190\n",
      "11319 5.766322113260888 14\n",
      "3282 14190\n",
      "11338 5.764861527606279 14\n",
      "3283 14190\n",
      "11351 5.76486653158312 14\n",
      "3284 14190\n",
      "11357 5.764638548912565 14\n",
      "3285 14190\n",
      "11360 5.764348591549296 14\n",
      "3286 14190\n",
      "11360 5.764348591549296 14\n",
      "3287 14190\n",
      "11366 5.7650008798169985 14\n",
      "3288 14190\n",
      "11384 5.767480674631061 14\n",
      "3289 14190\n",
      "11388 5.767298911134527 14\n",
      "3290 14190\n",
      "11399 5.7688393718747255 14\n",
      "3291 14190\n",
      "11415 5.767236092860272 14\n",
      "3292 14190\n",
      "11427 5.767568040605584 14\n",
      "3293 14190\n",
      "11443 5.767718255702176 14\n",
      "3294 14190\n",
      "11444 5.7681754631247815 14\n",
      "3295 14190\n",
      "11463 5.767076681496991 14\n",
      "3296 14190\n",
      "11463 5.767076681496991 14\n",
      "3297 14190\n",
      "11464 5.767533147243545 14\n",
      "3298 14190\n",
      "11489 5.7703020280268085 14\n",
      "3299 14190\n",
      "11494 5.770923960327127 14\n",
      "3300 14190\n",
      "11504 5.7710361613351875 14\n",
      "3301 14190\n",
      "11512 5.771195274496178 14\n",
      "3302 14190\n",
      "11519 5.770292560118066 14\n",
      "3303 14190\n",
      "11528 5.769430950728661 14\n",
      "3304 14190\n",
      "11540 5.768024263431543 14\n",
      "3305 14190\n",
      "11549 5.767512338730626 14\n",
      "3306 14190\n",
      "11552 5.767313019390581 14\n",
      "3307 14190\n",
      "11557 5.766461884572121 14\n",
      "3308 14190\n",
      "11564 5.7661708751297125 14\n",
      "3309 14190\n",
      "11570 5.766983578219533 14\n",
      "3310 14190\n",
      "11574 5.766200103680664 14\n",
      "3311 14190\n",
      "11585 5.766163141993958 14\n",
      "3312 14190\n",
      "11602 5.764350973970005 14\n",
      "3313 14190\n",
      "11614 5.763475116239022 14\n",
      "3314 14190\n",
      "11631 5.7621012810592385 14\n",
      "3315 14190\n",
      "11633 5.7617123699819475 14\n",
      "3316 14190\n",
      "11651 5.760621405887907 14\n",
      "3317 14190\n",
      "11652 5.760470305526948 14\n",
      "3318 14190\n",
      "11655 5.75984555984556 14\n",
      "3319 14190\n",
      "11674 5.762206612986123 14\n",
      "3320 14190\n",
      "11685 5.76260162601626 14\n",
      "3321 14190\n",
      "11692 5.763342456380431 14\n",
      "3322 14190\n",
      "11696 5.764791381668947 14\n",
      "3323 14190\n",
      "11703 5.764932068700333 14\n",
      "3324 14190\n",
      "11705 5.764630499786416 14\n",
      "3325 14190\n",
      "11710 5.765670367207515 14\n",
      "3326 14190\n",
      "11711 5.76560498676458 14\n",
      "3327 14190\n",
      "11711 5.76560498676458 14\n",
      "3328 14190\n",
      "11717 5.765981053170607 14\n",
      "3329 14190\n",
      "11732 5.766621206955336 14\n",
      "3330 14190\n",
      "11732 5.766621206955336 14\n",
      "3331 14190\n",
      "11744 5.768136920980926 14\n",
      "3332 14190\n",
      "11757 5.766692183380114 14\n",
      "3333 14190\n",
      "11764 5.768531111866712 14\n",
      "3334 14190\n",
      "11775 5.768492569002123 14\n",
      "3335 14190\n",
      "11780 5.7691001697792865 14\n",
      "3336 14190\n",
      "11788 5.768578215134035 14\n",
      "3337 14190\n",
      "11788 5.768578215134035 14\n",
      "3338 14190\n",
      "11790 5.7692111959287535 14\n",
      "3339 14190\n",
      "11809 5.771276145312897 14\n",
      "3340 14190\n",
      "11820 5.771742808798646 14\n",
      "3341 14190\n",
      "11829 5.771747400456505 14\n",
      "3342 14190\n",
      "11847 5.770574829070651 14\n",
      "3343 14190\n",
      "11865 5.770501474926253 14\n",
      "3344 14190\n",
      "11876 5.770461434826541 14\n",
      "3345 14190\n",
      "11885 5.769793857803955 14\n",
      "3346 14190\n",
      "11893 5.7699487093248125 14\n",
      "3347 14190\n",
      "11900 5.770252100840336 14\n",
      "3348 14190\n",
      "11913 5.7713422311760265 14\n",
      "3349 14190\n",
      "11922 5.771263210870659 14\n",
      "3350 14190\n",
      "11936 5.771950402144772 14\n",
      "3351 14190\n",
      "11956 5.77124456339913 14\n",
      "3352 14190\n",
      "11966 5.771185024235334 14\n",
      "3353 14190\n",
      "11983 5.7707585746474175 14\n",
      "3354 14190\n",
      "11991 5.770744725210575 14\n",
      "3355 14190\n",
      "12006 5.770198234216225 14\n",
      "3356 14190\n",
      "12012 5.770895770895771 14\n",
      "3357 14190\n",
      "12016 5.771304926764314 14\n",
      "3358 14190\n",
      "12039 5.77215715590996 14\n",
      "3359 14190\n",
      "12050 5.773360995850623 14\n",
      "3360 14190\n",
      "12072 5.772531477799867 14\n",
      "3361 14190\n",
      "12090 5.773449131513647 14\n",
      "3362 14190\n",
      "12101 5.774894636806875 14\n",
      "3363 14190\n",
      "12108 5.774611826891311 14\n",
      "3364 14190\n",
      "12116 5.774595576097722 14\n",
      "3365 14190\n",
      "12126 5.7743691241959425 14\n",
      "3366 14190\n",
      "12144 5.775527009222661 14\n",
      "3367 14190\n",
      "12157 5.77519124784075 14\n",
      "3368 14190\n",
      "12168 5.777202498356345 14\n",
      "3369 14190\n",
      "12188 5.776665572694453 14\n",
      "3370 14190\n",
      "12201 5.777313334972543 14\n",
      "3371 14190\n",
      "12220 5.777823240589198 14\n",
      "3372 14190\n",
      "12229 5.777741434295527 14\n",
      "3373 14190\n",
      "12248 5.77865774003919 14\n",
      "3374 14190\n",
      "12250 5.779428571428571 14\n",
      "3375 14190\n",
      "12253 5.780053864359749 14\n",
      "3376 14190\n",
      "12275 5.782077393075356 14\n",
      "3377 14190\n",
      "12297 5.778482556721151 14\n",
      "3378 14190\n",
      "12314 5.777489036868605 14\n",
      "3379 14190\n",
      "12328 5.778147306943543 14\n",
      "3380 14190\n",
      "12334 5.778255229447057 14\n",
      "3381 14190\n",
      "12335 5.778029995946493 14\n",
      "3382 14190\n",
      "12338 5.77857027070838 14\n",
      "3383 14190\n",
      "12359 5.7820211991261425 14\n",
      "3384 14190\n",
      "12365 5.781156490093005 14\n",
      "3385 14190\n",
      "12378 5.78340604297948 14\n",
      "3386 14190\n",
      "12398 5.782303597354412 14\n",
      "3387 14190\n",
      "12414 5.784114709199291 14\n",
      "3388 14190\n",
      "12443 5.783894559189906 14\n",
      "3389 14190\n",
      "12451 5.783471207131957 14\n",
      "3390 14190\n",
      "12467 5.783909521135799 14\n",
      "3391 14190\n",
      "12469 5.783623385997274 14\n",
      "3392 14190\n",
      "12469 5.783623385997274 14\n",
      "3393 14190\n",
      "12495 5.786234493797519 14\n",
      "3394 14190\n",
      "12522 5.781744130330618 14\n",
      "3395 14190\n",
      "12543 5.780275851072311 14\n",
      "3396 14190\n",
      "12545 5.77983260263053 14\n",
      "3397 14190\n",
      "12548 5.779167994899586 14\n",
      "3398 14190\n",
      "12560 5.778582802547771 14\n",
      "3399 14190\n",
      "12584 5.7782898919262555 14\n",
      "3400 14190\n",
      "12587 5.777627711130531 14\n",
      "3401 14190\n",
      "12615 5.776694411414982 14\n",
      "3402 14190\n",
      "12651 5.770927199430875 14\n",
      "3403 14190\n",
      "12671 5.768921158551022 14\n",
      "3404 14190\n",
      "12696 5.7660680529300565 14\n",
      "3405 14190\n",
      "12707 5.763909656095065 14\n",
      "3406 14190\n",
      "12736 5.761542085427136 14\n",
      "3407 14190\n",
      "12739 5.761048747939399 14\n",
      "3408 14190\n",
      "12743 5.760809856391744 14\n",
      "3409 14190\n",
      "12779 5.760935910478128 14\n",
      "3410 14190\n",
      "12797 5.7607251699617095 14\n",
      "3411 14190\n",
      "12810 5.760265417642467 14\n",
      "3412 14190\n",
      "12818 5.759790919020128 14\n",
      "3413 14190\n",
      "12832 5.758728179551122 14\n",
      "3414 14190\n",
      "12856 5.7601120099564405 14\n",
      "3415 14190\n",
      "12867 5.75868500816041 14\n",
      "3416 14190\n",
      "12897 5.75847096223928 14\n",
      "3417 14190\n",
      "12926 5.756382484914127 14\n",
      "3418 14190\n",
      "12949 5.756815198084794 14\n",
      "3419 14190\n",
      "12983 5.755218362474005 14\n",
      "3420 14190\n",
      "13001 5.7545573417429425 14\n",
      "3421 14190\n",
      "13023 5.752514781540352 14\n",
      "3422 14190\n",
      "13028 5.752225974823457 14\n",
      "3423 14190\n",
      "13030 5.751803530314659 14\n",
      "3424 14190\n",
      "13072 5.752218482252142 14\n",
      "3425 14190\n",
      "13079 5.751586512730331 14\n",
      "3426 14190\n",
      "13083 5.751203852327448 14\n",
      "3427 14190\n",
      "13096 5.750763591936469 14\n",
      "3428 14190\n",
      "13124 5.7518287107589146 14\n",
      "3429 14190\n",
      "13140 5.751141552511416 14\n",
      "3430 14190\n",
      "13154 5.753306978865744 14\n",
      "3431 14190\n",
      "13183 5.7508912994007435 14\n",
      "3432 14190\n",
      "13198 5.75185634186998 14\n",
      "3433 14190\n",
      "13231 5.751114806137102 14\n",
      "3434 14190\n",
      "13243 5.751264819149739 14\n",
      "3435 14190\n",
      "13265 5.750320392009046 14\n",
      "3436 14190\n",
      "13266 5.7501130710085935 14\n",
      "3437 14190\n",
      "13268 5.750376846548086 14\n",
      "3438 14190\n",
      "13304 5.752405291641612 14\n",
      "3439 14190\n",
      "13310 5.751314800901578 14\n",
      "3440 14190\n",
      "13312 5.7509765625 14\n",
      "3441 14190\n",
      "13321 5.751595225583665 14\n",
      "3442 14190\n",
      "13323 5.75125722434887 14\n",
      "3443 14190\n",
      "13334 5.751387430628468 14\n",
      "3444 14190\n",
      "13356 5.749026654687032 14\n",
      "3445 14190\n",
      "13369 5.748821901413718 14\n",
      "3446 14190\n",
      "13381 5.747328301322771 14\n",
      "3447 14190\n",
      "13386 5.74675033617212 14\n",
      "3448 14190\n",
      "13407 5.744014320877154 14\n",
      "3449 14190\n",
      "13409 5.743605041390111 14\n",
      "3450 14190\n",
      "13410 5.743400447427293 14\n",
      "3451 14190\n",
      "13423 5.743350964761976 14\n",
      "3452 14190\n",
      "13425 5.742942271880819 14\n",
      "3453 14190\n",
      "13432 5.743746277546158 14\n",
      "3454 14190\n",
      "13435 5.743208038704875 14\n",
      "3455 14190\n",
      "13441 5.7425042779555096 14\n",
      "3456 14190\n",
      "13451 5.740688424652443 14\n",
      "3457 14190\n",
      "13465 5.740363906424062 14\n",
      "3458 14190\n",
      "13476 5.738498070644108 14\n",
      "3459 14190\n",
      "13478 5.738165899985161 14\n",
      "3460 14190\n",
      "13483 5.7380404954387005 14\n",
      "3461 14190\n",
      "13484 5.737837436962326 14\n",
      "3462 14190\n",
      "13486 5.737431410351475 14\n",
      "3463 14190\n",
      "13499 5.736795318171716 14\n",
      "3464 14190\n",
      "13510 5.736861584011843 14\n",
      "3465 14190\n",
      "13512 5.73645648312611 14\n",
      "3466 14190\n",
      "13522 5.736207661588522 14\n",
      "3467 14190\n",
      "13538 5.734746639089969 14\n",
      "3468 14190\n",
      "13546 5.734903292484867 14\n",
      "3469 14190\n",
      "13561 5.7339429245630855 14\n",
      "3470 14190\n",
      "13566 5.734114698510983 14\n",
      "3471 14190\n",
      "13578 5.733171306525262 14\n",
      "3472 14190\n",
      "13579 5.733485529125856 14\n",
      "3473 14190\n",
      "13580 5.733873343151694 14\n",
      "3474 14190\n",
      "13593 5.733612888986978 14\n",
      "3475 14190\n",
      "13607 5.7327111045785255 14\n",
      "3476 14190\n",
      "13636 5.736652977412731 14\n",
      "3477 14190\n",
      "13670 5.735918068763716 14\n",
      "3478 14190\n",
      "13696 5.737952686915888 14\n",
      "3479 14190\n",
      "13733 5.74033350324037 14\n",
      "3480 14190\n",
      "13739 5.741174757988209 14\n",
      "3481 14190\n",
      "13761 5.742533246130368 14\n",
      "3482 14190\n",
      "13769 5.743844868908417 14\n",
      "3483 14190\n",
      "13771 5.744027303754266 14\n",
      "3484 14190\n",
      "13798 5.748441803159878 14\n",
      "3485 14190\n",
      "13815 5.747882736156352 14\n",
      "3486 14190\n",
      "13836 5.745808037004915 14\n",
      "3487 14190\n",
      "13849 5.7453967795508705 14\n",
      "3488 14190\n",
      "13864 5.743724754760531 14\n",
      "3489 14190\n",
      "13866 5.743401125054089 14\n",
      "3490 14190\n",
      "13881 5.741445140839997 14\n",
      "3491 14190\n",
      "13882 5.741247658838784 14\n",
      "3492 14190\n",
      "13882 5.741247658838784 14\n",
      "3493 14190\n",
      "13910 5.739180445722502 14\n",
      "3494 14190\n",
      "13940 5.737733142037302 14\n",
      "3495 14190\n",
      "13960 5.738681948424069 14\n",
      "3496 14190\n",
      "13988 5.7406348298541605 14\n",
      "3497 14190\n",
      "14002 5.740679902871018 14\n",
      "3498 14190\n",
      "14032 5.740307867730901 14\n",
      "3499 14190\n",
      "14036 5.740738102023369 14\n",
      "3500 14190\n",
      "14040 5.741096866096866 14\n",
      "3501 14190\n",
      "14073 5.744404178213601 14\n",
      "3502 14190\n",
      "14104 5.744753261486103 14\n",
      "3503 14190\n",
      "14149 5.741465827973708 14\n",
      "3504 14190\n",
      "14167 5.739182607468059 14\n",
      "3505 14190\n",
      "14194 5.737494716077216 14\n",
      "3506 14190\n",
      "14203 5.736041681334929 14\n",
      "3507 14190\n",
      "14209 5.734886339643888 14\n",
      "3508 14190\n",
      "14259 5.733080861210464 14\n",
      "3509 14190\n",
      "14279 5.733454723720149 14\n",
      "3510 14190\n",
      "14290 5.733100069979006 14\n",
      "3511 14190\n",
      "14312 5.733370598099497 14\n",
      "3512 14190\n",
      "14320 5.733519553072625 14\n",
      "3513 14190\n",
      "14324 5.733873219771014 14\n",
      "3514 14190\n",
      "14360 5.734958217270195 14\n",
      "3515 14190\n",
      "14379 5.732596147159051 14\n",
      "3516 14190\n",
      "14414 5.73102539198002 14\n",
      "3517 14190\n",
      "14417 5.730665186932094 14\n",
      "3518 14190\n",
      "14421 5.730531863254975 14\n",
      "3519 14190\n",
      "14471 5.7343652822887154 14\n",
      "3520 14190\n",
      "14486 5.733190666850753 14\n",
      "3521 14190\n",
      "14486 5.733190666850753 14\n",
      "3522 14190\n",
      "14487 5.733554221025747 14\n",
      "3523 14190\n",
      "14504 5.733866519580805 14\n",
      "3524 14190\n",
      "14513 5.732653483084132 14\n",
      "3525 14190\n",
      "14516 5.732157619178837 14\n",
      "3526 14190\n",
      "14548 5.731097058014847 14\n",
      "3527 14190\n",
      "14548 5.731097058014847 14\n",
      "3528 14190\n",
      "14563 5.731305362905995 14\n",
      "3529 14190\n",
      "14567 5.7312418480126315 14\n",
      "4034 14190\n",
      "14583 5.731605293835288 14\n",
      "4035 14190\n",
      "14592 5.731222587719298 14\n",
      "4036 14190\n",
      "14603 5.73121961240841 14\n",
      "4037 14190\n",
      "14613 5.7312666803531105 14\n",
      "4038 14190\n",
      "14629 5.7315605988105816 14\n",
      "4039 14190\n",
      "14641 5.730960999931699 14\n",
      "4040 14190\n",
      "14653 5.730567119361223 14\n",
      "4041 14190\n",
      "14679 5.731248722665032 14\n",
      "4042 14190\n",
      "14701 5.73103870485001 14\n",
      "4043 14190\n",
      "14710 5.730863358259687 14\n",
      "4044 14190\n",
      "14715 5.731158681617397 14\n",
      "4045 14190\n",
      "14722 5.73115065887787 14\n",
      "4046 14190\n",
      "14739 5.732410611303345 14\n",
      "4047 14190\n",
      "14745 5.732587317734826 14\n",
      "4048 14190\n",
      "14764 5.732254131671634 14\n",
      "4049 14190\n",
      "14787 5.7322648272130925 14\n",
      "4050 14190\n",
      "14801 5.73184244307817 14\n",
      "4051 14190\n",
      "14822 5.731075428417218 14\n",
      "4052 14190\n",
      "14831 5.730766637448587 14\n",
      "4053 14190\n",
      "14851 5.730523197091105 14\n",
      "4054 14190\n",
      "14857 5.7304974086289295 14\n",
      "4055 14190\n",
      "14859 5.7311393768086685 14\n",
      "4056 14190\n",
      "14891 5.731247061983749 14\n",
      "4057 14190\n",
      "14895 5.731520644511581 14\n",
      "4058 14190\n",
      "14901 5.731964297698141 14\n",
      "4059 14190\n",
      "14912 5.7330337982832615 14\n",
      "4060 14190\n",
      "14922 5.733949872671224 14\n",
      "4061 14190\n",
      "14932 5.736338065898741 14\n",
      "4062 14190\n",
      "14953 5.7351701999598745 14\n",
      "4063 14190\n",
      "14968 5.736437733832175 14\n",
      "4064 14190\n",
      "14980 5.738251001335113 14\n",
      "4065 14190\n",
      "14989 5.739075321902729 14\n",
      "4066 14190\n",
      "14991 5.738776599292909 14\n",
      "4067 14190\n",
      "14999 5.738982598839923 14\n",
      "4068 14190\n",
      "15023 5.741862477534447 14\n",
      "4069 14190\n",
      "15031 5.741933337768612 14\n",
      "4070 14190\n",
      "15046 5.744184500864017 14\n",
      "4071 14190\n",
      "15067 5.744673790402867 14\n",
      "4072 14190\n",
      "15086 5.745393079676521 14\n",
      "4073 14190\n",
      "15120 5.746031746031746 14\n",
      "4074 14190\n",
      "15124 5.746363395927004 14\n",
      "4075 14190\n",
      "15143 5.748266525787493 14\n",
      "4076 14190\n",
      "15143 5.748266525787493 14\n",
      "4077 14190\n",
      "15145 5.748894024430505 14\n",
      "4078 14190\n",
      "15172 5.751911415765885 14\n",
      "4079 14190\n",
      "15177 5.7523884825723135 14\n",
      "4080 14190\n",
      "15189 5.752452432681546 14\n",
      "4081 14190\n",
      "15205 5.7519237093061495 14\n",
      "4082 14190\n",
      "15219 5.751297719955319 14\n",
      "4083 14190\n",
      "15236 5.749278025728538 14\n",
      "4084 14190\n",
      "15254 5.748721646781172 14\n",
      "4085 14190\n",
      "15270 5.74800261951539 14\n",
      "4086 14190\n",
      "15278 5.747218222280403 14\n",
      "4087 14190\n",
      "15285 5.746156362446843 14\n",
      "4088 14190\n",
      "15293 5.745766036748839 14\n",
      "4089 14190\n",
      "15312 5.747061128526646 14\n",
      "4090 14190\n",
      "15319 5.7463933677132975 14\n",
      "4091 14190\n",
      "15336 5.745957224830464 14\n",
      "4092 14190\n",
      "15361 5.745524379923182 14\n",
      "4093 14190\n",
      "15380 5.7438231469440835 14\n",
      "4094 14190\n",
      "15405 5.741123012009088 14\n",
      "4095 14190\n",
      "15408 5.740654205607477 14\n",
      "4096 14190\n",
      "15432 5.74047433903577 14\n",
      "4097 14190\n",
      "15436 5.740282456594973 14\n",
      "4098 14190\n",
      "15439 5.740332923116783 14\n",
      "4099 14190\n",
      "15472 5.741597724922441 14\n",
      "4100 14190\n",
      "15482 5.741764629892779 14\n",
      "4101 14190\n",
      "15489 5.742333268771386 14\n",
      "4102 14190\n",
      "15494 5.743384535949399 14\n",
      "4103 14190\n",
      "15500 5.743483870967742 14\n",
      "4104 14190\n",
      "15505 5.743631086746211 14\n",
      "4105 14190\n",
      "15512 5.744262506446622 14\n",
      "4106 14190\n",
      "15514 5.743908727600877 14\n",
      "4107 14190\n",
      "15514 5.743908727600877 14\n",
      "4108 14190\n",
      "15520 5.744201030927835 14\n",
      "4109 14190\n",
      "15543 5.745415942868172 14\n",
      "4110 14190\n",
      "15543 5.745415942868172 14\n",
      "4111 14190\n",
      "15555 5.746383799421408 14\n",
      "4112 14190\n",
      "15567 5.746450825464123 14\n",
      "4113 14190\n",
      "15578 5.746822441905251 14\n",
      "4114 14190\n",
      "15596 5.745704026673506 14\n",
      "4115 14190\n",
      "15600 5.7463461538461535 14\n",
      "4116 14190\n",
      "15611 5.747549804624944 14\n",
      "4117 14190\n",
      "15611 5.747549804624944 14\n",
      "4118 14190\n",
      "15614 5.748302805174843 14\n",
      "4119 14190\n",
      "15643 5.750495429265486 14\n",
      "4120 14190\n",
      "15654 5.751054043694903 14\n",
      "4121 14190\n",
      "15667 5.751324439905534 14\n",
      "4122 14190\n",
      "15687 5.750749027857462 14\n",
      "4123 14190\n",
      "15703 5.752021906642043 14\n",
      "4124 14190\n",
      "15715 5.752274896595609 14\n",
      "4125 14190\n",
      "15729 5.751541738190603 14\n",
      "4126 14190\n",
      "15738 5.751747363070276 14\n",
      "4127 14190\n",
      "15746 5.7518099834878695 14\n",
      "4128 14190\n",
      "15766 5.753393378155525 14\n",
      "4129 14190\n",
      "15775 5.753660855784469 14\n",
      "4130 14190\n",
      "15791 5.753973782534355 14\n",
      "4131 14190\n",
      "15818 5.753824756606398 14\n",
      "4132 14190\n",
      "15829 5.753806304883442 14\n",
      "4133 14190\n",
      "15847 5.753959740013883 14\n",
      "4134 14190\n",
      "15856 5.753973259334006 14\n",
      "4135 14190\n",
      "15877 5.754487623606475 14\n",
      "4136 14190\n",
      "15883 5.7548951709374805 14\n",
      "4137 14190\n",
      "15886 5.75531914893617 14\n",
      "4138 14190\n",
      "15913 5.75617419719726 14\n",
      "4139 14190\n",
      "15924 5.7571590052750565 14\n",
      "4140 14190\n",
      "15952 5.755767301905717 14\n",
      "4141 14190\n",
      "15969 5.756966622831737 14\n",
      "4142 14190\n",
      "15982 5.75810286572394 14\n",
      "4143 14190\n",
      "15997 5.758517221979121 14\n",
      "4144 14190\n",
      "16009 5.758885626834905 14\n",
      "4145 14190\n",
      "16018 5.758771382195031 14\n",
      "4146 14190\n",
      "16043 5.7603939412828025 14\n",
      "4147 14190\n",
      "16056 5.760338814150473 14\n",
      "4148 14190\n",
      "16071 5.761993653164084 14\n",
      "4149 14190\n",
      "16102 5.762141348900758 14\n",
      "4150 14190\n",
      "16118 5.762563593497952 14\n",
      "4151 14190\n",
      "16147 5.762618443054437 14\n",
      "4152 14190\n",
      "16158 5.762223047406858 14\n",
      "4153 14190\n",
      "16177 5.763305928169624 14\n",
      "4154 14190\n",
      "16181 5.764353253816204 14\n",
      "4155 14190\n",
      "16184 5.764829461196244 14\n",
      "4156 14190\n",
      "16217 5.766541283837948 14\n",
      "4157 14190\n",
      "16246 5.7651729656530835 14\n",
      "4158 14190\n",
      "16263 5.765295455942938 14\n",
      "4159 14190\n",
      "16281 5.766599103249186 14\n",
      "4160 14190\n",
      "16297 5.766521445664846 14\n",
      "4161 14190\n",
      "16301 5.767437580516533 14\n",
      "4162 14190\n",
      "16309 5.768655343675271 14\n",
      "4163 14190\n",
      "16332 5.771185402890032 14\n",
      "4164 14190\n",
      "16345 5.7721015601101255 14\n",
      "4165 14190\n",
      "16361 5.773852454006478 14\n",
      "4166 14190\n",
      "16386 5.77316001464665 14\n",
      "4167 14190\n",
      "16406 5.773863220772888 14\n",
      "4168 14190\n",
      "16445 5.773730617208878 14\n",
      "4169 14190\n",
      "16455 5.7736858097842605 14\n",
      "4170 14190\n",
      "16472 5.774040796503157 14\n",
      "4171 14190\n",
      "16478 5.775518873649715 14\n",
      "4172 14190\n",
      "16480 5.775667475728155 14\n",
      "4173 14190\n",
      "16517 5.776170006659805 14\n",
      "4174 14190\n",
      "16548 5.774413826444284 14\n",
      "4175 14190\n",
      "16573 5.77354733602848 14\n",
      "4176 14190\n",
      "16579 5.772784848302069 14\n",
      "4177 14190\n",
      "16582 5.772343505005428 14\n",
      "4178 14190\n",
      "16594 5.771905508014945 14\n",
      "4179 14190\n",
      "16628 5.772672600433005 14\n",
      "4180 14190\n",
      "16634 5.771672478056992 14\n",
      "4181 14190\n",
      "16668 5.771238300935925 14\n",
      "4182 14190\n",
      "16711 5.768176650110705 14\n",
      "4183 14190\n",
      "16738 5.766997251762457 14\n",
      "4184 14190\n",
      "16770 5.7641621943947525 14\n",
      "4185 14190\n",
      "16785 5.762168602919274 14\n",
      "4186 14190\n",
      "16818 5.760019027232727 14\n",
      "4187 14190\n",
      "16822 5.759481631197242 14\n",
      "4188 14190\n",
      "16825 5.759465081723626 14\n",
      "4189 14190\n",
      "16882 5.760869565217392 14\n",
      "4190 14190\n",
      "16907 5.762169515585261 14\n",
      "4191 14190\n",
      "16929 5.761474393053341 14\n",
      "4192 14190\n",
      "16935 5.761854148213758 14\n",
      "4193 14190\n",
      "16953 5.761753082050374 14\n",
      "4194 14190\n",
      "16991 5.763051027014302 14\n",
      "4195 14190\n",
      "17003 5.762336058342646 14\n",
      "4196 14190\n",
      "17040 5.763028169014085 14\n",
      "4197 14190\n",
      "17075 5.761874084919473 14\n",
      "4198 14190\n",
      "17099 5.763085560559097 14\n",
      "4199 14190\n",
      "17142 5.7628631431571575 14\n",
      "4200 14190\n",
      "17160 5.762937062937063 14\n",
      "4201 14190\n",
      "17183 5.76185765000291 14\n",
      "4202 14190\n",
      "17189 5.76217348304148 14\n",
      "4203 14190\n",
      "17191 5.762084811820139 14\n",
      "4204 14190\n",
      "17243 5.763034274778171 14\n",
      "4205 14190\n",
      "17270 5.762362478286045 14\n",
      "4206 14190\n",
      "17277 5.762227238525207 14\n",
      "4207 14190\n",
      "17293 5.762158098652634 14\n",
      "4208 14190\n",
      "17329 5.762998441918172 14\n",
      "4209 14190\n",
      "17346 5.763461316730082 14\n",
      "4210 14190\n",
      "17367 5.765244429089653 14\n",
      "4211 14190\n",
      "17410 5.76358414704193 14\n",
      "4212 14190\n",
      "17439 5.763174493950341 14\n",
      "4213 14190\n",
      "17481 5.763171443281276 14\n",
      "4214 14190\n",
      "17501 5.762470715959088 14\n",
      "4215 14190\n",
      "17524 5.762839534352888 14\n",
      "4216 14190\n",
      "17530 5.763205932686823 14\n",
      "4217 14190\n",
      "17533 5.763645696686249 14\n",
      "4218 14190\n",
      "17577 5.764863173465324 14\n",
      "4219 14190\n",
      "17583 5.764033441392254 14\n",
      "4220 14190\n",
      "17587 5.763916529254563 14\n",
      "4221 14190\n",
      "17605 5.7654075546719685 14\n",
      "4222 14190\n",
      "17610 5.764679159568427 14\n",
      "4223 14190\n",
      "17631 5.765866938914412 14\n",
      "4224 14190\n",
      "17660 5.763929784824462 14\n",
      "4225 14190\n",
      "17679 5.763787544544375 14\n",
      "4226 14190\n",
      "17701 5.76199084797469 14\n",
      "4227 14190\n",
      "17708 5.761407273548679 14\n",
      "4228 14190\n",
      "17733 5.76033384086167 14\n",
      "4229 14190\n",
      "17735 5.760022554271215 14\n",
      "4230 14190\n",
      "17735 5.760022554271215 14\n",
      "4231 14190\n",
      "17773 5.761998537106847 14\n",
      "4232 14190\n",
      "17776 5.761644914491449 14\n",
      "4233 14190\n",
      "17793 5.762884280334963 14\n",
      "4234 14190\n",
      "17795 5.762629952233773 14\n",
      "4235 14190\n",
      "17812 5.763417920503032 14\n",
      "4236 14190\n",
      "17820 5.763299663299663 14\n",
      "4237 14190\n",
      "17839 5.76349571164303 14\n",
      "4238 14190\n",
      "17851 5.762366253991373 14\n",
      "4239 14190\n",
      "17853 5.76211281017196 14\n",
      "4240 14190\n",
      "17863 5.7629177629737445 14\n",
      "4241 14190\n",
      "17864 5.762763098969995 14\n",
      "4242 14190\n",
      "17866 5.76250979514161 14\n",
      "4243 14190\n",
      "17898 5.7637724885462065 14\n",
      "4244 14190\n",
      "17919 5.763602879624979 14\n",
      "4245 14190\n",
      "17924 5.763724615041285 14\n",
      "4246 14190\n",
      "17943 5.763807612996712 14\n",
      "4247 14190\n",
      "17959 5.76312712289103 14\n",
      "4248 14190\n",
      "17968 5.763190115761353 14\n",
      "4249 14190\n",
      "17987 5.762161561127481 14\n",
      "4250 14190\n",
      "17993 5.76212971711221 14\n",
      "4251 14190\n",
      "18011 5.76314474487813 14\n",
      "4252 14190\n",
      "18013 5.763670682285016 14\n",
      "4253 14190\n",
      "18014 5.763961363384035 14\n",
      "4254 14190\n",
      "18039 5.764122179721714 14\n",
      "4255 14190\n",
      "18065 5.763797398283975 14\n",
      "4256 14190\n",
      "18095 5.766731141199227 14\n",
      "4257 14190\n",
      "18132 5.7668210897860135 14\n",
      "4258 14190\n",
      "18165 5.768125516102395 14\n",
      "4259 14190\n",
      "18212 5.769931913024379 14\n",
      "4260 14190\n",
      "18234 5.769880443128222 14\n",
      "4261 14190\n",
      "18261 5.771151634631181 14\n",
      "4262 14190\n",
      "18278 5.7726228252544045 14\n",
      "4263 14190\n",
      "18285 5.773311457478807 14\n",
      "4264 14190\n",
      "18321 5.776922657060204 14\n",
      "4265 14190\n",
      "18348 5.77703291911925 14\n",
      "4266 14190\n",
      "18369 5.776961184604497 14\n",
      "4267 14190\n",
      "18387 5.776635666503508 14\n",
      "4268 14190\n",
      "18411 5.774156754114388 14\n",
      "4269 14190\n",
      "18414 5.773759096339742 14\n",
      "4270 14190\n",
      "18431 5.773913515273181 14\n",
      "4271 14190\n",
      "18432 5.773763020833333 14\n",
      "4272 14190\n",
      "18432 5.773763020833333 14\n",
      "4273 14190\n",
      "18473 5.773344881719266 14\n",
      "4274 14190\n",
      "18506 5.773046579487734 14\n",
      "4275 14190\n",
      "18532 5.773257068853875 14\n",
      "4276 14190\n",
      "18580 5.773842841765339 14\n",
      "4277 14190\n",
      "18598 5.773846650177439 14\n",
      "4278 14190\n",
      "18627 5.774842969882429 14\n",
      "4279 14190\n",
      "18638 5.776156239939907 14\n",
      "4280 14190\n",
      "18644 5.776550096545805 14\n",
      "4281 14190\n",
      "18679 5.778735478344665 14\n",
      "4282 14190\n",
      "18716 5.7786920282111565 14\n",
      "4283 14190\n",
      "18778 5.776866545958036 14\n",
      "4284 14190\n",
      "18799 5.775998723336348 14\n",
      "4285 14190\n",
      "18825 5.774820717131474 14\n",
      "4286 14190\n",
      "18837 5.774380209162818 14\n",
      "4287 14190\n",
      "18847 5.773969331989176 14\n",
      "4288 14190\n",
      "18910 5.771760973030143 14\n",
      "4289 14190\n",
      "18942 5.771407454334284 14\n",
      "4290 14190\n",
      "18955 5.771089422316011 14\n",
      "4291 14190\n",
      "18985 5.771398472478272 14\n",
      "4292 14190\n",
      "18996 5.771951989892609 14\n",
      "4293 14190\n",
      "19000 5.7722105263157895 14\n",
      "4294 14190\n",
      "19050 5.772230971128609 14\n",
      "4295 14190\n",
      "19083 5.769218676308756 14\n",
      "4296 14190\n",
      "19118 5.767862747149284 14\n",
      "4297 14190\n",
      "19128 5.767095357590966 14\n",
      "4298 14190\n",
      "19133 5.766842627920347 14\n",
      "4299 14190\n",
      "19194 5.769250807544024 14\n",
      "4300 14190\n",
      "19216 5.769567027477103 14\n",
      "4301 14190\n",
      "19216 5.769567027477103 14\n",
      "4302 14190\n",
      "19217 5.769839204870688 14\n",
      "4303 14190\n",
      "19250 5.771012987012987 14\n",
      "4304 14190\n",
      "19266 5.770995536177723 14\n",
      "4305 14190\n",
      "19273 5.771441913557827 14\n",
      "4306 14190\n",
      "19319 5.7707438273202545 14\n",
      "4307 14190\n",
      "19319 5.7707438273202545 14\n",
      "4308 14190\n",
      "19347 5.77324649816509 14\n",
      "4309 14190\n",
      "19358 5.773891930984606 14\n",
      "4775 14190\n",
      "19373 5.774273473390801 14\n",
      "4776 14190\n",
      "19383 5.774183562915957 14\n",
      "4777 14190\n",
      "19394 5.774156955759513 14\n",
      "4778 14190\n",
      "19404 5.774170274170274 14\n",
      "4779 14190\n",
      "19420 5.774356333676622 14\n",
      "4780 14190\n",
      "19432 5.773878139151915 14\n",
      "4781 14190\n",
      "19444 5.773657683604196 14\n",
      "4782 14190\n",
      "19469 5.774153782936977 14\n",
      "4783 14190\n",
      "19490 5.773986659825551 14\n",
      "4784 14190\n",
      "19500 5.774307692307692 14\n",
      "4785 14190\n",
      "19505 5.774519354011792 14\n",
      "4786 14190\n",
      "19511 5.774639946696735 14\n",
      "4787 14190\n",
      "19525 5.774801536491677 14\n",
      "4788 14190\n",
      "19531 5.774921919000564 14\n",
      "4789 14190\n",
      "19550 5.7746803069053705 14\n",
      "4790 14190\n",
      "19576 5.774826317940335 14\n",
      "4791 14190\n",
      "19588 5.7747090055135795 14\n",
      "4792 14190\n",
      "19607 5.774366297750803 14\n",
      "4793 14190\n",
      "19615 5.774254397145042 14\n",
      "4794 14190\n",
      "19640 5.773828920570264 14\n",
      "4795 14190\n",
      "19646 5.773897994502698 14\n",
      "4796 14190\n",
      "19648 5.7743790716612375 14\n",
      "4797 14190\n",
      "19681 5.773893602967329 14\n",
      "4798 14190\n",
      "19686 5.773951031189678 14\n",
      "4799 14190\n",
      "19694 5.774652178328425 14\n",
      "4800 14190\n",
      "19706 5.775347609865015 14\n",
      "4801 14190\n",
      "19717 5.7762337069533904 14\n",
      "4802 14190\n",
      "19728 5.777524330900243 14\n",
      "4803 14190\n",
      "19752 5.776377075739165 14\n",
      "4804 14190\n",
      "19774 5.7767775867300495 14\n",
      "4805 14190\n",
      "19785 5.777558756633813 14\n",
      "4806 14190\n",
      "19796 5.777631844817135 14\n",
      "4807 14190\n",
      "19798 5.777401757753308 14\n",
      "4808 14190\n",
      "19803 5.777811442710701 14\n",
      "4809 14190\n",
      "19829 5.780422613344092 14\n",
      "4810 14190\n",
      "19837 5.7802087009124365 14\n",
      "4811 14190\n",
      "19853 5.781745831864202 14\n",
      "4812 14190\n",
      "19876 5.782149325820084 14\n",
      "4813 14190\n",
      "19898 5.782289677354508 14\n",
      "4814 14190\n",
      "19928 5.7829185066238455 14\n",
      "4815 14190\n",
      "19933 5.78312346360307 14\n",
      "4816 14190\n",
      "19957 5.783785138046801 14\n",
      "4817 14190\n",
      "19957 5.783785138046801 14\n",
      "4818 14190\n",
      "19960 5.7841182364729455 14\n",
      "4819 14190\n",
      "19994 5.785685705711714 14\n",
      "4820 14190\n",
      "19999 5.786039301965098 14\n",
      "4821 14190\n",
      "20013 5.785839204517064 14\n",
      "4822 14190\n",
      "20027 5.785839117191791 14\n",
      "4823 14190\n",
      "20042 5.785051392076639 14\n",
      "4824 14190\n",
      "20055 5.783994016454749 14\n",
      "4825 14190\n",
      "20074 5.783401414765368 14\n",
      "4826 14190\n",
      "20092 5.7827493529763085 14\n",
      "4827 14190\n",
      "20098 5.782117623644144 14\n",
      "4828 14190\n",
      "20104 5.781486271388778 14\n",
      "4829 14190\n",
      "20112 5.781175417661098 14\n",
      "4830 14190\n",
      "20130 5.782265275707899 14\n",
      "4831 14190\n",
      "20136 5.781535558204212 14\n",
      "4832 14190\n",
      "20156 5.781405040682675 14\n",
      "4833 14190\n",
      "20183 5.780706535202894 14\n",
      "4834 14190\n",
      "20203 5.7792407068257186 14\n",
      "4835 14190\n",
      "20227 5.777821723438968 14\n",
      "4836 14190\n",
      "20229 5.7775965198477435 14\n",
      "4837 14190\n",
      "20256 5.777053712480253 14\n",
      "4838 14190\n",
      "20260 5.77690029615005 14\n",
      "4839 14190\n",
      "20263 5.776933326753196 14\n",
      "4840 14190\n",
      "20301 5.777104576129255 14\n",
      "4841 14190\n",
      "20311 5.777214317364975 14\n",
      "4842 14190\n",
      "20318 5.777635594054533 14\n",
      "4843 14190\n",
      "20323 5.778428381636569 14\n",
      "4844 14190\n",
      "20328 5.7786304604486425 14\n",
      "4845 14190\n",
      "20332 5.778674011410584 14\n",
      "4846 14190\n",
      "20341 5.778870262032348 14\n",
      "4847 14190\n",
      "20345 5.778471368886704 14\n",
      "4848 14190\n",
      "20345 5.778471368886704 14\n",
      "4849 14190\n",
      "20351 5.778684094147708 14\n",
      "4850 14190\n",
      "20372 5.7795503632436676 14\n",
      "4851 14190\n",
      "20372 5.7795503632436676 14\n",
      "4852 14190\n",
      "20384 5.780416012558869 14\n",
      "4853 14190\n",
      "20400 5.780392156862745 14\n",
      "4854 14190\n",
      "20414 5.780395806799255 14\n",
      "4855 14190\n",
      "20431 5.7802359160099845 14\n",
      "4856 14190\n",
      "20437 5.780838674952292 14\n",
      "4857 14190\n",
      "20453 5.7813523688456465 14\n",
      "4858 14190\n",
      "20453 5.7813523688456465 14\n",
      "4859 14190\n",
      "20456 5.781922174423152 14\n",
      "4860 14190\n",
      "20484 5.783050185510643 14\n",
      "4861 14190\n",
      "20495 5.783459380336668 14\n",
      "4862 14190\n",
      "20509 5.783558437759033 14\n",
      "4863 14190\n",
      "20531 5.782718815449807 14\n",
      "4864 14190\n",
      "20551 5.783173568196195 14\n",
      "4865 14190\n",
      "20563 5.783348733161504 14\n",
      "4866 14190\n",
      "20575 5.783037667071689 14\n",
      "4867 14190\n",
      "20584 5.783181111542946 14\n",
      "4868 14190\n",
      "20592 5.783216783216783 14\n",
      "4869 14190\n",
      "20611 5.783901800009704 14\n",
      "4870 14190\n",
      "20623 5.783736604761674 14\n",
      "4871 14190\n",
      "20640 5.78406007751938 14\n",
      "4872 14190\n",
      "20667 5.784487346978275 14\n",
      "4873 14190\n",
      "20679 5.784370617534697 14\n",
      "4874 14190\n",
      "20700 5.784106280193237 14\n",
      "4875 14190\n",
      "20708 5.78423797566158 14\n",
      "4876 14190\n",
      "20732 5.784632452247733 14\n",
      "4877 14190\n",
      "20739 5.78494623655914 14\n",
      "4878 14190\n",
      "20741 5.7854008967745045 14\n",
      "4879 14190\n",
      "20770 5.785989407799711 14\n",
      "4880 14190\n",
      "20785 5.786865528025018 14\n",
      "4881 14190\n",
      "20813 5.785566713111997 14\n",
      "4882 14190\n",
      "20834 5.786214841125084 14\n",
      "4883 14190\n",
      "20847 5.786923778001631 14\n",
      "4884 14190\n",
      "20863 5.787087187844509 14\n",
      "4885 14190\n",
      "20877 5.787325765196149 14\n",
      "4886 14190\n",
      "20886 5.787225892942641 14\n",
      "4887 14190\n",
      "20912 5.789020657995409 14\n",
      "4888 14190\n",
      "20926 5.788827296186562 14\n",
      "4889 14190\n",
      "20941 5.789933623036149 14\n",
      "4890 14190\n",
      "20975 5.79041716328963 14\n",
      "4891 14190\n",
      "20993 5.790787405325585 14\n",
      "4892 14190\n",
      "21025 5.7907253269916765 14\n",
      "4893 14190\n",
      "21035 5.790872355597813 14\n",
      "4894 14190\n",
      "21059 5.791395602830144 14\n",
      "4895 14190\n",
      "21064 5.7922996581845805 14\n",
      "4896 14190\n",
      "21068 5.7925289538636795 14\n",
      "4897 14190\n",
      "21105 5.793129590144516 14\n",
      "4898 14190\n",
      "21138 5.79231715394077 14\n",
      "4899 14190\n",
      "21161 5.791881291054298 14\n",
      "4900 14190\n",
      "21183 5.792239059623283 14\n",
      "4901 14190\n",
      "21203 5.791821911993586 14\n",
      "4902 14190\n",
      "21208 5.792153904187099 14\n",
      "4903 14190\n",
      "21216 5.792656485671191 14\n",
      "4904 14190\n",
      "21243 5.794897142588146 14\n",
      "4905 14190\n",
      "21258 5.795088907705335 14\n",
      "4906 14190\n",
      "21277 5.7962588710814495 14\n",
      "4907 14190\n",
      "21305 5.795447078150669 14\n",
      "4908 14190\n",
      "21327 5.7957518638345755 14\n",
      "4909 14190\n",
      "21370 5.795039775386055 14\n",
      "4910 14190\n",
      "21380 5.794995322731525 14\n",
      "4911 14190\n",
      "21399 5.7949904201130895 14\n",
      "4912 14190\n",
      "21408 5.79605754857997 14\n",
      "4913 14190\n",
      "21411 5.7960394189902384 14\n",
      "4914 14190\n",
      "21454 5.7962617693670175 14\n",
      "4915 14190\n",
      "21490 5.794322940902745 14\n",
      "4916 14190\n",
      "21519 5.793577768483666 14\n",
      "4917 14190\n",
      "21526 5.792715785561646 14\n",
      "4918 14190\n",
      "21530 5.792243381328379 14\n",
      "4919 14190\n",
      "21542 5.791894902980225 14\n",
      "4920 14190\n",
      "21575 5.792491309385864 14\n",
      "4921 14190\n",
      "21580 5.7918443002780355 14\n",
      "4922 14190\n",
      "21620 5.791350601295097 14\n",
      "4923 14190\n",
      "21669 5.78836125340348 14\n",
      "4924 14190\n",
      "21696 5.787426253687316 14\n",
      "4925 14190\n",
      "21725 5.786052934407365 14\n",
      "4926 14190\n",
      "21739 5.784488706932241 14\n",
      "4927 14190\n",
      "21777 5.782385085181613 14\n",
      "4928 14190\n",
      "21780 5.782093663911846 14\n",
      "4929 14190\n",
      "21782 5.782205490772197 14\n",
      "4930 14190\n",
      "21836 5.783431031324419 14\n",
      "4931 14190\n",
      "21864 5.783891328210758 14\n",
      "4932 14190\n",
      "21888 5.782849049707602 14\n",
      "4933 14190\n",
      "21897 5.7828926336941135 14\n",
      "4934 14190\n",
      "21911 5.783259549997718 14\n",
      "4935 14190\n",
      "21948 5.784217240750865 14\n",
      "4936 14190\n",
      "21963 5.783362928561672 14\n",
      "4937 14190\n",
      "22006 5.78346814505135 14\n",
      "4938 14190\n",
      "22042 5.7824153888031935 14\n",
      "4939 14190\n",
      "22071 5.782112274024739 14\n",
      "4940 14190\n",
      "22118 5.781264128763903 14\n",
      "4941 14190\n",
      "22139 5.780974750440399 14\n",
      "4942 14190\n",
      "22164 5.779868254827648 14\n",
      "4943 14190\n",
      "22173 5.780228205475128 14\n",
      "4944 14190\n",
      "22178 5.780052304085129 14\n",
      "4945 14190\n",
      "22232 5.7809014033825115 14\n",
      "4946 14190\n",
      "22254 5.780488900871753 14\n",
      "4947 14190\n",
      "22262 5.780253346509747 14\n",
      "4948 14190\n",
      "22278 5.7801867313044255 14\n",
      "4949 14190\n",
      "22314 5.780944698395626 14\n",
      "4950 14190\n",
      "22334 5.781230411032507 14\n",
      "4951 14190\n",
      "22357 5.782350046965156 14\n",
      "4952 14190\n",
      "22402 5.78086777966253 14\n",
      "4953 14190\n",
      "22425 5.781181716833891 14\n",
      "4954 14190\n",
      "22469 5.781120655124838 14\n",
      "4955 14190\n",
      "22487 5.780450927202383 14\n",
      "4956 14190\n",
      "22519 5.779963586304898 14\n",
      "4957 14190\n",
      "22525 5.780244173140955 14\n",
      "4958 14190\n",
      "22529 5.780460739491322 14\n",
      "4959 14190\n",
      "22575 5.780952380952381 14\n",
      "4960 14190\n",
      "22578 5.780671450084153 14\n",
      "4961 14190\n",
      "22580 5.7804694419840565 14\n",
      "4962 14190\n",
      "22598 5.781263828657403 14\n",
      "4963 14190\n",
      "22601 5.780938896509004 14\n",
      "4964 14190\n",
      "22626 5.781976487227084 14\n",
      "4965 14190\n",
      "22654 5.78012712986669 14\n",
      "4966 14190\n",
      "22673 5.7803113835839985 14\n",
      "4967 14190\n",
      "22697 5.779530334405428 14\n",
      "4968 14190\n",
      "22703 5.7788838479496105 14\n",
      "4969 14190\n",
      "22730 5.778002639683238 14\n",
      "4970 14190\n",
      "22732 5.777758226288932 14\n",
      "4971 14190\n",
      "22732 5.777758226288932 14\n",
      "4972 14190\n",
      "22777 5.778899767309127 14\n",
      "4973 14190\n",
      "22781 5.778499626882051 14\n",
      "4974 14190\n",
      "22795 5.7788988813336255 14\n",
      "4975 14190\n",
      "22798 5.778577068163874 14\n",
      "4976 14190\n",
      "22815 5.779180363795748 14\n",
      "4977 14190\n",
      "22830 5.778580814717477 14\n",
      "4978 14190\n",
      "22852 5.778487659723438 14\n",
      "4979 14190\n",
      "22867 5.777670879433244 14\n",
      "4980 14190\n",
      "22870 5.777350240489724 14\n",
      "4981 14190\n",
      "22883 5.777738932832234 14\n",
      "4982 14190\n",
      "22884 5.777617549379479 14\n",
      "4983 14190\n",
      "22888 5.777175812652919 14\n",
      "4984 14190\n",
      "22924 5.778441807712441 14\n",
      "4985 14190\n",
      "22941 5.77838803888235 14\n",
      "4986 14190\n",
      "22946 5.778479909352392 14\n",
      "4987 14190\n",
      "22961 5.778145551151954 14\n",
      "4988 14190\n",
      "22983 5.777487708306139 14\n",
      "4989 14190\n",
      "22993 5.777627973731136 14\n",
      "4990 14190\n",
      "23011 5.776976228760158 14\n",
      "4991 14190\n",
      "23016 5.777068126520681 14\n",
      "4992 14190\n",
      "23038 5.777411233614029 14\n",
      "4993 14190\n",
      "23041 5.777744021526844 14\n",
      "4994 14190\n",
      "23042 5.7779706622689 14\n",
      "4995 14190\n",
      "23067 5.778037889625873 14\n",
      "4996 14190\n",
      "23090 5.777652663490689 14\n",
      "4997 14190\n",
      "23120 5.779930795847751 14\n",
      "4998 14190\n",
      "23163 5.779432715969434 14\n",
      "4999 14190\n",
      "23198 5.780282782998534 14\n",
      "5000 14190\n",
      "23249 5.780979827089337 14\n",
      "5001 14190\n",
      "23269 5.780695345738966 14\n",
      "5002 14190\n",
      "23301 5.781296940045491 14\n",
      "5003 14190\n",
      "23316 5.782123863441414 14\n",
      "5004 14190\n",
      "23321 5.782213455683719 14\n",
      "5005 14190\n",
      "23359 5.784451389186181 14\n",
      "5006 14190\n",
      "23384 5.784425248032843 14\n",
      "5007 14190\n",
      "23411 5.783007987698091 14\n",
      "5008 14190\n",
      "23428 5.7824824995731605 14\n",
      "5009 14190\n",
      "23451 5.781118075988231 14\n",
      "5010 14190\n",
      "23453 5.780923549226112 14\n",
      "5011 14190\n",
      "23475 5.7804898828541 14\n",
      "5012 14190\n",
      "23476 5.780371443176009 14\n",
      "5013 14190\n",
      "23476 5.780371443176009 14\n",
      "5014 14190\n",
      "23522 5.780078224640762 14\n",
      "5015 14190\n",
      "23558 5.779947363952798 14\n",
      "5016 14190\n",
      "23586 5.780250996353769 14\n",
      "5017 14190\n",
      "23640 5.780076142131979 14\n",
      "5018 14190\n",
      "23662 5.7796044290423465 14\n",
      "5019 14190\n",
      "23699 5.780075108654374 14\n",
      "5020 14190\n",
      "23712 5.781081309041835 14\n",
      "5021 14190\n",
      "23718 5.7813896618601905 14\n",
      "5022 14190\n",
      "23760 5.7830808080808085 14\n",
      "5023 14190\n",
      "23801 5.782488130750809 14\n",
      "5024 14190\n",
      "23870 5.780393799748638 14\n",
      "5025 14190\n",
      "23895 5.7792006695961495 14\n",
      "5026 14190\n",
      "23923 5.77803787150441 14\n",
      "5027 14190\n",
      "23943 5.7769703044731235 14\n",
      "5028 14190\n",
      "23951 5.777086551709741 14\n",
      "5029 14190\n",
      "24019 5.77646862900204 14\n",
      "5030 14190\n",
      "24049 5.776456401513577 14\n",
      "5031 14190\n",
      "24066 5.7758248150918305 14\n",
      "5032 14190\n",
      "24096 5.77597941567065 14\n",
      "5033 14190\n",
      "24110 5.775902115304853 14\n",
      "5034 14190\n",
      "24114 5.776105167122833 14\n",
      "5035 14190\n",
      "24165 5.776163873370577 14\n",
      "5036 14190\n",
      "24196 5.7741775500082655 14\n",
      "5037 14190\n",
      "24242 5.772956026730467 14\n",
      "5038 14190\n",
      "24251 5.772669168281721 14\n",
      "5039 14190\n",
      "24255 5.772582972582972 14\n",
      "5040 14190\n",
      "24326 5.773698922963085 14\n",
      "5041 14190\n",
      "24349 5.773419852971375 14\n",
      "5042 14190\n",
      "24349 5.773419852971375 14\n",
      "5043 14190\n",
      "24350 5.773634496919918 14\n",
      "5044 14190\n",
      "24383 5.773653775171226 14\n",
      "5045 14190\n",
      "24401 5.773451907708701 14\n",
      "5046 14190\n",
      "24409 5.773403252898521 14\n",
      "5047 14190\n",
      "24465 5.772491314122216 14\n",
      "5048 14190\n",
      "24465 5.772491314122216 14\n",
      "5049 14190\n",
      "24502 5.7738143824993875 14\n",
      "5050 14190\n",
      "24516 5.774147495513135 14\n",
      "5478 14190\n",
      "24520 5.774551386623164 14\n",
      "5479 14190\n",
      "24527 5.774493415419742 14\n",
      "5480 14190\n",
      "24535 5.7746484613817 14\n",
      "5481 14190\n",
      "24541 5.77494804612689 14\n",
      "5482 14190\n",
      "24550 5.775193482688391 14\n",
      "5483 14190\n",
      "24555 5.7754836082264305 14\n",
      "5484 14190\n",
      "24560 5.775529315960912 14\n",
      "5485 14190\n",
      "24567 5.775511865510644 14\n",
      "5486 14190\n",
      "24578 5.775693709821792 14\n",
      "5487 14190\n",
      "24579 5.775580780340942 14\n",
      "5488 14190\n",
      "24580 5.7754678600488205 14\n",
      "5489 14190\n",
      "24582 5.775852249613538 14\n",
      "5490 14190\n",
      "24587 5.7761418635864485 14\n",
      "5491 14190\n",
      "24589 5.776241408760015 14\n",
      "5492 14190\n",
      "24598 5.776282624603627 14\n",
      "5493 14190\n",
      "24612 5.775637900211279 14\n",
      "5494 14190\n",
      "24623 5.775535068838078 14\n",
      "5495 14190\n",
      "24632 5.775251705099058 14\n",
      "5496 14190\n",
      "24635 5.7755632230566265 14\n",
      "5497 14190\n",
      "24643 5.775027391145558 14\n",
      "5498 14190\n",
      "24645 5.7750862243862855 14\n",
      "5499 14190\n",
      "24646 5.775298222835349 14\n",
      "5500 14190\n",
      "24656 5.775227125243348 14\n",
      "5501 14190\n",
      "24656 5.775227125243348 14\n",
      "5502 14190\n",
      "24656 5.775227125243348 14\n",
      "5503 14190\n",
      "24660 5.775709651257096 14\n",
      "5504 14190\n",
      "24662 5.775971129673182 14\n",
      "5505 14190\n",
      "24662 5.775971129673182 14\n",
      "5506 14190\n",
      "24666 5.77580475147977 14\n",
      "5507 14190\n",
      "24671 5.775444854282356 14\n",
      "5508 14190\n",
      "24672 5.775535019455253 14\n",
      "5509 14190\n",
      "24675 5.775319148936171 14\n",
      "5510 14190\n",
      "24678 5.775022287057298 14\n",
      "5511 14190\n",
      "24681 5.77549532028686 14\n",
      "5512 14190\n",
      "24686 5.775581301142348 14\n",
      "5513 14190\n",
      "24689 5.775568066750375 14\n",
      "5514 14190\n",
      "24693 5.775725914226704 14\n",
      "5515 14190\n",
      "24697 5.775316840102037 14\n",
      "5516 14190\n",
      "24701 5.775798550665965 14\n",
      "5517 14190\n",
      "24707 5.775488727890881 14\n",
      "5518 14190\n",
      "24707 5.775488727890881 14\n",
      "5519 14190\n",
      "24710 5.775273168757588 14\n",
      "5520 14190\n",
      "24710 5.775273168757588 14\n",
      "5521 14190\n",
      "24710 5.775273168757588 14\n",
      "5522 14190\n",
      "24719 5.775395444799547 14\n",
      "5523 14190\n",
      "24722 5.7755844996359516 14\n",
      "5524 14190\n",
      "24729 5.775769339641716 14\n",
      "5525 14190\n",
      "24733 5.775967331096107 14\n",
      "5526 14190\n",
      "24735 5.776025874267233 14\n",
      "5527 14190\n",
      "24739 5.775657868143417 14\n",
      "5528 14190\n",
      "24747 5.775285893239585 14\n",
      "5529 14190\n",
      "24751 5.775403014019636 14\n",
      "5530 14190\n",
      "24754 5.775187848428537 14\n",
      "5531 14190\n",
      "24756 5.775044433672645 14\n",
      "5532 14190\n",
      "24761 5.7751706312346025 14\n",
      "5533 14190\n",
      "24764 5.775440155063802 14\n",
      "5534 14190\n",
      "24766 5.775256399903093 14\n",
      "5535 14190\n",
      "24771 5.775099915223446 14\n",
      "5536 14190\n",
      "24782 5.7745541118553785 14\n",
      "5537 14190\n",
      "24790 5.774505849132715 14\n",
      "5538 14190\n",
      "24794 5.774219569250625 14\n",
      "5539 14190\n",
      "24795 5.774148013712442 14\n",
      "5540 14190\n",
      "24804 5.7733430091920654 14\n",
      "5541 14190\n",
      "24804 5.7733430091920654 14\n",
      "5542 14190\n",
      "24805 5.773553719008264 14\n",
      "5543 14190\n",
      "24811 5.773971222441659 14\n",
      "5544 14190\n",
      "24816 5.774339136041264 14\n",
      "5545 14190\n",
      "24819 5.7748096216608245 14\n",
      "5546 14190\n",
      "24820 5.774899274778405 14\n",
      "5547 14190\n",
      "24821 5.77478747834495 14\n",
      "5548 14190\n",
      "24822 5.7747562646039805 14\n",
      "5549 14190\n",
      "24822 5.7747562646039805 14\n",
      "5550 14190\n",
      "24822 5.7747562646039805 14\n",
      "5551 14190\n",
      "24822 5.7747562646039805 14\n",
      "5552 14190\n",
      "24825 5.775226586102719 14\n",
      "5553 14190\n",
      "24831 5.775603076799162 14\n",
      "5554 14190\n",
      "24831 5.775603076799162 14\n",
      "5555 14190\n",
      "24834 5.776073125553676 14\n",
      "5556 14190\n",
      "24837 5.775898860570923 14\n",
      "5557 14190\n",
      "24840 5.776368760064412 14\n",
      "5558 14190\n",
      "24844 5.776324263403639 14\n",
      "5559 14190\n",
      "24845 5.77641376534514 14\n",
      "5560 14190\n",
      "24845 5.77641376534514 14\n",
      "5561 14190\n",
      "24845 5.77641376534514 14\n",
      "5562 14190\n",
      "24846 5.776624003863801 14\n",
      "5563 14190\n",
      "24856 5.777116189250081 14\n",
      "5564 14190\n",
      "24861 5.77752302803588 14\n",
      "5565 14190\n",
      "24866 5.777889487653825 14\n",
      "5566 14190\n",
      "24873 5.7781128130905 14\n",
      "5567 14190\n",
      "24881 5.7783851131385395 14\n",
      "5568 14190\n",
      "24889 5.778576881353208 14\n",
      "5569 14190\n",
      "24893 5.778411601655084 14\n",
      "5570 14190\n",
      "24896 5.778438303341902 14\n",
      "5571 14190\n",
      "24901 5.778723746034296 14\n",
      "5572 14190\n",
      "24911 5.779214001846574 14\n",
      "5573 14190\n",
      "24917 5.779307300236786 14\n",
      "5574 14190\n",
      "24923 5.7796011716085545 14\n",
      "5575 14190\n",
      "24939 5.779101006455752 14\n",
      "5576 14190\n",
      "24948 5.779140612473946 14\n",
      "5577 14190\n",
      "24956 5.779411764705882 14\n",
      "5578 14190\n",
      "24961 5.779536076278995 14\n",
      "5579 14190\n",
      "24967 5.779508951816398 14\n",
      "5580 14190\n",
      "24971 5.779784550078091 14\n",
      "5581 14190\n",
      "24973 5.780162575581628 14\n",
      "5582 14190\n",
      "24986 5.780276955094853 14\n",
      "5583 14190\n",
      "24988 5.780534656635185 14\n",
      "5584 14190\n",
      "24998 5.780182414593168 14\n",
      "5585 14190\n",
      "25003 5.780626324841019 14\n",
      "5586 14190\n",
      "25009 5.781078811627814 14\n",
      "5587 14190\n",
      "25013 5.780793987126694 14\n",
      "5588 14190\n",
      "25017 5.780589199344446 14\n",
      "5589 14190\n",
      "25020 5.7810551558753 14\n",
      "5590 14190\n",
      "25029 5.781813096807703 14\n",
      "5591 14190\n",
      "25033 5.781808013422283 14\n",
      "5592 14190\n",
      "25040 5.782428115015975 14\n",
      "5593 14190\n",
      "25051 5.782363977485929 14\n",
      "5594 14190\n",
      "25060 5.782761372705507 14\n",
      "5595 14190\n",
      "25072 5.783304084237396 14\n",
      "5596 14190\n",
      "25075 5.783609172482552 14\n",
      "5597 14190\n",
      "25080 5.783492822966507 14\n",
      "5598 14190\n",
      "25080 5.783492822966507 14\n",
      "5599 14190\n",
      "25082 5.783868909975281 14\n",
      "5600 14190\n",
      "25097 5.784117623620353 14\n",
      "5601 14190\n",
      "25107 5.783486677022345 14\n",
      "5602 14190\n",
      "25111 5.78324240372745 14\n",
      "5603 14190\n",
      "25114 5.783268296567652 14\n",
      "5604 14190\n",
      "25116 5.783166109253066 14\n",
      "5605 14190\n",
      "25117 5.783095114862443 14\n",
      "5606 14190\n",
      "25120 5.783359872611465 14\n",
      "5607 14190\n",
      "25125 5.784318407960199 14\n",
      "5608 14190\n",
      "25129 5.784034382585857 14\n",
      "5609 14190\n",
      "25132 5.784099952252109 14\n",
      "5610 14190\n",
      "25139 5.783563387565138 14\n",
      "5611 14190\n",
      "25144 5.783845052497614 14\n",
      "5612 14190\n",
      "25150 5.783658051689861 14\n",
      "5613 14190\n",
      "25151 5.783587133712377 14\n",
      "5614 14190\n",
      "25155 5.783581792884118 14\n",
      "5615 14190\n",
      "25155 5.783581792884118 14\n",
      "5616 14190\n",
      "25155 5.783581792884118 14\n",
      "5617 14190\n",
      "25158 5.784044836632483 14\n",
      "5618 14190\n",
      "25172 5.7829334180835845 14\n",
      "5619 14190\n",
      "25184 5.7819250317662005 14\n",
      "5620 14190\n",
      "25188 5.7815229474352865 14\n",
      "5621 14190\n",
      "25193 5.781010598182035 14\n",
      "5622 14190\n",
      "25197 5.781243798864944 14\n",
      "5623 14190\n",
      "25213 5.780549716416134 14\n",
      "5624 14190\n",
      "25216 5.7802189086294415 14\n",
      "5625 14190\n",
      "25231 5.7795965280805355 14\n",
      "5626 14190\n",
      "25259 5.777227918761629 14\n",
      "5627 14190\n",
      "25272 5.77678854067743 14\n",
      "5628 14190\n",
      "25287 5.775576383121762 14\n",
      "5629 14190\n",
      "25293 5.775036571383387 14\n",
      "5630 14190\n",
      "25307 5.774015094637847 14\n",
      "5631 14190\n",
      "25310 5.773765310154089 14\n",
      "5632 14190\n",
      "25311 5.773971790920943 14\n",
      "5633 14190\n",
      "25332 5.773409126796147 14\n",
      "5634 14190\n",
      "25339 5.7729981451517425 14\n",
      "5635 14190\n",
      "25345 5.772499506806076 14\n",
      "5636 14190\n",
      "25349 5.772101463568583 14\n",
      "5637 14190\n",
      "25358 5.77178799589873 14\n",
      "5638 14190\n",
      "25367 5.771632435841842 14\n",
      "5639 14190\n",
      "25374 5.771104279971625 14\n",
      "5640 14190\n",
      "25382 5.770664250256087 14\n",
      "5641 14190\n",
      "25400 5.769330708661418 14\n",
      "5642 14190\n",
      "25409 5.7687827147860995 14\n",
      "5643 14190\n",
      "25426 5.768268701329348 14\n",
      "5644 14190\n",
      "25436 5.767966661424753 14\n",
      "5645 14190\n",
      "25449 5.76686706746827 14\n",
      "5646 14190\n",
      "25451 5.766728222859612 14\n",
      "5647 14190\n",
      "25451 5.766728222859612 14\n",
      "5648 14190\n",
      "25467 5.766403581104959 14\n",
      "5649 14190\n",
      "25471 5.766165443052883 14\n",
      "5650 14190\n",
      "25476 5.765701051970482 14\n",
      "5651 14190\n",
      "25482 5.766030923789342 14\n",
      "5652 14190\n",
      "25499 5.7661084748421505 14\n",
      "5653 14190\n",
      "25504 5.765840652446675 14\n",
      "5654 14190\n",
      "25513 5.766080037627876 14\n",
      "5655 14190\n",
      "25529 5.764816483215167 14\n",
      "5656 14190\n",
      "25535 5.765145878206384 14\n",
      "5657 14190\n",
      "25552 5.764715090795241 14\n",
      "5658 14190\n",
      "25554 5.764929169601628 14\n",
      "5659 14190\n",
      "25558 5.7649659597777605 14\n",
      "5660 14190\n",
      "25560 5.764749608763693 14\n",
      "5661 14190\n",
      "25561 5.764954422753413 14\n",
      "5662 14190\n",
      "25584 5.764657598499062 14\n",
      "5663 14190\n",
      "25589 5.764195552776584 14\n",
      "5664 14190\n",
      "25590 5.764087534193044 14\n",
      "5665 14190\n",
      "25594 5.764554192388841 14\n",
      "5666 14190\n",
      "25596 5.7644163150492265 14\n",
      "5667 14190\n",
      "25604 5.763825964693017 14\n",
      "5668 14190\n",
      "25618 5.762783980014053 14\n",
      "5669 14190\n",
      "25626 5.762428783266994 14\n",
      "5670 14190\n",
      "25635 5.761849034523113 14\n",
      "5671 14190\n",
      "25641 5.7615537615537615 14\n",
      "5672 14190\n",
      "25651 5.7607110833885615 14\n",
      "5673 14190\n",
      "25651 5.7607110833885615 14\n",
      "5674 14190\n",
      "25652 5.760642445033525 14\n",
      "5675 14190\n",
      "25660 5.760717069368667 14\n",
      "5676 14190\n",
      "25664 5.7603257481296755 14\n",
      "5677 14190\n",
      "25666 5.760149614275695 14\n",
      "5678 14190\n",
      "25669 5.7598659862090456 14\n",
      "5679 14190\n",
      "25675 5.759571567672833 14\n",
      "5680 14190\n",
      "25682 5.758936219920567 14\n",
      "5681 14190\n",
      "25687 5.758515980846343 14\n",
      "5682 14190\n",
      "25696 5.757744396014944 14\n",
      "5683 14190\n",
      "25698 5.757568682387735 14\n",
      "5684 14190\n",
      "25700 5.757431906614786 14\n",
      "5685 14190\n",
      "25700 5.757431906614786 14\n",
      "5686 14190\n",
      "25703 5.757148970937244 14\n",
      "5687 14190\n",
      "25708 5.756651625953011 14\n",
      "5688 14190\n",
      "25719 5.756405770053268 14\n",
      "5689 14190\n",
      "25721 5.756191438902064 14\n",
      "5690 14190\n",
      "25727 5.756403778131924 14\n",
      "5691 14190\n",
      "25735 5.756129784340392 14\n",
      "5692 14190\n",
      "25739 5.756478495668053 14\n",
      "5693 14190\n",
      "25745 5.75657409205671 14\n",
      "5694 14190\n",
      "25747 5.75694255641434 14\n",
      "5695 14190\n",
      "25751 5.756747310784047 14\n",
      "5696 14190\n",
      "25751 5.756747310784047 14\n",
      "5697 14190\n",
      "25752 5.756950916433675 14\n",
      "5698 14190\n",
      "25761 5.7568417375101895 14\n",
      "5699 14190\n",
      "25768 5.756519714374418 14\n",
      "5700 14190\n",
      "25782 5.757699169963541 14\n",
      "5701 14190\n",
      "25799 5.757432458622427 14\n",
      "5702 14190\n",
      "25814 5.757689625784458 14\n",
      "5703 14190\n",
      "25837 5.757905329566126 14\n",
      "5704 14190\n",
      "25842 5.758106957665816 14\n",
      "5705 14190\n",
      "25848 5.758549984524915 14\n",
      "5706 14190\n",
      "25851 5.7584232718270085 14\n",
      "5707 14190\n",
      "25854 5.75845130347335 14\n",
      "5708 14190\n",
      "25873 5.76013604916322 14\n",
      "5709 14190\n",
      "25884 5.759697110183898 14\n",
      "5710 14190\n",
      "25893 5.758853744255204 14\n",
      "5711 14190\n",
      "25901 5.758773792517664 14\n",
      "5712 14190\n",
      "25908 5.758259996912151 14\n",
      "5713 14190\n",
      "25909 5.758192134007488 14\n",
      "5714 14190\n",
      "25912 5.7579885767212104 14\n",
      "5715 14190\n",
      "25913 5.757882144097557 14\n",
      "5716 14190\n",
      "25913 5.757882144097557 14\n",
      "5717 14190\n",
      "25925 5.757299903567985 14\n",
      "5718 14190\n",
      "25940 5.756515034695451 14\n",
      "5719 14190\n",
      "25954 5.756376666409802 14\n",
      "5720 14190\n",
      "25968 5.756238447319778 14\n",
      "5721 14190\n",
      "25975 5.756150144369586 14\n",
      "5722 14190\n",
      "25986 5.755753097821904 14\n",
      "5723 14190\n",
      "25988 5.75561797752809 14\n",
      "5724 14190\n",
      "25991 5.755877034358047 14\n",
      "5725 14190\n",
      "26014 5.756477281463827 14\n",
      "5726 14190\n",
      "26038 5.756087257085798 14\n",
      "5727 14190\n",
      "26071 5.754708296574738 14\n",
      "5728 14190\n",
      "26081 5.75388213642115 14\n",
      "5729 14190\n",
      "26098 5.752816307763047 14\n",
      "5730 14190\n",
      "26104 5.752298498314435 14\n",
      "5731 14190\n",
      "26104 5.752298498314435 14\n",
      "5732 14190\n",
      "26131 5.751521181738165 14\n",
      "5733 14190\n",
      "26143 5.751482232337528 14\n",
      "5734 14190\n",
      "26150 5.751434034416826 14\n",
      "5735 14190\n",
      "26161 5.751194526203127 14\n",
      "5736 14190\n",
      "26164 5.75122305457881 14\n",
      "5737 14190\n",
      "26166 5.751586027669495 14\n",
      "5738 14190\n",
      "26188 5.751527417137621 14\n",
      "5739 14190\n",
      "26199 5.750906523149738 14\n",
      "5740 14190\n",
      "26213 5.749971388242475 14\n",
      "5741 14190\n",
      "26217 5.749666247091581 14\n",
      "5742 14190\n",
      "26219 5.749761623250315 14\n",
      "5743 14190\n",
      "26248 5.7503428832672965 14\n",
      "5744 14190\n",
      "26255 5.749876214054466 14\n",
      "5745 14190\n",
      "26255 5.749876214054466 14\n",
      "5746 14190\n",
      "26256 5.750076173065204 14\n",
      "5747 14190\n",
      "26260 5.7504569687738005 14\n",
      "5748 14190\n",
      "26261 5.750352233349834 14\n",
      "5749 14190\n",
      "26261 5.750352233349834 14\n",
      "5750 14190\n",
      "26279 5.750218805890635 14\n",
      "5751 14190\n",
      "26279 5.750218805890635 14\n",
      "5752 14190\n",
      "26283 5.750028535555302 14\n",
      "5753 14190\n",
      "26285 5.750123644664257 14\n",
      "6144 14190\n",
      "26287 5.750332864153384 14\n",
      "6145 14190\n",
      "26293 5.7504278705358844 14\n",
      "6146 14190\n",
      "26300 5.750684410646388 14\n",
      "6147 14190\n",
      "26304 5.751140510948905 14\n",
      "6148 14190\n",
      "26308 5.751406416299225 14\n",
      "6149 14190\n",
      "26309 5.751339845680185 14\n",
      "6150 14190\n",
      "26313 5.751491658115761 14\n",
      "6151 14190\n",
      "26319 5.751396329647783 14\n",
      "6152 14190\n",
      "26328 5.751633242175631 14\n",
      "6153 14190\n",
      "26329 5.751566713509818 14\n",
      "6154 14190\n",
      "26329 5.751566713509818 14\n",
      "6155 14190\n",
      "26331 5.751927385970909 14\n",
      "6156 14190\n",
      "26334 5.752297410192147 14\n",
      "6157 14190\n",
      "26335 5.752230871463832 14\n",
      "6158 14190\n",
      "26339 5.752382398724325 14\n",
      "6159 14190\n",
      "26346 5.7520306687922265 14\n",
      "6160 14190\n",
      "26354 5.7522197768839645 14\n",
      "6161 14190\n",
      "26361 5.752095899245097 14\n",
      "6162 14190\n",
      "26363 5.752456093767781 14\n",
      "6163 14190\n",
      "26366 5.752256694227414 14\n",
      "6164 14190\n",
      "26366 5.752256694227414 14\n",
      "6165 14190\n",
      "26366 5.752256694227414 14\n",
      "6166 14190\n",
      "26379 5.752378786155654 14\n",
      "6167 14190\n",
      "26379 5.752378786155654 14\n",
      "6168 14190\n",
      "26380 5.752388172858226 14\n",
      "6169 14190\n",
      "26386 5.752747669218525 14\n",
      "6170 14190\n",
      "26388 5.752728512960436 14\n",
      "6171 14190\n",
      "26388 5.752728512960436 14\n",
      "6172 14190\n",
      "26391 5.752491379636997 14\n",
      "6173 14190\n",
      "26395 5.7523394582307255 14\n",
      "6174 14190\n",
      "26397 5.752433988710838 14\n",
      "6175 14190\n",
      "26398 5.752329721948633 14\n",
      "6176 14190\n",
      "26398 5.752329721948633 14\n",
      "6177 14190\n",
      "26398 5.752329721948633 14\n",
      "6178 14190\n",
      "26403 5.752528121804341 14\n",
      "6179 14190\n",
      "26403 5.752528121804341 14\n",
      "6180 14190\n",
      "26405 5.752508994508616 14\n",
      "6181 14190\n",
      "26410 5.751987883377509 14\n",
      "6182 14190\n",
      "26413 5.752432514292205 14\n",
      "6183 14190\n",
      "26416 5.75230920654149 14\n",
      "6184 14190\n",
      "26416 5.75230920654149 14\n",
      "6185 14190\n",
      "26423 5.75229913333081 14\n",
      "6186 14190\n",
      "26423 5.75229913333081 14\n",
      "6187 14190\n",
      "26423 5.75229913333081 14\n",
      "6188 14190\n",
      "26430 5.752251229663261 14\n",
      "6189 14190\n",
      "26431 5.752336271802051 14\n",
      "6190 14190\n",
      "26435 5.752562890107812 14\n",
      "6191 14190\n",
      "26437 5.752619434882929 14\n",
      "6192 14190\n",
      "26438 5.752515318859218 14\n",
      "6193 14190\n",
      "26438 5.752515318859218 14\n",
      "6194 14190\n",
      "26440 5.752571860816944 14\n",
      "6195 14190\n",
      "26440 5.752571860816944 14\n",
      "6196 14190\n",
      "26440 5.752571860816944 14\n",
      "6197 14190\n",
      "26441 5.752467758405507 14\n",
      "6198 14190\n",
      "26443 5.752524297545664 14\n",
      "6199 14190\n",
      "26444 5.75268491907427 14\n",
      "6200 14190\n",
      "26444 5.75268491907427 14\n",
      "6201 14190\n",
      "26447 5.752712973116044 14\n",
      "6202 14190\n",
      "26452 5.752268259488885 14\n",
      "6203 14190\n",
      "26454 5.752627201935435 14\n",
      "6204 14190\n",
      "26454 5.752627201935435 14\n",
      "6205 14190\n",
      "26454 5.752627201935435 14\n",
      "6206 14190\n",
      "26458 5.752589008995389 14\n",
      "6207 14190\n",
      "26458 5.752589008995389 14\n",
      "6208 14190\n",
      "26458 5.752589008995389 14\n",
      "6209 14190\n",
      "26463 5.752900275856857 14\n",
      "6210 14190\n",
      "26468 5.753249206589088 14\n",
      "6211 14190\n",
      "26472 5.753475370202478 14\n",
      "6212 14190\n",
      "26472 5.753475370202478 14\n",
      "6213 14190\n",
      "26472 5.753475370202478 14\n",
      "6214 14190\n",
      "26472 5.753475370202478 14\n",
      "6215 14190\n",
      "26473 5.753673554187285 14\n",
      "6216 14190\n",
      "26473 5.753673554187285 14\n",
      "6217 14190\n",
      "26473 5.753673554187285 14\n",
      "6218 14190\n",
      "26475 5.753918791312559 14\n",
      "6219 14190\n",
      "26481 5.754163362410785 14\n",
      "6220 14190\n",
      "26481 5.754163362410785 14\n",
      "6221 14190\n",
      "26486 5.754285282790908 14\n",
      "6222 14190\n",
      "26490 5.753944884862213 14\n",
      "6223 14190\n",
      "26495 5.754670692583506 14\n",
      "6224 14190\n",
      "26495 5.754670692583506 14\n",
      "6225 14190\n",
      "26496 5.754755434782608 14\n",
      "6226 14190\n",
      "26499 5.754783199366014 14\n",
      "6227 14190\n",
      "26499 5.754783199366014 14\n",
      "6228 14190\n",
      "26499 5.754783199366014 14\n",
      "6229 14190\n",
      "26507 5.755272192251104 14\n",
      "6230 14190\n",
      "26514 5.755563098740288 14\n",
      "6231 14190\n",
      "26518 5.755901651708274 14\n",
      "6232 14190\n",
      "26528 5.755842882991556 14\n",
      "6233 14190\n",
      "26535 5.755869606180516 14\n",
      "6234 14190\n",
      "26543 5.756093885393512 14\n",
      "6235 14190\n",
      "26545 5.755961574684498 14\n",
      "6236 14190\n",
      "26545 5.755961574684498 14\n",
      "6237 14190\n",
      "26549 5.7563373385061585 14\n",
      "6238 14190\n",
      "26556 5.756665160415725 14\n",
      "6239 14190\n",
      "26559 5.757031514740766 14\n",
      "6240 14190\n",
      "26565 5.757312252964427 14\n",
      "6241 14190\n",
      "26574 5.757544968766464 14\n",
      "6242 14190\n",
      "26581 5.757796922613897 14\n",
      "6243 14190\n",
      "26590 5.75814215870628 14\n",
      "6244 14190\n",
      "26592 5.758498796630565 14\n",
      "6245 14190\n",
      "26596 5.758384719506693 14\n",
      "6246 14190\n",
      "26597 5.758281009136369 14\n",
      "6247 14190\n",
      "26598 5.758478081058726 14\n",
      "6248 14190\n",
      "26610 5.75858699736941 14\n",
      "6249 14190\n",
      "26610 5.75858699736941 14\n",
      "6250 14190\n",
      "26616 5.758716561466787 14\n",
      "6251 14190\n",
      "26621 5.758837008376846 14\n",
      "6252 14190\n",
      "26628 5.75916328676581 14\n",
      "6253 14190\n",
      "26629 5.759059671786399 14\n",
      "6254 14190\n",
      "26629 5.759059671786399 14\n",
      "6255 14190\n",
      "26632 5.7594998498047465 14\n",
      "6256 14190\n",
      "26641 5.760256747119102 14\n",
      "6257 14190\n",
      "26641 5.760256747119102 14\n",
      "6258 14190\n",
      "26649 5.761004165259484 14\n",
      "6259 14190\n",
      "26657 5.7607007540233335 14\n",
      "6260 14190\n",
      "26662 5.761083189558173 14\n",
      "6261 14190\n",
      "26671 5.761576243860373 14\n",
      "6262 14190\n",
      "26674 5.761865486991077 14\n",
      "6263 14190\n",
      "26678 5.762088612339755 14\n",
      "6264 14190\n",
      "26678 5.762088612339755 14\n",
      "6265 14190\n",
      "26679 5.762284943213763 14\n",
      "6266 14190\n",
      "26693 5.763046491589555 14\n",
      "6267 14190\n",
      "26701 5.76259316130482 14\n",
      "6268 14190\n",
      "26705 5.762628721213256 14\n",
      "6269 14190\n",
      "26707 5.762758827273749 14\n",
      "6270 14190\n",
      "26707 5.762758827273749 14\n",
      "6271 14190\n",
      "26707 5.762758827273749 14\n",
      "6272 14190\n",
      "26708 5.76265538415456 14\n",
      "6273 14190\n",
      "26716 5.763774517143285 14\n",
      "6274 14190\n",
      "26716 5.763774517143285 14\n",
      "6275 14190\n",
      "26720 5.7641092814371255 14\n",
      "6276 14190\n",
      "26732 5.763728864282508 14\n",
      "6277 14190\n",
      "26737 5.764147062123649 14\n",
      "6278 14190\n",
      "26745 5.763806318938119 14\n",
      "6279 14190\n",
      "26746 5.763740372392133 14\n",
      "6280 14190\n",
      "26754 5.7643716827390294 14\n",
      "6281 14190\n",
      "26755 5.764268361054008 14\n",
      "6282 14190\n",
      "26755 5.764268361054008 14\n",
      "6283 14190\n",
      "26761 5.765068569933859 14\n",
      "6284 14190\n",
      "26769 5.76431693376667 14\n",
      "6285 14190\n",
      "26773 5.763978635192172 14\n",
      "6286 14190\n",
      "26775 5.763772175536881 14\n",
      "6287 14190\n",
      "26778 5.763462543879304 14\n",
      "6288 14190\n",
      "26779 5.7634340341312225 14\n",
      "6289 14190\n",
      "26790 5.762896603210153 14\n",
      "6290 14190\n",
      "26791 5.7627934754208505 14\n",
      "6291 14190\n",
      "26798 5.762295693708485 14\n",
      "6292 14190\n",
      "26816 5.760851730310263 14\n",
      "6293 14190\n",
      "26824 5.760885773933791 14\n",
      "6294 14190\n",
      "26831 5.76024002087138 14\n",
      "6295 14190\n",
      "26833 5.7600342861402005 14\n",
      "6296 14190\n",
      "26845 5.759731793630099 14\n",
      "6297 14190\n",
      "26847 5.759600700264461 14\n",
      "6298 14190\n",
      "26847 5.759600700264461 14\n",
      "6299 14190\n",
      "26863 5.758627107917954 14\n",
      "6300 14190\n",
      "26870 5.758392259024935 14\n",
      "6301 14190\n",
      "26872 5.758186960404882 14\n",
      "6302 14190\n",
      "26876 5.757813662747433 14\n",
      "6303 14190\n",
      "26879 5.757580267123033 14\n",
      "6304 14190\n",
      "26894 5.757603926526363 14\n",
      "6305 14190\n",
      "26895 5.75750139431121 14\n",
      "6306 14190\n",
      "26910 5.757116313638053 14\n",
      "6307 14190\n",
      "26922 5.756221677438526 14\n",
      "6308 14190\n",
      "26933 5.756024208220399 14\n",
      "6309 14190\n",
      "26943 5.7554837991314995 14\n",
      "6310 14190\n",
      "26947 5.75533454558949 14\n",
      "6311 14190\n",
      "26961 5.754942324097771 14\n",
      "6312 14190\n",
      "26962 5.7548401453898075 14\n",
      "6313 14190\n",
      "26963 5.754737974261024 14\n",
      "6314 14190\n",
      "26982 5.7552071751538065 14\n",
      "6315 14190\n",
      "26984 5.755077082715683 14\n",
      "6316 14190\n",
      "26986 5.754872897057734 14\n",
      "6317 14190\n",
      "26991 5.755214701196695 14\n",
      "6318 14190\n",
      "27001 5.755749787044924 14\n",
      "6319 14190\n",
      "27003 5.755545680109617 14\n",
      "6320 14190\n",
      "27011 5.756062344970568 14\n",
      "6321 14190\n",
      "27024 5.755439609236235 14\n",
      "6322 14190\n",
      "27033 5.755632005326823 14\n",
      "6323 14190\n",
      "27037 5.7554462403373154 14\n",
      "6324 14190\n",
      "27037 5.7554462403373154 14\n",
      "6325 14190\n",
      "27046 5.7556385417436955 14\n",
      "6326 14190\n",
      "27048 5.755434782608695 14\n",
      "6327 14190\n",
      "27048 5.755434782608695 14\n",
      "6328 14190\n",
      "27064 5.755690215784806 14\n",
      "6329 14190\n",
      "27066 5.755486588339615 14\n",
      "6330 14190\n",
      "27066 5.755486588339615 14\n",
      "6331 14190\n",
      "27067 5.755384785901652 14\n",
      "6332 14190\n",
      "27067 5.755384785901652 14\n",
      "6333 14190\n",
      "27070 5.755079423716291 14\n",
      "6334 14190\n",
      "27073 5.754811066376094 14\n",
      "6335 14190\n",
      "27075 5.7546445060018465 14\n",
      "6336 14190\n",
      "27078 5.75433931604993 14\n",
      "6337 14190\n",
      "27079 5.754237601093098 14\n",
      "6338 14190\n",
      "27084 5.75387682764732 14\n",
      "6339 14190\n",
      "27084 5.75387682764732 14\n",
      "6340 14190\n",
      "27084 5.75387682764732 14\n",
      "6341 14190\n",
      "27087 5.753682578358622 14\n",
      "6342 14190\n",
      "27089 5.753516187382332 14\n",
      "6343 14190\n",
      "27090 5.753451458102621 14\n",
      "6344 14190\n",
      "27092 5.753285102613318 14\n",
      "6345 14190\n",
      "27092 5.753285102613318 14\n",
      "6346 14190\n",
      "27097 5.752813964645533 14\n",
      "6347 14190\n",
      "27098 5.752749280389697 14\n",
      "6348 14190\n",
      "27101 5.7524814582487735 14\n",
      "6349 14190\n",
      "27101 5.7524814582487735 14\n",
      "6350 14190\n",
      "27103 5.752315241855145 14\n",
      "6351 14190\n",
      "27104 5.752213695395514 14\n",
      "6352 14190\n",
      "27105 5.752112156428703 14\n",
      "6353 14190\n",
      "27110 5.751752120988565 14\n",
      "6354 14190\n",
      "27116 5.75191768697448 14\n",
      "6355 14190\n",
      "27116 5.75191768697448 14\n",
      "6356 14190\n",
      "27120 5.752064896755162 14\n",
      "6357 14190\n",
      "27125 5.751705069124424 14\n",
      "6358 14190\n",
      "27130 5.752008846295614 14\n",
      "6359 14190\n",
      "27135 5.751907131011609 14\n",
      "6360 14190\n",
      "27136 5.752100530660377 14\n",
      "6361 14190\n",
      "27139 5.75183315523785 14\n",
      "6362 14190\n",
      "27139 5.75183315523785 14\n",
      "6363 14190\n",
      "27139 5.75183315523785 14\n",
      "6364 14190\n",
      "27147 5.751869451504771 14\n",
      "6365 14190\n",
      "27150 5.751749539594844 14\n",
      "6366 14190\n",
      "27168 5.753938457008245 14\n",
      "6367 14190\n",
      "27184 5.754892583872866 14\n",
      "6368 14190\n",
      "27197 5.755855425230724 14\n",
      "6369 14190\n",
      "27213 5.756586925366553 14\n",
      "6370 14190\n",
      "27216 5.756834215167548 14\n",
      "6371 14190\n",
      "27230 5.757656995960338 14\n",
      "6372 14190\n",
      "27234 5.75743555849306 14\n",
      "6373 14190\n",
      "27235 5.757444464843033 14\n",
      "6374 14190\n",
      "27256 5.759355738186088 14\n",
      "6375 14190\n",
      "27259 5.759088741333137 14\n",
      "6376 14190\n",
      "27267 5.758462610481534 14\n",
      "6377 14190\n",
      "27268 5.758654833504474 14\n",
      "6378 14190\n",
      "27270 5.7584525119178585 14\n",
      "6379 14190\n",
      "27270 5.7584525119178585 14\n",
      "6380 14190\n",
      "27273 5.758295750375829 14\n",
      "6381 14190\n",
      "27274 5.758194617584513 14\n",
      "6382 14190\n",
      "27274 5.758194617584513 14\n",
      "6383 14190\n",
      "27279 5.757909014260053 14\n",
      "6384 14190\n",
      "27293 5.757630161579892 14\n",
      "6385 14190\n",
      "27306 5.7581117703068925 14\n",
      "6386 14190\n",
      "27318 5.75825463064646 14\n",
      "6387 14190\n",
      "27321 5.7585007869404485 14\n",
      "6388 14190\n",
      "27338 5.758797278513424 14\n",
      "6389 14190\n",
      "27338 5.758797278513424 14\n",
      "6390 14190\n",
      "27339 5.758696367826182 14\n",
      "6391 14190\n",
      "27362 5.760068708427746 14\n",
      "6392 14190\n",
      "27380 5.760116873630387 14\n",
      "6393 14190\n",
      "27399 5.759042300813898 14\n",
      "6394 14190\n",
      "27404 5.758721354546782 14\n",
      "6395 14190\n",
      "27424 5.758204492415403 14\n",
      "6396 14190\n",
      "27427 5.757975717358807 14\n",
      "6397 14190\n",
      "27430 5.757674079475027 14\n",
      "6398 14190\n",
      "27460 5.757319737800437 14\n",
      "6399 14190\n",
      "27468 5.757936507936508 14\n",
      "6400 14190\n",
      "27472 5.758080955154339 14\n",
      "6401 14190\n",
      "27482 5.7584964704170005 14\n",
      "6402 14190\n",
      "27485 5.758304529743496 14\n",
      "6403 14190\n",
      "27486 5.7584952339372775 14\n",
      "6404 14190\n",
      "27506 5.7592525267214425 14\n",
      "6405 14190\n",
      "27507 5.759152215799615 14\n",
      "6406 14190\n",
      "27523 5.759401228063801 14\n",
      "6407 14190\n",
      "27526 5.759173145389814 14\n",
      "6408 14190\n",
      "27527 5.759072910233589 14\n",
      "6409 14190\n",
      "27547 5.760264275601699 14\n",
      "6410 14190\n",
      "27549 5.760100185124687 14\n",
      "6411 14190\n",
      "27549 5.760100185124687 14\n",
      "6412 14190\n",
      "27549 5.760100185124687 14\n",
      "6413 14190\n",
      "27551 5.760190192733476 14\n",
      "6414 14190\n",
      "27553 5.760062425144268 14\n",
      "6415 14190\n",
      "27554 5.759962255933803 14\n",
      "6416 14190\n",
      "27572 5.76022776730016 14\n",
      "6417 14190\n",
      "27572 5.76022776730016 14\n",
      "6418 14190\n",
      "27575 5.759963735267452 14\n",
      "6419 14190\n",
      "27578 5.760134890129813 14\n",
      "6774 14190\n",
      "27596 5.760218872300333 14\n",
      "6775 14190\n",
      "27609 5.759933355065377 14\n",
      "6776 14190\n",
      "27620 5.759920347574222 14\n",
      "6777 14190\n",
      "27630 5.759934853420195 14\n",
      "6778 14190\n",
      "27645 5.760065111231688 14\n",
      "6779 14190\n",
      "27657 5.759590700365188 14\n",
      "6780 14190\n",
      "27671 5.759531639622709 14\n",
      "6781 14190\n",
      "27696 5.76014586943963 14\n",
      "6782 14190\n",
      "27720 5.759920634920635 14\n",
      "6783 14190\n",
      "27732 5.760096639261503 14\n",
      "6784 14190\n",
      "27738 5.7601124810728965 14\n",
      "6785 14190\n",
      "27745 5.76010091908452 14\n",
      "6786 14190\n",
      "27761 5.760167140953135 14\n",
      "6787 14190\n",
      "27767 5.7603270068786685 14\n",
      "6788 14190\n",
      "27787 5.760211609745564 14\n",
      "6789 14190\n",
      "27814 5.760480333644927 14\n",
      "6790 14190\n",
      "27825 5.760323450134771 14\n",
      "6791 14190\n",
      "27848 5.759910945130709 14\n",
      "6792 14190\n",
      "27857 5.759737229421689 14\n",
      "6793 14190\n",
      "27880 5.759971305595409 14\n",
      "6794 14190\n",
      "27888 5.759825014343087 14\n",
      "6795 14190\n",
      "27890 5.760164933667982 14\n",
      "6796 14190\n",
      "27924 5.760313708637731 14\n",
      "6797 14190\n",
      "27932 5.7601317485321495 14\n",
      "6798 14190\n",
      "27941 5.760352170645288 14\n",
      "6799 14190\n",
      "27954 5.760714030192459 14\n",
      "6800 14190\n",
      "27964 5.7613717636961805 14\n",
      "6801 14190\n",
      "27978 5.762134534276932 14\n",
      "6802 14190\n",
      "28005 5.761471165863239 14\n",
      "6803 14190\n",
      "28031 5.762013485070101 14\n",
      "6804 14190\n",
      "28041 5.7625976249063875 14\n",
      "6805 14190\n",
      "28057 5.763125066828242 14\n",
      "6806 14190\n",
      "28063 5.762748102483697 14\n",
      "6807 14190\n",
      "28073 5.762796993552524 14\n",
      "6808 14190\n",
      "28102 5.764002562095224 14\n",
      "6809 14190\n",
      "28117 5.763737240815165 14\n",
      "6810 14190\n",
      "28133 5.76508015497814 14\n",
      "6811 14190\n",
      "28163 5.764797784326954 14\n",
      "6812 14190\n",
      "28186 5.764812318172142 14\n",
      "6813 14190\n",
      "28228 5.765410230976336 14\n",
      "6814 14190\n",
      "28234 5.765637175037189 14\n",
      "6815 14190\n",
      "28260 5.766065109695683 14\n",
      "6816 14190\n",
      "28262 5.766010898025617 14\n",
      "6817 14190\n",
      "28264 5.766345881686951 14\n",
      "6818 14190\n",
      "28298 5.767580747756025 14\n",
      "6819 14190\n",
      "28304 5.767806670435274 14\n",
      "6820 14190\n",
      "28321 5.767416404787967 14\n",
      "6821 14190\n",
      "28337 5.767512439566644 14\n",
      "6822 14190\n",
      "28351 5.767133434446757 14\n",
      "6823 14190\n",
      "28373 5.7657632256018045 14\n",
      "6824 14190\n",
      "28400 5.765176056338028 14\n",
      "6825 14190\n",
      "28424 5.765163242330425 14\n",
      "6826 14190\n",
      "28435 5.764374890100228 14\n",
      "6827 14190\n",
      "28441 5.763862030167716 14\n",
      "6828 14190\n",
      "28448 5.7637443757030375 14\n",
      "6829 14190\n",
      "28467 5.76407770400815 14\n",
      "6830 14190\n",
      "28473 5.763846451023777 14\n",
      "6831 14190\n",
      "28493 5.763977117186678 14\n",
      "6832 14190\n",
      "28523 5.763734530028398 14\n",
      "6833 14190\n",
      "28544 5.762647141255606 14\n",
      "6834 14190\n",
      "28567 5.761508033745231 14\n",
      "6835 14190\n",
      "28572 5.761094778104438 14\n",
      "6836 14190\n",
      "28601 5.760567812314255 14\n",
      "6837 14190\n",
      "28602 5.760506258303615 14\n",
      "6838 14190\n",
      "28609 5.760180362822888 14\n",
      "6839 14190\n",
      "28653 5.76114193976198 14\n",
      "6840 14190\n",
      "28664 5.761128942227184 14\n",
      "6841 14190\n",
      "28673 5.761343424127228 14\n",
      "6842 14190\n",
      "28683 5.7616009482969 14\n",
      "6843 14190\n",
      "28691 5.761737130110488 14\n",
      "6844 14190\n",
      "28699 5.7618035471619224 14\n",
      "6845 14190\n",
      "28708 5.762156890065487 14\n",
      "6846 14190\n",
      "28715 5.761762145220268 14\n",
      "6847 14190\n",
      "28715 5.761762145220268 14\n",
      "6848 14190\n",
      "28721 5.761916367814491 14\n",
      "6849 14190\n",
      "28742 5.762090320784914 14\n",
      "6850 14190\n",
      "28744 5.762315613693293 14\n",
      "6851 14190\n",
      "28755 5.762962962962963 14\n",
      "6852 14190\n",
      "28772 5.763207284860281 14\n",
      "6853 14190\n",
      "28787 5.76340014589919 14\n",
      "6854 14190\n",
      "28807 5.762349428958239 14\n",
      "6855 14190\n",
      "28814 5.762684805997084 14\n",
      "6856 14190\n",
      "28831 5.7629981617009465 14\n",
      "6857 14190\n",
      "28831 5.7629981617009465 14\n",
      "6858 14190\n",
      "28835 5.7633431593549505 14\n",
      "6859 14190\n",
      "28865 5.764108782262255 14\n",
      "6860 14190\n",
      "28877 5.764553104546871 14\n",
      "6861 14190\n",
      "28894 5.764657022219146 14\n",
      "6862 14190\n",
      "28918 5.764299052493257 14\n",
      "6863 14190\n",
      "28940 5.764789219073946 14\n",
      "6864 14190\n",
      "28956 5.764815582262743 14\n",
      "6865 14190\n",
      "28972 5.764220626812095 14\n",
      "6866 14190\n",
      "28985 5.7639468690702085 14\n",
      "6867 14190\n",
      "28993 5.764046493981306 14\n",
      "6868 14190\n",
      "29016 5.764578163771712 14\n",
      "6869 14190\n",
      "29028 5.764503238252722 14\n",
      "6870 14190\n",
      "29045 5.764916508865554 14\n",
      "6871 14190\n",
      "29076 5.764995185032329 14\n",
      "6872 14190\n",
      "29089 5.764825191653202 14\n",
      "6873 14190\n",
      "29111 5.764556353268524 14\n",
      "6874 14190\n",
      "29124 5.764283752231837 14\n",
      "6875 14190\n",
      "29150 5.764631217838765 14\n",
      "6876 14190\n",
      "29158 5.7647643871321765 14\n",
      "6877 14190\n",
      "29162 5.764933817982306 14\n",
      "6878 14190\n",
      "29197 5.765455355002226 14\n",
      "6879 14190\n",
      "29213 5.7659945914490125 14\n",
      "6880 14190\n",
      "29243 5.764969394384981 14\n",
      "6881 14190\n",
      "29265 5.765385272509824 14\n",
      "6882 14190\n",
      "29279 5.765941459749309 14\n",
      "6883 14190\n",
      "29301 5.766117197365277 14\n",
      "6884 14190\n",
      "29317 5.766176621073098 14\n",
      "6885 14190\n",
      "29329 5.76606771454874 14\n",
      "6886 14190\n",
      "29356 5.7670322932279605 14\n",
      "6887 14190\n",
      "29374 5.766766528222237 14\n",
      "6888 14190\n",
      "29390 5.767471929227629 14\n",
      "6889 14190\n",
      "29426 5.767688438795623 14\n",
      "6890 14190\n",
      "29445 5.768211920529802 14\n",
      "6891 14190\n",
      "29478 5.767691159508786 14\n",
      "6892 14190\n",
      "29494 5.767783277954838 14\n",
      "6893 14190\n",
      "29518 5.768175350633512 14\n",
      "6894 14190\n",
      "29525 5.768738357324302 14\n",
      "6895 14190\n",
      "29529 5.768905144095635 14\n",
      "6896 14190\n",
      "29566 5.769667861733072 14\n",
      "6897 14190\n",
      "29602 5.768968312951827 14\n",
      "6898 14190\n",
      "29629 5.7685375814236055 14\n",
      "6899 14190\n",
      "29660 5.768678354686446 14\n",
      "6900 14190\n",
      "29683 5.768419634134016 14\n",
      "6901 14190\n",
      "29690 5.768676321993937 14\n",
      "6902 14190\n",
      "29700 5.768888888888889 14\n",
      "6903 14190\n",
      "29729 5.770560731945238 14\n",
      "6904 14190\n",
      "29745 5.770885863170281 14\n",
      "6905 14190\n",
      "29767 5.771995834313166 14\n",
      "6906 14190\n",
      "29792 5.771683673469388 14\n",
      "6907 14190\n",
      "29818 5.771580924273929 14\n",
      "6908 14190\n",
      "29862 5.771783537606322 14\n",
      "6909 14190\n",
      "29875 5.771782426778243 14\n",
      "6910 14190\n",
      "29896 5.771641691196146 14\n",
      "6911 14190\n",
      "29909 5.772209034070013 14\n",
      "6912 14190\n",
      "29913 5.772339785377595 14\n",
      "6913 14190\n",
      "29959 5.772922994759504 14\n",
      "6914 14190\n",
      "29997 5.772143881054772 14\n",
      "6915 14190\n",
      "30032 5.77134389984017 14\n",
      "6916 14190\n",
      "30047 5.770692581622125 14\n",
      "6917 14190\n",
      "30055 5.770021627017135 14\n",
      "6918 14190\n",
      "30068 5.769688705600639 14\n",
      "6919 14190\n",
      "30109 5.7705005147962405 14\n",
      "6920 14190\n",
      "30116 5.769856554655333 14\n",
      "6921 14190\n",
      "30159 5.769654166252197 14\n",
      "6922 14190\n",
      "30216 5.767805136351602 14\n",
      "6923 14190\n",
      "30249 5.767033620946147 14\n",
      "6924 14190\n",
      "30287 5.7656750420972696 14\n",
      "6925 14190\n",
      "30306 5.7642381046657425 14\n",
      "6926 14190\n",
      "30349 5.762496293123332 14\n",
      "6927 14190\n",
      "30352 5.762289140748551 14\n",
      "6928 14190\n",
      "30354 5.762370692495223 14\n",
      "6929 14190\n",
      "30425 5.762892358258012 14\n",
      "6930 14190\n",
      "30459 5.76338684789389 14\n",
      "6931 14190\n",
      "30493 5.7625684583347 14\n",
      "6932 14190\n",
      "30515 5.762116991643454 14\n",
      "6933 14190\n",
      "30545 5.76189229006384 14\n",
      "6934 14190\n",
      "30587 5.762546179749567 14\n",
      "6935 14190\n",
      "30614 5.761906317371137 14\n",
      "6936 14190\n",
      "30655 5.762192138313488 14\n",
      "6937 14190\n",
      "30696 5.761108939275475 14\n",
      "6938 14190\n",
      "30732 5.76125862293375 14\n",
      "6939 14190\n",
      "30789 5.7604988794699405 14\n",
      "6940 14190\n",
      "30822 5.760236194925702 14\n",
      "6941 14190\n",
      "30849 5.75937631689844 14\n",
      "6942 14190\n",
      "30863 5.759874283122185 14\n",
      "6943 14190\n",
      "30873 5.759628154050465 14\n",
      "6944 14190\n",
      "30936 5.7596004654771145 14\n",
      "6945 14190\n",
      "30970 5.759670649015176 14\n",
      "6946 14190\n",
      "30982 5.759537796139694 14\n",
      "6947 14190\n",
      "31002 5.759241339268434 14\n",
      "6948 14190\n",
      "31046 5.759711395993042 14\n",
      "6949 14190\n",
      "31074 5.759252107871532 14\n",
      "6950 14190\n",
      "31097 5.760201948741036 14\n",
      "6951 14190\n",
      "31146 5.759391254093623 14\n",
      "6952 14190\n",
      "31181 5.758923703537411 14\n",
      "6953 14190\n",
      "31230 5.759013768812039 14\n",
      "6954 14190\n",
      "31253 5.7588711483697566 14\n",
      "6955 14190\n",
      "31291 5.758396983158097 14\n",
      "6956 14190\n",
      "31300 5.758274760383387 14\n",
      "6957 14190\n",
      "31303 5.758521547455516 14\n",
      "6958 14190\n",
      "31356 5.758993494068121 14\n",
      "6959 14190\n",
      "31362 5.758529430521013 14\n",
      "6960 14190\n",
      "31370 5.758112846668792 14\n",
      "6961 14190\n",
      "31399 5.759100608299628 14\n",
      "6962 14190\n",
      "31404 5.758725003184308 14\n",
      "6963 14190\n",
      "31442 5.759907130589657 14\n",
      "6964 14190\n",
      "31478 5.75868860791664 14\n",
      "6965 14190\n",
      "31504 5.7583798882681565 14\n",
      "6966 14190\n",
      "31553 5.756916933413621 14\n",
      "6967 14190\n",
      "31561 5.756471594689649 14\n",
      "6968 14190\n",
      "31596 5.755253829598684 14\n",
      "6969 14190\n",
      "31600 5.754936708860759 14\n",
      "6970 14190\n",
      "31603 5.754706831629909 14\n",
      "6971 14190\n",
      "31654 5.756081379920389 14\n",
      "6972 14190\n",
      "31661 5.755535201035975 14\n",
      "6973 14190\n",
      "31679 5.756147605669371 14\n",
      "6974 14190\n",
      "31683 5.755831202853265 14\n",
      "6975 14190\n",
      "31705 5.75653682384482 14\n",
      "6976 14190\n",
      "31723 5.756485830470006 14\n",
      "6977 14190\n",
      "31749 5.75608680588365 14\n",
      "6978 14190\n",
      "31767 5.75528063713917 14\n",
      "6979 14190\n",
      "31771 5.754996695099305 14\n",
      "6980 14190\n",
      "31789 5.755041051936204 14\n",
      "6981 14190\n",
      "31790 5.754954388172381 14\n",
      "6982 14190\n",
      "31796 5.754497421059253 14\n",
      "6983 14190\n",
      "31835 5.755175121721376 14\n",
      "6984 14190\n",
      "31856 5.755273731793069 14\n",
      "6985 14190\n",
      "31861 5.755343523429898 14\n",
      "6986 14190\n",
      "31883 5.755104601198131 14\n",
      "6987 14190\n",
      "31904 5.755015045135406 14\n",
      "6988 14190\n",
      "31916 5.755201153026695 14\n",
      "6989 14190\n",
      "31933 5.75495568847274 14\n",
      "6990 14190\n",
      "31938 5.755025361638174 14\n",
      "6991 14190\n",
      "31959 5.755248912669358 14\n",
      "6992 14190\n",
      "31962 5.755490895438333 14\n",
      "6993 14190\n",
      "31963 5.755654976066077 14\n",
      "6994 14190\n",
      "31998 5.755609725607851 14\n",
      "6995 14190\n",
      "32026 5.755792168862799 14\n",
      "6996 14190\n",
      "32066 5.756969999376286 14\n",
      "6997 14190\n",
      "32105 5.756953745522504 14\n",
      "6998 14190\n",
      "32145 5.757816145590294 14\n",
      "6999 14190\n",
      "32205 5.757894736842105 14\n",
      "7000 14190\n",
      "32234 5.758236644536824 14\n",
      "7001 14190\n",
      "32273 5.75930344250612 14\n",
      "7002 14190\n",
      "32297 5.760287333188841 14\n",
      "7003 14190\n",
      "32305 5.7607800650054175 14\n",
      "7004 14190\n",
      "32345 5.762621734425723 14\n",
      "7005 14190\n",
      "32374 5.762927040217458 14\n",
      "7006 14190\n",
      "32403 5.76199734592476 14\n",
      "7007 14190\n",
      "32429 5.761417249992291 14\n",
      "7008 14190\n",
      "32459 5.760097353584522 14\n",
      "7009 14190\n",
      "32461 5.759958103570439 14\n",
      "7010 14190\n",
      "32486 5.7595579634304 14\n",
      "7011 14190\n",
      "32487 5.7594730199772215 14\n",
      "7012 14190\n",
      "32487 5.7594730199772215 14\n",
      "7013 14190\n",
      "32542 5.7588654661667995 14\n",
      "7014 14190\n",
      "32583 5.758954055795967 14\n",
      "7015 14190\n",
      "32615 5.759129235014564 14\n",
      "7016 14190\n",
      "32672 5.759243388834476 14\n",
      "7017 14190\n",
      "32697 5.759427470410129 14\n",
      "7018 14190\n",
      "32734 5.760065986436121 14\n",
      "7019 14190\n",
      "32752 5.761052760136786 14\n",
      "7020 14190\n",
      "32758 5.7612796874046035 14\n",
      "7021 14190\n",
      "32797 5.762539256639327 14\n",
      "7022 14190\n",
      "32843 5.762049751849709 14\n",
      "7023 14190\n",
      "32917 5.7602454658687 14\n",
      "7024 14190\n",
      "32946 5.7595459236326105 14\n",
      "7025 14190\n",
      "32973 5.7588026567191335 14\n",
      "7026 14190\n",
      "32991 5.758206783668273 14\n",
      "7027 14190\n",
      "33006 5.7581651820881055 14\n",
      "7028 14190\n",
      "33077 5.757988934909454 14\n",
      "7029 14190\n",
      "33110 5.7578073089701 14\n",
      "7030 14190\n",
      "33135 5.7569337558472915 14\n",
      "7031 14190\n",
      "33168 5.756994693680656 14\n",
      "7032 14190\n",
      "33184 5.75696118611379 14\n",
      "7033 14190\n",
      "33190 5.756974992467611 14\n",
      "7034 14190\n",
      "33248 5.756737247353224 14\n",
      "7035 14190\n",
      "33282 5.7550627967069286 14\n",
      "7036 14190\n",
      "33329 5.754508086051187 14\n",
      "7037 14190\n",
      "33341 5.754416484208632 14\n",
      "7038 14190\n",
      "33343 5.754521188855232 14\n",
      "7039 14190\n",
      "33420 5.755176540993417 14\n",
      "7040 14190\n",
      "33448 5.7547536474527625 14\n",
      "7041 14190\n",
      "33449 5.754701186881521 14\n",
      "7042 14190\n",
      "33451 5.754775641983797 14\n",
      "7043 14190\n",
      "33497 5.755052691285787 14\n",
      "7044 14190\n",
      "33519 5.754885288940601 14\n",
      "7045 14190\n",
      "33526 5.754936467219472 14\n",
      "7046 14190\n",
      "33584 5.75491305383516 14\n",
      "7047 14190\n",
      "33584 5.75491305383516 14\n",
      "7048 14190\n",
      "33625 5.756223048327137 14\n",
      "7049 14190\n",
      "33644 5.75639044108905 14\n",
      "7369 14190\n",
      "33655 5.756737483286288 14\n",
      "7370 14190\n",
      "33664 5.756772813688213 14\n",
      "7371 14190\n",
      "33675 5.756763177431329 14\n",
      "7372 14190\n",
      "33684 5.756857855361596 14\n",
      "7373 14190\n",
      "33697 5.756773600023741 14\n",
      "7374 14190\n",
      "33704 5.756735105625445 14\n",
      "7375 14190\n",
      "33713 5.756503425978109 14\n",
      "7376 14190\n",
      "33733 5.756855304894317 14\n",
      "7377 14190\n",
      "33752 5.756814410997867 14\n",
      "7378 14190\n",
      "33757 5.756850431021714 14\n",
      "7379 14190\n",
      "33762 5.756797583081571 14\n",
      "7380 14190\n",
      "33766 5.756944855772079 14\n",
      "7381 14190\n",
      "33774 5.757239296500266 14\n",
      "7382 14190\n",
      "33779 5.7573344385565 14\n",
      "7383 14190\n",
      "33795 5.757419736647433 14\n",
      "7384 14190\n",
      "33816 5.7574520936834634 14\n",
      "7385 14190\n",
      "33827 5.757324031099418 14\n",
      "7386 14190\n",
      "33841 5.756981176679176 14\n",
      "7387 14190\n",
      "33848 5.756972346962893 14\n",
      "7388 14190\n",
      "33869 5.75665062446485 14\n",
      "7389 14190\n",
      "33874 5.756716065418906 14\n",
      "7390 14190\n",
      "33875 5.756870848708487 14\n",
      "7391 14190\n",
      "33894 5.757213666135599 14\n",
      "7392 14190\n",
      "33895 5.757338840536953 14\n",
      "7393 14190\n",
      "33900 5.757669616519174 14\n",
      "7394 14190\n",
      "33908 5.757874247965082 14\n",
      "7395 14190\n",
      "33919 5.75839499985259 14\n",
      "7396 14190\n",
      "33927 5.7589235711969815 14\n",
      "7397 14190\n",
      "33940 5.7584560989982325 14\n",
      "7398 14190\n",
      "33954 5.758526241385404 14\n",
      "7399 14190\n",
      "33964 5.758862324814509 14\n",
      "7400 14190\n",
      "33969 5.758809502781948 14\n",
      "7401 14190\n",
      "33970 5.758728289667354 14\n",
      "7402 14190\n",
      "33976 5.758976924888156 14\n",
      "7403 14190\n",
      "33995 5.760170613325489 14\n",
      "7404 14190\n",
      "34000 5.760029411764706 14\n",
      "7405 14190\n",
      "34012 5.7608197106903445 14\n",
      "7406 14190\n",
      "34033 5.761172979167279 14\n",
      "7407 14190\n",
      "34047 5.761300555114988 14\n",
      "7408 14190\n",
      "34065 5.761309261705563 14\n",
      "7409 14190\n",
      "34067 5.761587460005284 14\n",
      "7410 14190\n",
      "34086 5.761632341723875 14\n",
      "7411 14190\n",
      "34086 5.761632341723875 14\n",
      "7412 14190\n",
      "34087 5.761786018130079 14\n",
      "7413 14190\n",
      "34118 5.762969693416965 14\n",
      "7414 14190\n",
      "34122 5.763261239083289 14\n",
      "7415 14190\n",
      "34134 5.76316868811156 14\n",
      "7416 14190\n",
      "34142 5.763224181360202 14\n",
      "7417 14190\n",
      "34150 5.763103953147877 14\n",
      "7418 14190\n",
      "34156 5.762999180231877 14\n",
      "7419 14190\n",
      "34168 5.762643409037696 14\n",
      "7420 14190\n",
      "34178 5.7628591491602785 14\n",
      "7421 14190\n",
      "34180 5.7627852545348155 14\n",
      "7422 14190\n",
      "34184 5.762520477416335 14\n",
      "7423 14190\n",
      "34190 5.762503656039778 14\n",
      "7424 14190\n",
      "34196 5.762691542870511 14\n",
      "7425 14190\n",
      "34198 5.762559213989122 14\n",
      "7426 14190\n",
      "34209 5.762547867520243 14\n",
      "7427 14190\n",
      "34234 5.762312321084302 14\n",
      "7428 14190\n",
      "34245 5.762125857789458 14\n",
      "7429 14190\n",
      "34251 5.762167527955389 14\n",
      "7430 14190\n",
      "34255 5.762078528681944 14\n",
      "7431 14190\n",
      "34275 5.762129832239242 14\n",
      "7432 14190\n",
      "34276 5.762078422219629 14\n",
      "7433 14190\n",
      "34279 5.76212841681496 14\n",
      "7434 14190\n",
      "34297 5.763419541067732 14\n",
      "7435 14190\n",
      "34308 5.763407951498193 14\n",
      "7436 14190\n",
      "34315 5.763660206906601 14\n",
      "7437 14190\n",
      "34320 5.764131701631702 14\n",
      "7438 14190\n",
      "34324 5.7643048595734765 14\n",
      "7439 14190\n",
      "34325 5.764282592862346 14\n",
      "7440 14190\n",
      "34333 5.764628782803716 14\n",
      "7441 14190\n",
      "34333 5.764628782803716 14\n",
      "7442 14190\n",
      "34334 5.7645482611988115 14\n",
      "7443 14190\n",
      "34339 5.764757273071435 14\n",
      "7444 14190\n",
      "34355 5.76515791005676 14\n",
      "7445 14190\n",
      "34355 5.76515791005676 14\n",
      "7446 14190\n",
      "34366 5.765465867427108 14\n",
      "7447 14190\n",
      "34381 5.7655391059015155 14\n",
      "7448 14190\n",
      "34388 5.7659939513783875 14\n",
      "7449 14190\n",
      "34394 5.766238297377449 14\n",
      "7450 14190\n",
      "34398 5.766527123669981 14\n",
      "7451 14190\n",
      "34413 5.766483596315346 14\n",
      "7452 14190\n",
      "34413 5.766483596315346 14\n",
      "7453 14190\n",
      "34415 5.766758680807787 14\n",
      "7454 14190\n",
      "34439 5.767618107378263 14\n",
      "7455 14190\n",
      "34450 5.767866473149492 14\n",
      "7456 14190\n",
      "34459 5.768130241736556 14\n",
      "7457 14190\n",
      "34478 5.767590927548001 14\n",
      "7458 14190\n",
      "34494 5.767901664057518 14\n",
      "7459 14190\n",
      "34505 5.767888711780901 14\n",
      "7460 14190\n",
      "34513 5.768000463593428 14\n",
      "7461 14190\n",
      "34519 5.768185636895622 14\n",
      "7462 14190\n",
      "34527 5.768210386074666 14\n",
      "7463 14190\n",
      "34539 5.768551492515707 14\n",
      "7464 14190\n",
      "34547 5.768547196572785 14\n",
      "7465 14190\n",
      "34562 5.768560847173196 14\n",
      "7466 14190\n",
      "34582 5.768781446995547 14\n",
      "7467 14190\n",
      "34593 5.768768247911427 14\n",
      "7468 14190\n",
      "34609 5.768615100118466 14\n",
      "7469 14190\n",
      "34616 5.7686907788305986 14\n",
      "7470 14190\n",
      "34638 5.768866562734569 14\n",
      "7471 14190\n",
      "34644 5.769108647962129 14\n",
      "7472 14190\n",
      "34646 5.769381746810598 14\n",
      "7473 14190\n",
      "34664 5.769703438726056 14\n",
      "7474 14190\n",
      "34675 5.770324441240087 14\n",
      "7475 14190\n",
      "34697 5.769893650747903 14\n",
      "7476 14190\n",
      "34712 5.770223553814243 14\n",
      "7477 14190\n",
      "34723 5.770584338910808 14\n",
      "7478 14190\n",
      "34733 5.770823136498431 14\n",
      "7479 14190\n",
      "34742 5.771112774163837 14\n",
      "7480 14190\n",
      "34751 5.77102817185117 14\n",
      "7481 14190\n",
      "34771 5.771562508987374 14\n",
      "7482 14190\n",
      "34784 5.771389144434223 14\n",
      "7483 14190\n",
      "34797 5.771733195390407 14\n",
      "7484 14190\n",
      "34822 5.772011946470622 14\n",
      "7485 14190\n",
      "34834 5.77214790147557 14\n",
      "7486 14190\n",
      "34855 5.7724573231960985 14\n",
      "7487 14190\n",
      "34862 5.772617749985658 14\n",
      "7488 14190\n",
      "34884 5.772990482742805 14\n",
      "7489 14190\n",
      "34887 5.7734686272823685 14\n",
      "7490 14190\n",
      "34890 5.77366007451992 14\n",
      "7491 14190\n",
      "34916 5.774315500057281 14\n",
      "7492 14190\n",
      "34937 5.773907318888285 14\n",
      "7493 14190\n",
      "34954 5.773845625679464 14\n",
      "7494 14190\n",
      "34968 5.774508121711279 14\n",
      "7495 14190\n",
      "34977 5.7746805043314176 14\n",
      "7496 14190\n",
      "34978 5.774601177883241 14\n",
      "7497 14190\n",
      "34983 5.774633393362491 14\n",
      "7498 14190\n",
      "35001 5.776263535327562 14\n",
      "7499 14190\n",
      "35008 5.775908363802559 14\n",
      "7500 14190\n",
      "35024 5.776753083599817 14\n",
      "7501 14190\n",
      "35046 5.776436683216344 14\n",
      "7502 14190\n",
      "35061 5.777102763754599 14\n",
      "7503 14190\n",
      "35085 5.7771982328630465 14\n",
      "7504 14190\n",
      "35092 5.777128690299784 14\n",
      "7505 14190\n",
      "35108 5.777201777372679 14\n",
      "7506 14190\n",
      "35109 5.777122675097553 14\n",
      "7507 14190\n",
      "35110 5.777271432640274 14\n",
      "7508 14190\n",
      "35139 5.777995958906059 14\n",
      "7509 14190\n",
      "35163 5.7770383641896315 14\n",
      "7510 14190\n",
      "35183 5.776625074609897 14\n",
      "7511 14190\n",
      "35185 5.776467244564445 14\n",
      "7512 14190\n",
      "35190 5.776072747939756 14\n",
      "7513 14190\n",
      "35196 5.776110921695647 14\n",
      "7514 14190\n",
      "35223 5.775970246713795 14\n",
      "7515 14190\n",
      "35227 5.775655037329321 14\n",
      "7516 14190\n",
      "35254 5.775401372893856 14\n",
      "7517 14190\n",
      "35290 5.773873618588835 14\n",
      "7518 14190\n",
      "35313 5.773369580607708 14\n",
      "7519 14190\n",
      "35334 5.772626931567329 14\n",
      "7520 14190\n",
      "35340 5.772297679683079 14\n",
      "7521 14190\n",
      "35369 5.771579631881026 14\n",
      "7522 14190\n",
      "35372 5.771401108221192 14\n",
      "7523 14190\n",
      "35374 5.771470571606264 14\n",
      "7524 14190\n",
      "35419 5.772043253620938 14\n",
      "7525 14190\n",
      "35438 5.772588746543259 14\n",
      "7526 14190\n",
      "35447 5.771941208000677 14\n",
      "7527 14190\n",
      "35453 5.771669534313034 14\n",
      "7528 14190\n",
      "35464 5.7715147755470335 14\n",
      "7529 14190\n",
      "35490 5.77221752606368 14\n",
      "7530 14190\n",
      "35497 5.7718398737921515 14\n",
      "7531 14190\n",
      "35531 5.771748613886466 14\n",
      "7532 14190\n",
      "35562 5.771357066531691 14\n",
      "7533 14190\n",
      "35585 5.77130813545033 14\n",
      "7534 14190\n",
      "35619 5.770936859541256 14\n",
      "7535 14190\n",
      "35631 5.77067721927535 14\n",
      "7536 14190\n",
      "35654 5.7700959219161945 14\n",
      "7537 14190\n",
      "35657 5.770003084948257 14\n",
      "7538 14190\n",
      "35659 5.769847724277181 14\n",
      "7539 14190\n",
      "35701 5.770818744572981 14\n",
      "7540 14190\n",
      "35711 5.770518887737672 14\n",
      "7541 14190\n",
      "35717 5.770361452529608 14\n",
      "7542 14190\n",
      "35728 5.77037617554859 14\n",
      "7543 14190\n",
      "35757 5.770702240120816 14\n",
      "7544 14190\n",
      "35768 5.7704652203086555 14\n",
      "7545 14190\n",
      "35790 5.771332774518021 14\n",
      "7546 14190\n",
      "35826 5.770920560486798 14\n",
      "7547 14190\n",
      "35843 5.771224506877214 14\n",
      "7548 14190\n",
      "35876 5.771351321217527 14\n",
      "7549 14190\n",
      "35884 5.7714858990079145 14\n",
      "7550 14190\n",
      "35907 5.771437324198624 14\n",
      "7551 14190\n",
      "35910 5.771345029239766 14\n",
      "7552 14190\n",
      "35912 5.771608376030296 14\n",
      "7553 14190\n",
      "35954 5.772459253490571 14\n",
      "7554 14190\n",
      "35954 5.772459253490571 14\n",
      "7555 14190\n",
      "35956 5.772332851262655 14\n",
      "7556 14190\n",
      "35965 5.772862505213402 14\n",
      "7557 14190\n",
      "35966 5.7727854084413055 14\n",
      "7558 14190\n",
      "35981 5.773019093410411 14\n",
      "7559 14190\n",
      "36000 5.772138888888889 14\n",
      "7560 14190\n",
      "36014 5.772366301993669 14\n",
      "7561 14190\n",
      "36022 5.772167009050025 14\n",
      "7562 14190\n",
      "36025 5.771991672449688 14\n",
      "7563 14190\n",
      "36049 5.771449970872978 14\n",
      "7564 14190\n",
      "36049 5.771449970872978 14\n",
      "7565 14190\n",
      "36050 5.771373092926491 14\n",
      "7566 14190\n",
      "36072 5.772593701485917 14\n",
      "7567 14190\n",
      "36076 5.772341723029161 14\n",
      "7568 14190\n",
      "36085 5.772343078841624 14\n",
      "7569 14190\n",
      "36088 5.772140323653292 14\n",
      "7570 14190\n",
      "36096 5.772190824468085 14\n",
      "7571 14190\n",
      "36107 5.771484753648877 14\n",
      "7572 14190\n",
      "36118 5.771443601528324 14\n",
      "7573 14190\n",
      "36125 5.7710173010380625 14\n",
      "7574 14190\n",
      "36128 5.770814880425155 14\n",
      "7575 14190\n",
      "36140 5.771057000553403 14\n",
      "7576 14190\n",
      "36141 5.770980327052378 14\n",
      "7577 14190\n",
      "36146 5.770597023183755 14\n",
      "7578 14190\n",
      "36165 5.7711876123323655 14\n",
      "7579 14190\n",
      "36176 5.770953118089341 14\n",
      "7580 14190\n",
      "36179 5.770750988142293 14\n",
      "7581 14190\n",
      "36190 5.7707101409229065 14\n",
      "7582 14190\n",
      "36206 5.770176213887201 14\n",
      "7583 14190\n",
      "36214 5.770226984039322 14\n",
      "7584 14190\n",
      "36229 5.769852880289271 14\n",
      "7585 14190\n",
      "36233 5.769988684348522 14\n",
      "7586 14190\n",
      "36250 5.770096551724138 14\n",
      "7587 14190\n",
      "36252 5.770357497517378 14\n",
      "7588 14190\n",
      "36253 5.77050175157918 14\n",
      "7589 14190\n",
      "36272 5.770291133656815 14\n",
      "7590 14190\n",
      "36284 5.769926138242751 14\n",
      "7591 14190\n",
      "36312 5.771480502313285 14\n",
      "7592 14190\n",
      "36344 5.771956856702619 14\n",
      "7593 14190\n",
      "36367 5.772816014518657 14\n",
      "7594 14190\n",
      "36406 5.773965829808273 14\n",
      "7595 14190\n",
      "36414 5.774042950513539 14\n",
      "7596 14190\n",
      "36436 5.774783181468877 14\n",
      "7597 14190\n",
      "36446 5.775366295341053 14\n",
      "7598 14190\n",
      "36447 5.775509644140807 14\n",
      "7599 14190\n",
      "36475 5.777601096641535 14\n",
      "7600 14190\n",
      "36487 5.777537205031929 14\n",
      "7601 14190\n",
      "36508 5.776542127752822 14\n",
      "7602 14190\n",
      "36519 5.776445138147266 14\n",
      "7603 14190\n",
      "36533 5.775846494949771 14\n",
      "7604 14190\n",
      "36533 5.775846494949771 14\n",
      "7605 14190\n",
      "36551 5.775820087001724 14\n",
      "7606 14190\n",
      "36552 5.775744145327205 14\n",
      "7607 14190\n",
      "36552 5.775744145327205 14\n",
      "7608 14190\n",
      "36577 5.775323290592449 14\n",
      "7609 14190\n",
      "36606 5.775665191498661 14\n",
      "7610 14190\n",
      "36627 5.7759303246239115 14\n",
      "7611 14190\n",
      "36664 5.776456469561422 14\n",
      "7612 14190\n",
      "36675 5.776196319018405 14\n",
      "7613 14190\n",
      "36704 5.776345902353967 14\n",
      "7614 14190\n",
      "36708 5.776778903781192 14\n",
      "7615 14190\n",
      "36713 5.777027211069648 14\n",
      "7616 14190\n",
      "36749 5.778442950828594 14\n",
      "7617 14190\n",
      "36783 5.778484626050077 14\n",
      "7618 14190\n",
      "36836 5.778206102725594 14\n",
      "7619 14190\n",
      "36859 5.7775848503757565 14\n",
      "7620 14190\n",
      "36886 5.776907227674457 14\n",
      "7621 14190\n",
      "36897 5.776377483264222 14\n",
      "7622 14190\n",
      "36905 5.775992412952174 14\n",
      "7623 14190\n",
      "36958 5.776178364630121 14\n",
      "7624 14190\n",
      "36981 5.776642059435926 14\n",
      "7625 14190\n",
      "36991 5.7766483739287935 14\n",
      "7626 14190\n",
      "37011 5.776877144632677 14\n",
      "7627 14190\n",
      "37019 5.777033415273238 14\n",
      "7628 14190\n",
      "37023 5.777138535504957 14\n",
      "7629 14190\n",
      "37064 5.777115260090654 14\n",
      "7630 14190\n",
      "37086 5.776249797767352 14\n",
      "7631 14190\n",
      "37120 5.775592672413793 14\n",
      "7632 14190\n",
      "37125 5.775299663299664 14\n",
      "7633 14190\n",
      "37128 5.775290885585004 14\n",
      "7634 14190\n",
      "37182 5.776316497229843 14\n",
      "7635 14190\n",
      "37203 5.776066446254334 14\n",
      "7636 14190\n",
      "37203 5.776066446254334 14\n",
      "7637 14190\n",
      "37204 5.776206859477475 14\n",
      "7638 14190\n",
      "37231 5.776530310762537 14\n",
      "7639 14190\n",
      "37245 5.776641159887233 14\n",
      "7640 14190\n",
      "37251 5.776650291267349 14\n",
      "7641 14190\n",
      "37289 5.7763951835661995 14\n",
      "7642 14190\n",
      "37289 5.7763951835661995 14\n",
      "7643 14190\n",
      "37304 5.776699549646151 14\n",
      "7644 14190\n",
      "37309 5.77664906590903 14\n",
      "7930 14190\n",
      "37317 5.776938124715278 14\n",
      "7931 14190\n",
      "37324 5.776926374450755 14\n",
      "7932 14190\n",
      "37334 5.776905769539829 14\n",
      "7933 14190\n",
      "37342 5.777060682341599 14\n",
      "7934 14190\n",
      "37355 5.777218578503547 14\n",
      "7935 14190\n",
      "37360 5.777248394004283 14\n",
      "7936 14190\n",
      "37369 5.777302041799352 14\n",
      "7937 14190\n",
      "37391 5.777887726993127 14\n",
      "7938 14190\n",
      "37409 5.778208452511428 14\n",
      "7939 14190\n",
      "37414 5.778238092692575 14\n",
      "7940 14190\n",
      "37417 5.778255872998904 14\n",
      "7941 14190\n",
      "37422 5.778338945005611 14\n",
      "7942 14190\n",
      "37433 5.7785910827344855 14\n",
      "7943 14190\n",
      "37437 5.778721585597136 14\n",
      "7944 14190\n",
      "37450 5.77871829105474 14\n",
      "7945 14190\n",
      "37464 5.778800982276318 14\n",
      "7946 14190\n",
      "37479 5.778622695376077 14\n",
      "7947 14190\n",
      "37495 5.778477130284038 14\n",
      "7948 14190\n",
      "37501 5.7785125729980535 14\n",
      "7949 14190\n",
      "37515 5.778328668532587 14\n",
      "7950 14190\n",
      "37520 5.778358208955224 14\n",
      "7951 14190\n",
      "37521 5.778497374803443 14\n",
      "7952 14190\n",
      "37546 5.7785116923240825 14\n",
      "7953 14190\n",
      "37547 5.7784376914267455 14\n",
      "7954 14190\n",
      "37552 5.778653600340861 14\n",
      "7955 14190\n",
      "37561 5.778786507281489 14\n",
      "7956 14190\n",
      "37568 5.7793334752981265 14\n",
      "7957 14190\n",
      "37574 5.780034066109544 14\n",
      "7958 14190\n",
      "37592 5.7794211534369015 14\n",
      "7959 14190\n",
      "37605 5.780321765722643 14\n",
      "7960 14190\n",
      "37613 5.780820461010821 14\n",
      "7961 14190\n",
      "37616 5.781183538919609 14\n",
      "7962 14190\n",
      "37618 5.781035674411186 14\n",
      "7963 14190\n",
      "37625 5.781102990033222 14\n",
      "7964 14190\n",
      "37642 5.7822910578609 14\n",
      "7965 14190\n",
      "37645 5.782574047018196 14\n",
      "7966 14190\n",
      "37655 5.7835081662461825 14\n",
      "7967 14190\n",
      "37668 5.783715620685993 14\n",
      "7968 14190\n",
      "37683 5.784014011623278 14\n",
      "7969 14190\n",
      "37709 5.784242488530589 14\n",
      "7970 14190\n",
      "37710 5.784380800848581 14\n",
      "7971 14190\n",
      "37719 5.784750391049604 14\n",
      "7972 14190\n",
      "37719 5.784750391049604 14\n",
      "7973 14190\n",
      "37720 5.784888653234359 14\n",
      "7974 14190\n",
      "37747 5.786208175484145 14\n",
      "7975 14190\n",
      "37752 5.786527866073321 14\n",
      "7976 14190\n",
      "37765 5.786495432278564 14\n",
      "7977 14190\n",
      "37773 5.786620072538586 14\n",
      "7978 14190\n",
      "37787 5.786275703284199 14\n",
      "7979 14190\n",
      "37796 5.785850354534872 14\n",
      "7980 14190\n",
      "37810 5.785903200211584 14\n",
      "7981 14190\n",
      "37825 5.785776602775941 14\n",
      "7982 14190\n",
      "37829 5.785561341827698 14\n",
      "7983 14190\n",
      "37831 5.7854140784013115 14\n",
      "7984 14190\n",
      "37836 5.785468865630616 14\n",
      "7985 14190\n",
      "37851 5.785659559853109 14\n",
      "7986 14190\n",
      "37856 5.785476542688081 14\n",
      "7987 14190\n",
      "37866 5.7857180584165215 14\n",
      "7988 14190\n",
      "37884 5.7857670784500055 14\n",
      "7989 14190\n",
      "37901 5.785203556634389 14\n",
      "7990 14190\n",
      "37920 5.784440928270042 14\n",
      "7991 14190\n",
      "37923 5.784247026870237 14\n",
      "7992 14190\n",
      "37940 5.784264628360569 14\n",
      "7993 14190\n",
      "37942 5.78422328817669 14\n",
      "7994 14190\n",
      "37945 5.784213993938596 14\n",
      "7995 14190\n",
      "37975 5.785385121790652 14\n",
      "7996 14190\n",
      "37982 5.7855826444105105 14\n",
      "7997 14190\n",
      "37989 5.785806417647214 14\n",
      "7998 14190\n",
      "37994 5.786176764752329 14\n",
      "7999 14190\n",
      "38001 5.786137206915607 14\n",
      "8000 14190\n",
      "38008 5.786387076404967 14\n",
      "8001 14190\n",
      "38016 5.786668771043771 14\n",
      "8002 14190\n",
      "38017 5.786595470447431 14\n",
      "8003 14190\n",
      "38017 5.786595470447431 14\n",
      "8004 14190\n",
      "38021 5.7868546329659925 14\n",
      "8005 14190\n",
      "38042 5.787182587666264 14\n",
      "8006 14190\n",
      "38044 5.7873514877510255 14\n",
      "8007 14190\n",
      "38054 5.787827823619067 14\n",
      "8008 14190\n",
      "38065 5.788151845527388 14\n",
      "8009 14190\n",
      "38076 5.78847568021851 14\n",
      "8010 14190\n",
      "38091 5.788348953821113 14\n",
      "8011 14190\n",
      "38096 5.788717975640488 14\n",
      "8012 14190\n",
      "38103 5.789124215941002 14\n",
      "8013 14190\n",
      "38103 5.789124215941002 14\n",
      "8014 14190\n",
      "38106 5.789429486170157 14\n",
      "8015 14190\n",
      "38136 5.790434235368156 14\n",
      "8016 14190\n",
      "38146 5.7904629581083205 14\n",
      "8017 14190\n",
      "38156 5.790753747772303 14\n",
      "8018 14190\n",
      "38171 5.7906263917633805 14\n",
      "8019 14190\n",
      "38185 5.790991226921566 14\n",
      "8020 14190\n",
      "38199 5.79096311421765 14\n",
      "8021 14190\n",
      "38203 5.790932649268382 14\n",
      "8022 14190\n",
      "38208 5.790960008375209 14\n",
      "8023 14190\n",
      "38216 5.790977601004815 14\n",
      "8024 14190\n",
      "38235 5.791552242709559 14\n",
      "8025 14190\n",
      "38241 5.79171569781125 14\n",
      "8026 14190\n",
      "38254 5.7917864798452445 14\n",
      "8027 14190\n",
      "38276 5.79195840735709 14\n",
      "8028 14190\n",
      "38289 5.791741753506229 14\n",
      "8029 14190\n",
      "38305 5.791724317974155 14\n",
      "8030 14190\n",
      "38312 5.791788473585299 14\n",
      "8031 14190\n",
      "38331 5.791943857452193 14\n",
      "8032 14190\n",
      "38334 5.792116658840716 14\n",
      "8033 14190\n",
      "38336 5.792362270450751 14\n",
      "8034 14190\n",
      "38364 5.792878740485873 14\n",
      "8035 14190\n",
      "38372 5.793391014281247 14\n",
      "8036 14190\n",
      "38397 5.7930307055238695 14\n",
      "8037 14190\n",
      "38412 5.793580131208997 14\n",
      "8038 14190\n",
      "38424 5.794087028940246 14\n",
      "8039 14190\n",
      "38432 5.794077851790175 14\n",
      "8040 14190\n",
      "38441 5.794204104992065 14\n",
      "8041 14190\n",
      "38450 5.794200260078023 14\n",
      "8042 14190\n",
      "38471 5.794780484000936 14\n",
      "8043 14190\n",
      "38480 5.794802494802495 14\n",
      "8044 14190\n",
      "38496 5.795407315045719 14\n",
      "8045 14190\n",
      "38515 5.795871738283785 14\n",
      "8046 14190\n",
      "38529 5.796101637727426 14\n",
      "8047 14190\n",
      "38555 5.79613539099987 14\n",
      "8048 14190\n",
      "38561 5.796167111848759 14\n",
      "8049 14190\n",
      "38577 5.79666640744485 14\n",
      "8050 14190\n",
      "38580 5.797096941420425 14\n",
      "8051 14190\n",
      "38583 5.797268226939326 14\n",
      "8052 14190\n",
      "38612 5.79804205946338 14\n",
      "8053 14190\n",
      "38636 5.7975204472512685 14\n",
      "8054 14190\n",
      "38650 5.79777490297542 14\n",
      "8055 14190\n",
      "38668 5.798153511947864 14\n",
      "8056 14190\n",
      "38681 5.798298906439854 14\n",
      "8057 14190\n",
      "38688 5.798464640198511 14\n",
      "8058 14190\n",
      "38693 5.798749127749205 14\n",
      "8059 14190\n",
      "38711 5.79964351218 14\n",
      "8060 14190\n",
      "38719 5.800123970143857 14\n",
      "8061 14190\n",
      "38734 5.8007693499251305 14\n",
      "8062 14190\n",
      "38745 5.800954961930572 14\n",
      "8063 14190\n",
      "38762 5.80135183943037 14\n",
      "8064 14190\n",
      "38795 5.801366155432401 14\n",
      "8065 14190\n",
      "38802 5.801556620792742 14\n",
      "8066 14190\n",
      "38815 5.801751900038645 14\n",
      "8067 14190\n",
      "38821 5.802194688441823 14\n",
      "8068 14190\n",
      "38824 5.802184215948897 14\n",
      "8069 14190\n",
      "38855 5.8026508814824345 14\n",
      "8070 14190\n",
      "38878 5.802407531251608 14\n",
      "8071 14190\n",
      "38900 5.801825192802057 14\n",
      "8072 14190\n",
      "38908 5.801454713683561 14\n",
      "8073 14190\n",
      "38912 5.801166735197368 14\n",
      "8074 14190\n",
      "38918 5.801171694331671 14\n",
      "8075 14190\n",
      "38945 5.801232507382205 14\n",
      "8076 14190\n",
      "38948 5.801016740269077 14\n",
      "8077 14190\n",
      "38981 5.800826043457069 14\n",
      "8078 14190\n",
      "39027 5.799574653445051 14\n",
      "8079 14190\n",
      "39054 5.799149895017155 14\n",
      "8080 14190\n",
      "39076 5.798188146176681 14\n",
      "8081 14190\n",
      "39086 5.797472240699995 14\n",
      "8082 14190\n",
      "39118 5.79661536888389 14\n",
      "8083 14190\n",
      "39121 5.796452033434728 14\n",
      "8084 14190\n",
      "39123 5.7965135597985835 14\n",
      "8085 14190\n",
      "39173 5.7974880657595795 14\n",
      "8086 14190\n",
      "39197 5.798224353904636 14\n",
      "8087 14190\n",
      "39212 5.798276037947567 14\n",
      "8088 14190\n",
      "39224 5.798312257801346 14\n",
      "8089 14190\n",
      "39239 5.798644206019522 14\n",
      "8090 14190\n",
      "39268 5.7995314250789445 14\n",
      "8091 14190\n",
      "39283 5.799607972914492 14\n",
      "8092 14190\n",
      "39315 5.800254355843825 14\n",
      "8093 14190\n",
      "39347 5.799806846773579 14\n",
      "8094 14190\n",
      "39370 5.800304800609601 14\n",
      "8095 14190\n",
      "39414 5.800527731263003 14\n",
      "8096 14190\n",
      "39432 5.800897748021911 14\n",
      "8097 14190\n",
      "39452 5.8006184730812125 14\n",
      "8098 14190\n",
      "39459 5.800831242555564 14\n",
      "8099 14190\n",
      "39464 5.800907155888911 14\n",
      "8100 14190\n",
      "39510 5.801771703366237 14\n",
      "8101 14190\n",
      "39526 5.802206142792087 14\n",
      "8102 14190\n",
      "39530 5.801998482165444 14\n",
      "8103 14190\n",
      "39542 5.80188154367508 14\n",
      "8104 14190\n",
      "39574 5.802521857785415 14\n",
      "8105 14190\n",
      "39587 5.80283931593705 14\n",
      "8106 14190\n",
      "39607 5.8036963163077235 14\n",
      "8107 14190\n",
      "39638 5.803622786215248 14\n",
      "8108 14190\n",
      "39667 5.803413416693977 14\n",
      "8109 14190\n",
      "39714 5.80316764868812 14\n",
      "8110 14190\n",
      "39728 5.803060813532018 14\n",
      "8111 14190\n",
      "39747 5.803482023800538 14\n",
      "8112 14190\n",
      "39749 5.803542227477421 14\n",
      "8113 14190\n",
      "39753 5.803637461323674 14\n",
      "8114 14190\n",
      "39798 5.804211266897834 14\n",
      "8115 14190\n",
      "39801 5.804025024496872 14\n",
      "8116 14190\n",
      "39804 5.803838810169832 14\n",
      "8117 14190\n",
      "39822 5.804831500175783 14\n",
      "8118 14190\n",
      "39824 5.804690638810768 14\n",
      "8119 14190\n",
      "39840 5.805371485943775 14\n",
      "8120 14190\n",
      "39861 5.804696319710995 14\n",
      "8121 14190\n",
      "39873 5.804880495573446 14\n",
      "8122 14190\n",
      "39892 5.80437180387045 14\n",
      "8123 14190\n",
      "39896 5.804316222177662 14\n",
      "8124 14190\n",
      "39916 5.8041637438621105 14\n",
      "8125 14190\n",
      "39918 5.804023247657699 14\n",
      "8126 14190\n",
      "39918 5.804023247657699 14\n",
      "8127 14190\n",
      "39946 5.805111901066439 14\n",
      "8128 14190\n",
      "39949 5.804901249092593 14\n",
      "8129 14190\n",
      "39967 5.805364425651162 14\n",
      "8130 14190\n",
      "39971 5.805108703810262 14\n",
      "8131 14190\n",
      "39979 5.805297781335201 14\n",
      "8132 14190\n",
      "39989 5.804896346495286 14\n",
      "8133 14190\n",
      "40003 5.804964627652926 14\n",
      "8134 14190\n",
      "40013 5.804338589958263 14\n",
      "8135 14190\n",
      "40015 5.804198425590403 14\n",
      "8136 14190\n",
      "40024 5.804517289626224 14\n",
      "8137 14190\n",
      "40024 5.804517289626224 14\n",
      "8138 14190\n",
      "40026 5.804377154849348 14\n",
      "8139 14190\n",
      "40048 5.8051588094286855 14\n",
      "8140 14190\n",
      "40065 5.805141644827156 14\n",
      "8141 14190\n",
      "40069 5.805235967955277 14\n",
      "8142 14190\n",
      "40085 5.805039291505551 14\n",
      "8143 14190\n",
      "40102 5.804822702109621 14\n",
      "8144 14190\n",
      "40112 5.804971080973274 14\n",
      "8145 14190\n",
      "40127 5.804570488698382 14\n",
      "8146 14190\n",
      "40131 5.804689641424336 14\n",
      "8147 14190\n",
      "40146 5.805161161759577 14\n",
      "8148 14190\n",
      "40148 5.805395038358075 14\n",
      "8149 14190\n",
      "40149 5.805524421529801 14\n",
      "8150 14190\n",
      "40176 5.805555555555555 14\n",
      "8151 14190\n",
      "40198 5.8057614806706805 14\n",
      "8152 14190\n",
      "40226 5.80704022274151 14\n",
      "8153 14190\n",
      "40257 5.807486896688775 14\n",
      "8154 14190\n",
      "40285 5.807943403251831 14\n",
      "8155 14190\n",
      "40329 5.808326514418905 14\n",
      "8156 14190\n",
      "40348 5.808590264697135 14\n",
      "8157 14190\n",
      "40374 5.8091098231535145 14\n",
      "8158 14190\n",
      "40393 5.809818532914119 14\n",
      "8159 14190\n",
      "40402 5.810009405474976 14\n",
      "8160 14190\n",
      "40435 5.811425745022876 14\n",
      "8161 14190\n",
      "40454 5.811885104068819 14\n",
      "8162 14190\n",
      "40466 5.811916176543271 14\n",
      "8163 14190\n",
      "40479 5.8118777637787495 14\n",
      "8164 14190\n",
      "40497 5.811319356989407 14\n",
      "8165 14190\n",
      "40498 5.811249938268556 14\n",
      "8166 14190\n",
      "40510 5.811453961984695 14\n",
      "8167 14190\n",
      "40511 5.811384562217669 14\n",
      "8168 14190\n",
      "40511 5.811384562217669 14\n",
      "8169 14190\n",
      "40545 5.811616722160562 14\n",
      "8170 14190\n",
      "40571 5.811836040521555 14\n",
      "8171 14190\n",
      "40595 5.812119719177239 14\n",
      "8172 14190\n",
      "40634 5.812496923758429 14\n",
      "8173 14190\n",
      "40647 5.812606096390877 14\n",
      "8174 14190\n",
      "40673 5.813143854645588 14\n",
      "8175 14190\n",
      "40682 5.81402094292316 14\n",
      "8176 14190\n",
      "40689 5.814102091474354 14\n",
      "8177 14190\n",
      "40721 5.815156798703372 14\n",
      "8178 14190\n",
      "40752 5.815321947389085 14\n",
      "8179 14190\n",
      "40801 5.814857478983358 14\n",
      "8180 14190\n",
      "40820 5.814527192552671 14\n",
      "8181 14190\n",
      "40842 5.814137407570638 14\n",
      "8182 14190\n",
      "40849 5.813973414281867 14\n",
      "8183 14190\n",
      "40855 5.813951780687798 14\n",
      "8184 14190\n",
      "40907 5.813381572835945 14\n",
      "8185 14190\n",
      "40938 5.813205334896673 14\n",
      "8186 14190\n",
      "40950 5.813089133089133 14\n",
      "8187 14190\n",
      "40974 5.813467076682774 14\n",
      "8188 14190\n",
      "40983 5.813654442085743 14\n",
      "8189 14190\n",
      "40987 5.813745821845951 14\n",
      "8190 14190\n",
      "41027 5.814000536232237 14\n",
      "8191 14190\n",
      "41059 5.812903382936749 14\n",
      "8192 14190\n",
      "41092 5.812323566630974 14\n",
      "8193 14190\n",
      "41101 5.812218680810686 14\n",
      "8194 14190\n",
      "41105 5.812163970319912 14\n",
      "8195 14190\n",
      "41166 5.813073895933537 14\n",
      "8196 14190\n",
      "41178 5.813128369517703 14\n",
      "8197 14190\n",
      "41178 5.813128369517703 14\n",
      "8198 14190\n",
      "41179 5.8132543286626674 14\n",
      "8199 14190\n",
      "41210 5.8137345304537735 14\n",
      "8200 14190\n",
      "41219 5.814090589291347 14\n",
      "8201 14190\n",
      "41225 5.81436021831413 14\n",
      "8202 14190\n",
      "41262 5.814817507634142 14\n",
      "8203 14190\n",
      "41262 5.814817507634142 14\n",
      "8204 14190\n",
      "41280 5.815915697674418 14\n",
      "8205 14190\n",
      "41291 5.816110048194521 14\n",
      "8458 14190\n",
      "41306 5.816297874400814 14\n",
      "8459 14190\n",
      "41316 5.81624552231581 14\n",
      "8460 14190\n",
      "41328 5.816323073945025 14\n",
      "8461 14190\n",
      "41338 5.816319125260051 14\n",
      "8462 14190\n",
      "41353 5.816385751940609 14\n",
      "8463 14190\n",
      "41363 5.8162125571162635 14\n",
      "8464 14190\n",
      "41374 5.816213080678687 14\n",
      "8465 14190\n",
      "41397 5.816484286300939 14\n",
      "8466 14190\n",
      "41418 5.81638418079096 14\n",
      "8467 14190\n",
      "41428 5.816356087670175 14\n",
      "8468 14190\n",
      "41436 5.816439810792548 14\n",
      "8469 14190\n",
      "41443 5.816422556282123 14\n",
      "8470 14190\n",
      "41460 5.816570188133141 14\n",
      "8471 14190\n",
      "41466 5.816620845994309 14\n",
      "8472 14190\n",
      "41487 5.816689565406031 14\n",
      "8473 14190\n",
      "41510 5.816429775957601 14\n",
      "8474 14190\n",
      "41523 5.816366832839631 14\n",
      "8475 14190\n",
      "41542 5.816089740503586 14\n",
      "8476 14190\n",
      "41551 5.815961108035908 14\n",
      "8477 14190\n",
      "41573 5.815697688403531 14\n",
      "8478 14190\n",
      "41579 5.815892638110585 14\n",
      "8479 14190\n",
      "41580 5.816017316017316 14\n",
      "8480 14190\n",
      "41606 5.816156323607172 14\n",
      "8481 14190\n",
      "41610 5.81605383321317 14\n",
      "8482 14190\n",
      "41617 5.816204916260182 14\n",
      "8483 14190\n",
      "41627 5.816417229202201 14\n",
      "8484 14190\n",
      "41637 5.816845594062973 14\n",
      "8485 14190\n",
      "41648 5.817278140606992 14\n",
      "8486 14190\n",
      "41666 5.817357077713243 14\n",
      "8487 14190\n",
      "41684 5.817315996545437 14\n",
      "8488 14190\n",
      "41693 5.8177391888326575 14\n",
      "8489 14190\n",
      "41704 5.8178112411279495 14\n",
      "8490 14190\n",
      "41707 5.8176565084997724 14\n",
      "8491 14190\n",
      "41715 5.81771545007791 14\n",
      "8492 14190\n",
      "41739 5.818802558757996 14\n",
      "8493 14190\n",
      "41749 5.81863038635656 14\n",
      "8494 14190\n",
      "41765 5.81934634263139 14\n",
      "8495 14190\n",
      "41787 5.819034627994352 14\n",
      "8496 14190\n",
      "41806 5.81928431325647 14\n",
      "8497 14190\n",
      "41833 5.819807329142065 14\n",
      "8498 14190\n",
      "41837 5.81992016635992 14\n",
      "8499 14190\n",
      "41859 5.819775914379226 14\n",
      "8500 14190\n",
      "41859 5.819775914379226 14\n",
      "8501 14190\n",
      "41860 5.81989966555184 14\n",
      "8502 14190\n",
      "41890 5.820625447600859 14\n",
      "8503 14190\n",
      "41895 5.82079007041413 14\n",
      "8504 14190\n",
      "41913 5.820437573068022 14\n",
      "8505 14190\n",
      "41927 5.8206167863190785 14\n",
      "8506 14190\n",
      "41945 5.820407676719514 14\n",
      "8507 14190\n",
      "41965 5.819706898605981 14\n",
      "8508 14190\n",
      "41985 5.819364058592354 14\n",
      "8509 14190\n",
      "42001 5.819290016904359 14\n",
      "8510 14190\n",
      "42011 5.818809359453477 14\n",
      "8511 14190\n",
      "42016 5.818521515613099 14\n",
      "8512 14190\n",
      "42023 5.818432763010732 14\n",
      "8513 14190\n",
      "42041 5.818677005780072 14\n",
      "8514 14190\n",
      "42049 5.818378558348593 14\n",
      "8515 14190\n",
      "42070 5.817993819824102 14\n",
      "8516 14190\n",
      "42096 5.817868681109844 14\n",
      "8517 14190\n",
      "42115 5.817214769084649 14\n",
      "8518 14190\n",
      "42139 5.816369633830893 14\n",
      "8519 14190\n",
      "42144 5.816082953682612 14\n",
      "8520 14190\n",
      "42172 5.815398842834108 14\n",
      "8521 14190\n",
      "42175 5.815222288085359 14\n",
      "8522 14190\n",
      "42181 5.815058912780636 14\n",
      "8523 14190\n",
      "42218 5.815315742100526 14\n",
      "8524 14190\n",
      "42231 5.815230517866023 14\n",
      "8525 14190\n",
      "42240 5.815364583333333 14\n",
      "8526 14190\n",
      "42246 5.815698527671259 14\n",
      "8527 14190\n",
      "42252 5.815843037015999 14\n",
      "8528 14190\n",
      "42257 5.815699174101332 14\n",
      "8529 14190\n",
      "42266 5.815927696020442 14\n",
      "8530 14190\n",
      "42270 5.8157321977762 14\n",
      "8531 14190\n",
      "42270 5.8157321977762 14\n",
      "8532 14190\n",
      "42275 5.815895919574216 14\n",
      "8533 14190\n",
      "42292 5.816182729594249 14\n",
      "8534 14190\n",
      "42293 5.816234365024945 14\n",
      "8535 14190\n",
      "42305 5.81664105897648 14\n",
      "8536 14190\n",
      "42323 5.816411880065213 14\n",
      "8537 14190\n",
      "42335 5.816534782095193 14\n",
      "8538 14190\n",
      "42346 5.816771359750626 14\n",
      "8539 14190\n",
      "42352 5.817057045712127 14\n",
      "8540 14190\n",
      "42369 5.817201255635016 14\n",
      "8541 14190\n",
      "42369 5.817201255635016 14\n",
      "8542 14190\n",
      "42372 5.817473803455112 14\n",
      "8543 14190\n",
      "42398 5.818081041558564 14\n",
      "8544 14190\n",
      "42410 5.8183683093609995 14\n",
      "8545 14190\n",
      "42424 5.818404676598152 14\n",
      "8546 14190\n",
      "42444 5.818113278673075 14\n",
      "8547 14190\n",
      "42460 5.818370230805464 14\n",
      "8548 14190\n",
      "42474 5.818335923152988 14\n",
      "8549 14190\n",
      "42488 5.818207493880625 14\n",
      "8550 14190\n",
      "42500 5.818188235294118 14\n",
      "8551 14190\n",
      "42507 5.8182417013668335 14\n",
      "8552 14190\n",
      "42528 5.818801730624529 14\n",
      "8553 14190\n",
      "42539 5.8188485860034325 14\n",
      "8554 14190\n",
      "42554 5.819100437091695 14\n",
      "8555 14190\n",
      "42586 5.819142441177852 14\n",
      "8556 14190\n",
      "42598 5.819076012958355 14\n",
      "8557 14190\n",
      "42619 5.8189305239447195 14\n",
      "8558 14190\n",
      "42630 5.818953788411917 14\n",
      "8559 14190\n",
      "42654 5.818868101467623 14\n",
      "8560 14190\n",
      "42660 5.819081106422878 14\n",
      "8561 14190\n",
      "42663 5.819234465461876 14\n",
      "8562 14190\n",
      "42693 5.819736256529174 14\n",
      "8563 14190\n",
      "42707 5.820216826281406 14\n",
      "8564 14190\n",
      "42730 5.819892347296981 14\n",
      "8565 14190\n",
      "42749 5.8202998900559075 14\n",
      "8566 14190\n",
      "42763 5.820662722446976 14\n",
      "8567 14190\n",
      "42777 5.82034738293943 14\n",
      "8568 14190\n",
      "42792 5.82043372593008 14\n",
      "8569 14190\n",
      "42802 5.820358861735433 14\n",
      "8570 14190\n",
      "42828 5.820771457924722 14\n",
      "8571 14190\n",
      "42843 5.820624139299302 14\n",
      "8572 14190\n",
      "42858 5.821153576928461 14\n",
      "8573 14190\n",
      "42886 5.821480203329758 14\n",
      "8574 14190\n",
      "42902 5.821779870402312 14\n",
      "8575 14190\n",
      "42925 5.821898660454281 14\n",
      "8576 14190\n",
      "42938 5.8219060040057755 14\n",
      "8577 14190\n",
      "42958 5.8223148191256575 14\n",
      "8578 14190\n",
      "42963 5.822754463142704 14\n",
      "8579 14190\n",
      "42965 5.822972186663564 14\n",
      "8580 14190\n",
      "42997 5.823476056469056 14\n",
      "8581 14190\n",
      "43027 5.822994863690241 14\n",
      "8582 14190\n",
      "43051 5.822559290144247 14\n",
      "8583 14190\n",
      "43075 5.8228438769587925 14\n",
      "8584 14190\n",
      "43092 5.822751322751323 14\n",
      "8585 14190\n",
      "43098 5.822590375423453 14\n",
      "8586 14190\n",
      "43102 5.8229084497239105 14\n",
      "8587 14190\n",
      "43126 5.823934517460465 14\n",
      "8588 14190\n",
      "43139 5.823825308885231 14\n",
      "8589 14190\n",
      "43159 5.824324011214347 14\n",
      "8590 14190\n",
      "43182 5.824070214441202 14\n",
      "8591 14190\n",
      "43203 5.824086290303914 14\n",
      "8592 14190\n",
      "43245 5.82377153428142 14\n",
      "8593 14190\n",
      "43255 5.823812276037453 14\n",
      "8594 14190\n",
      "43276 5.823689804972733 14\n",
      "8595 14190\n",
      "43283 5.823880045283367 14\n",
      "8596 14190\n",
      "43286 5.823869149378552 14\n",
      "8597 14190\n",
      "43325 5.824073860357761 14\n",
      "8598 14190\n",
      "43356 5.823438509087554 14\n",
      "8599 14190\n",
      "43382 5.8232446636854 14\n",
      "8600 14190\n",
      "43393 5.82273638605305 14\n",
      "8601 14190\n",
      "43399 5.822392221018918 14\n",
      "8602 14190\n",
      "43409 5.822340989195789 14\n",
      "8603 14190\n",
      "43444 5.8225531718994565 14\n",
      "8604 14190\n",
      "43450 5.822163406214039 14\n",
      "8605 14190\n",
      "43484 5.822302456075798 14\n",
      "8606 14190\n",
      "43530 5.82097404089134 14\n",
      "8607 14190\n",
      "43554 5.820659411305506 14\n",
      "8608 14190\n",
      "43583 5.820067457494895 14\n",
      "8609 14190\n",
      "43595 5.819497648812937 14\n",
      "8610 14190\n",
      "43627 5.818850711715222 14\n",
      "8611 14190\n",
      "43629 5.818767333654221 14\n",
      "8612 14190\n",
      "43630 5.818886087554435 14\n",
      "8613 14190\n",
      "43685 5.819274350463546 14\n",
      "8614 14190\n",
      "43709 5.8195108558878035 14\n",
      "8615 14190\n",
      "43732 5.818896917588951 14\n",
      "8616 14190\n",
      "43749 5.818784429358385 14\n",
      "8617 14190\n",
      "43764 5.818572342564665 14\n",
      "8618 14190\n",
      "43804 5.818966304447082 14\n",
      "8619 14190\n",
      "43821 5.818488852376714 14\n",
      "8620 14190\n",
      "43857 5.818957065006726 14\n",
      "8621 14190\n",
      "43894 5.818221169180298 14\n",
      "8622 14190\n",
      "43920 5.818146630236794 14\n",
      "8623 14190\n",
      "43966 5.817836510030478 14\n",
      "8624 14190\n",
      "43986 5.817828399945437 14\n",
      "8625 14190\n",
      "44009 5.817400986161921 14\n",
      "8626 14190\n",
      "44016 5.817452744456562 14\n",
      "8627 14190\n",
      "44024 5.817326912593131 14\n",
      "8628 14190\n",
      "44075 5.817901304594441 14\n",
      "8629 14190\n",
      "44093 5.817590093665661 14\n",
      "8630 14190\n",
      "44103 5.817495408475614 14\n",
      "8631 14190\n",
      "44116 5.817413183425515 14\n",
      "8632 14190\n",
      "44150 5.81766704416761 14\n",
      "8633 14190\n",
      "44169 5.817768117910752 14\n",
      "8634 14190\n",
      "44191 5.81844719513023 14\n",
      "8635 14190\n",
      "44233 5.817850925779395 14\n",
      "8636 14190\n",
      "44263 5.817386982355466 14\n",
      "8637 14190\n",
      "44300 5.817607223476298 14\n",
      "8638 14190\n",
      "44313 5.817525331166927 14\n",
      "8639 14190\n",
      "44342 5.817374047178747 14\n",
      "8640 14190\n",
      "44348 5.8172634617119146 14\n",
      "8641 14190\n",
      "44351 5.817433654258077 14\n",
      "8642 14190\n",
      "44394 5.817723115736361 14\n",
      "8643 14190\n",
      "44400 5.817387387387387 14\n",
      "8644 14190\n",
      "44403 5.817219557237124 14\n",
      "8645 14190\n",
      "44429 5.817664138288055 14\n",
      "8646 14190\n",
      "44433 5.817455494789908 14\n",
      "8647 14190\n",
      "44455 5.817860758069958 14\n",
      "8648 14190\n",
      "44486 5.816931169356652 14\n",
      "8649 14190\n",
      "44508 5.816639705221533 14\n",
      "8650 14190\n",
      "44535 5.816414056360166 14\n",
      "8651 14190\n",
      "44544 5.816002155172414 14\n",
      "8652 14190\n",
      "44571 5.8154405330820484 14\n",
      "8653 14190\n",
      "44574 5.815251043209046 14\n",
      "8654 14190\n",
      "44574 5.815251043209046 14\n",
      "8655 14190\n",
      "44617 5.815698052311899 14\n",
      "8656 14190\n",
      "44621 5.815490464131239 14\n",
      "8657 14190\n",
      "44639 5.815542462868792 14\n",
      "8658 14190\n",
      "44643 5.815312590999709 14\n",
      "8659 14190\n",
      "44661 5.8155885448153875 14\n",
      "8660 14190\n",
      "44676 5.815023726385531 14\n",
      "8661 14190\n",
      "44699 5.814693841025527 14\n",
      "8662 14190\n",
      "44712 5.8139872964752195 14\n",
      "8663 14190\n",
      "44716 5.813780302352625 14\n",
      "8664 14190\n",
      "44734 5.813788170071981 14\n",
      "8665 14190\n",
      "44735 5.813725271040572 14\n",
      "8666 14190\n",
      "44740 5.813455520786768 14\n",
      "8667 14190\n",
      "44778 5.814015811335924 14\n",
      "8668 14190\n",
      "44795 5.814041745730551 14\n",
      "8669 14190\n",
      "44800 5.814084821428572 14\n",
      "8670 14190\n",
      "44815 5.813968537320093 14\n",
      "8671 14190\n",
      "44836 5.81360959942903 14\n",
      "8672 14190\n",
      "44846 5.813673460286314 14\n",
      "8673 14190\n",
      "44860 5.813464110566206 14\n",
      "8674 14190\n",
      "44865 5.813507188231361 14\n",
      "8675 14190\n",
      "44884 5.8134747348721145 14\n",
      "8676 14190\n",
      "44887 5.813643148350302 14\n",
      "8677 14190\n",
      "44888 5.813758688290857 14\n",
      "8678 14190\n",
      "44916 5.81358535933743 14\n",
      "8679 14190\n",
      "44943 5.813319093073448 14\n",
      "8680 14190\n",
      "44981 5.814121517974256 14\n",
      "8681 14190\n",
      "45022 5.8141131002620945 14\n",
      "8682 14190\n",
      "45059 5.814709602965001 14\n",
      "8683 14190\n",
      "45106 5.8154125836917485 14\n",
      "8684 14190\n",
      "45127 5.815099607773616 14\n",
      "8685 14190\n",
      "45162 5.815575040963642 14\n",
      "8686 14190\n",
      "45184 5.816041076487252 14\n",
      "8687 14190\n",
      "45192 5.816206408213843 14\n",
      "8688 14190\n",
      "45225 5.817490326147043 14\n",
      "8689 14190\n",
      "45248 5.817583097595474 14\n",
      "8690 14190\n",
      "45271 5.816902652912461 14\n",
      "8691 14190\n",
      "45297 5.816544141996158 14\n",
      "8692 14190\n",
      "45318 5.815856833929123 14\n",
      "8693 14190\n",
      "45321 5.8157145694049115 14\n",
      "8694 14190\n",
      "45344 5.81545518701482 14\n",
      "8695 14190\n",
      "45345 5.815393097364649 14\n",
      "8696 14190\n",
      "45345 5.815393097364649 14\n",
      "8697 14190\n",
      "45387 5.8152995351091725 14\n",
      "8698 14190\n",
      "45421 5.815481825587283 14\n",
      "8699 14190\n",
      "45448 5.815481429325823 14\n",
      "8700 14190\n",
      "45492 5.815989624549371 14\n",
      "8701 14190\n",
      "45508 5.8157027335853035 14\n",
      "8702 14190\n",
      "45541 5.815726488219407 14\n",
      "8703 14190\n",
      "45556 5.816160330143121 14\n",
      "8704 14190\n",
      "45561 5.816356094027787 14\n",
      "8705 14190\n",
      "45596 5.817396262830073 14\n",
      "8706 14190\n",
      "45634 5.817088136038918 14\n",
      "8707 14190\n",
      "45703 5.815898299892786 14\n",
      "8708 14190\n",
      "45729 5.815150123553981 14\n",
      "8709 14190\n",
      "45756 5.814581694204039 14\n",
      "8710 14190\n",
      "45769 5.8141536848084945 14\n",
      "8711 14190\n",
      "45778 5.813840709511119 14\n",
      "8712 14190\n",
      "45837 5.813927613063682 14\n",
      "8713 14190\n",
      "45865 5.813910389185653 14\n",
      "8714 14190\n",
      "45880 5.813622493461203 14\n",
      "8715 14190\n",
      "45911 5.813334495001198 14\n",
      "8716 14190\n",
      "45926 5.813090624047381 14\n",
      "8717 14190\n",
      "45930 5.81319399085565 14\n",
      "8718 14190\n",
      "45982 5.813166021486668 14\n",
      "8719 14190\n",
      "46010 5.812410345577049 14\n",
      "8720 14190\n",
      "46054 5.811395318539106 14\n",
      "8721 14190\n",
      "46060 5.811050803300043 14\n",
      "8722 14190\n",
      "46061 5.811163457154643 14\n",
      "8723 14190\n",
      "46123 5.812219500032522 14\n",
      "8724 14190\n",
      "46145 5.811853938671579 14\n",
      "8725 14190\n",
      "46146 5.811814675161444 14\n",
      "8726 14190\n",
      "46148 5.811866169714831 14\n",
      "8727 14190\n",
      "46179 5.811992464107061 14\n",
      "8728 14190\n",
      "46194 5.812010217777201 14\n",
      "8729 14190\n",
      "46203 5.811895331471982 14\n",
      "8730 14190\n",
      "46250 5.811632432432432 14\n",
      "8731 14190\n",
      "46250 5.811632432432432 14\n",
      "8732 14190\n",
      "46283 5.812393319361321 14\n",
      "8733 14190\n",
      "46297 5.812450050759228 14\n",
      "8954 14190\n",
      "46304 5.81282394609537 14\n",
      "8955 14190\n",
      "46311 5.812809051845134 14\n",
      "8956 14190\n",
      "46319 5.81294932964874 14\n",
      "8957 14190\n",
      "46326 5.813063938177265 14\n",
      "8958 14190\n",
      "46333 5.8132216778537975 14\n",
      "8959 14190\n",
      "46336 5.813384841160221 14\n",
      "8960 14190\n",
      "46343 5.813305137777011 14\n",
      "8961 14190\n",
      "46358 5.813516545148626 14\n",
      "8962 14190\n",
      "46371 5.813762912164931 14\n",
      "8963 14190\n",
      "46373 5.8138356371164255 14\n",
      "8964 14190\n",
      "46376 5.813869242711747 14\n",
      "8965 14190\n",
      "46379 5.814032212854956 14\n",
      "8966 14190\n",
      "46386 5.814254300866641 14\n",
      "8967 14190\n",
      "46389 5.81441721097674 14\n",
      "8968 14190\n",
      "46398 5.814496314496314 14\n",
      "8969 14190\n",
      "46411 5.814785287970524 14\n",
      "8970 14190\n",
      "46423 5.814811623548672 14\n",
      "8971 14190\n",
      "46435 5.814837945515237 14\n",
      "8972 14190\n",
      "46439 5.814983096104568 14\n",
      "8973 14190\n",
      "46449 5.814872225451571 14\n",
      "8974 14190\n",
      "46452 5.815013347110996 14\n",
      "8975 14190\n",
      "46453 5.815124965018406 14\n",
      "8976 14190\n",
      "46467 5.815460434286698 14\n",
      "8977 14190\n",
      "46467 5.815460434286698 14\n",
      "8978 14190\n",
      "46469 5.815446857044481 14\n",
      "8979 14190\n",
      "46474 5.815703404053879 14\n",
      "8980 14190\n",
      "46479 5.816110501516814 14\n",
      "8981 14190\n",
      "46479 5.816110501516814 14\n",
      "8982 14190\n",
      "46488 5.815715883668904 14\n",
      "8983 14190\n",
      "46497 5.815665526808181 14\n",
      "8984 14190\n",
      "46499 5.815716467020796 14\n",
      "8985 14190\n",
      "46499 5.815716467020796 14\n",
      "8986 14190\n",
      "46500 5.815655913978494 14\n",
      "8987 14190\n",
      "46502 5.815857382478173 14\n",
      "8988 14190\n",
      "46508 5.816461684011353 14\n",
      "8989 14190\n",
      "46509 5.816401126663656 14\n",
      "8990 14190\n",
      "46515 5.816940771794045 14\n",
      "8991 14190\n",
      "46524 5.816653770097155 14\n",
      "8992 14190\n",
      "46530 5.816999785084891 14\n",
      "8993 14190\n",
      "46537 5.816790940541934 14\n",
      "8994 14190\n",
      "46538 5.816902316386609 14\n",
      "8995 14190\n",
      "46544 5.816968889652801 14\n",
      "8996 14190\n",
      "46544 5.816968889652801 14\n",
      "8997 14190\n",
      "46545 5.8170802449242665 14\n",
      "8998 14190\n",
      "46559 5.8177795914860715 14\n",
      "8999 14190\n",
      "46561 5.817916281866799 14\n",
      "9000 14190\n",
      "46566 5.818129107073831 14\n",
      "9001 14190\n",
      "46570 5.818230620571184 14\n",
      "9002 14190\n",
      "46574 5.818310645424486 14\n",
      "9003 14190\n",
      "46576 5.818382858124356 14\n",
      "9004 14190\n",
      "46582 5.818298913743506 14\n",
      "9005 14190\n",
      "46588 5.818494032798146 14\n",
      "9006 14190\n",
      "46588 5.818494032798146 14\n",
      "9007 14190\n",
      "46592 5.818294986263736 14\n",
      "9008 14190\n",
      "46595 5.81845691597811 14\n",
      "9009 14190\n",
      "46597 5.818657853509882 14\n",
      "9010 14190\n",
      "46598 5.818618824842268 14\n",
      "9011 14190\n",
      "46605 5.818817723420234 14\n",
      "9012 14190\n",
      "46615 5.81857771103722 14\n",
      "9013 14190\n",
      "46624 5.81852693891558 14\n",
      "9014 14190\n",
      "46631 5.818532735733739 14\n",
      "9015 14190\n",
      "46631 5.818532735733739 14\n",
      "9016 14190\n",
      "46639 5.818456656446322 14\n",
      "9017 14190\n",
      "46639 5.818456656446322 14\n",
      "9018 14190\n",
      "46640 5.818567753001715 14\n",
      "9019 14190\n",
      "46647 5.81906660664137 14\n",
      "9020 14190\n",
      "46653 5.81926135511114 14\n",
      "9021 14190\n",
      "46658 5.819495049080544 14\n",
      "9022 14190\n",
      "46662 5.81985341391282 14\n",
      "9023 14190\n",
      "46664 5.819903994513973 14\n",
      "9024 14190\n",
      "46665 5.819886424515161 14\n",
      "9025 14190\n",
      "46669 5.820201847050504 14\n",
      "9026 14190\n",
      "46669 5.820201847050504 14\n",
      "9027 14190\n",
      "46669 5.820201847050504 14\n",
      "9028 14190\n",
      "46672 5.820449091532396 14\n",
      "9029 14190\n",
      "46680 5.820672664952871 14\n",
      "9030 14190\n",
      "46680 5.820672664952871 14\n",
      "9031 14190\n",
      "46687 5.821170775590636 14\n",
      "9032 14190\n",
      "46693 5.8209795900884505 14\n",
      "9033 14190\n",
      "46698 5.821384213456679 14\n",
      "9034 14190\n",
      "46704 5.821364337101747 14\n",
      "9035 14190\n",
      "46707 5.821611321643437 14\n",
      "9036 14190\n",
      "46710 5.821622778848212 14\n",
      "9037 14190\n",
      "46710 5.821622778848212 14\n",
      "9038 14190\n",
      "46711 5.8217336387574665 14\n",
      "9039 14190\n",
      "46723 5.822143269909894 14\n",
      "9040 14190\n",
      "46730 5.822298309437192 14\n",
      "9041 14190\n",
      "46735 5.822424307264363 14\n",
      "9042 14190\n",
      "46748 5.822259775819286 14\n",
      "9043 14190\n",
      "46758 5.822533042474015 14\n",
      "9044 14190\n",
      "46767 5.822588577415699 14\n",
      "9045 14190\n",
      "46770 5.8226213384648275 14\n",
      "9046 14190\n",
      "46774 5.822722025056655 14\n",
      "9047 14190\n",
      "46778 5.82292958228227 14\n",
      "9048 14190\n",
      "46786 5.823259094600949 14\n",
      "9049 14190\n",
      "46789 5.82346277971318 14\n",
      "9050 14190\n",
      "46799 5.823650077993119 14\n",
      "9051 14190\n",
      "46813 5.823852348706556 14\n",
      "9052 14190\n",
      "46821 5.823946519724055 14\n",
      "9053 14190\n",
      "46833 5.8240129822988065 14\n",
      "9054 14190\n",
      "46837 5.824113414608109 14\n",
      "9055 14190\n",
      "46847 5.824193651674601 14\n",
      "9056 14190\n",
      "46850 5.824332977588047 14\n",
      "9057 14190\n",
      "46852 5.824532570647998 14\n",
      "9058 14190\n",
      "46867 5.8247594256086375 14\n",
      "9059 14190\n",
      "46871 5.825158413517953 14\n",
      "9060 14190\n",
      "46884 5.825142905895402 14\n",
      "9061 14190\n",
      "46891 5.825531551896953 14\n",
      "9062 14190\n",
      "46900 5.825842217484008 14\n",
      "9063 14190\n",
      "46903 5.825704112743321 14\n",
      "9064 14190\n",
      "46906 5.8257792180104895 14\n",
      "9065 14190\n",
      "46910 5.825985930505222 14\n",
      "9066 14190\n",
      "46920 5.8265132139812446 14\n",
      "9067 14190\n",
      "46924 5.826591935896343 14\n",
      "9068 14190\n",
      "46934 5.827161546000767 14\n",
      "9069 14190\n",
      "46946 5.827290930004686 14\n",
      "9070 14190\n",
      "46954 5.827554627933722 14\n",
      "9071 14190\n",
      "46969 5.82780131576146 14\n",
      "9072 14190\n",
      "46973 5.8279011346943985 14\n",
      "9073 14190\n",
      "46983 5.828086754783645 14\n",
      "9074 14190\n",
      "46984 5.828196832964413 14\n",
      "9075 14190\n",
      "46986 5.828395692333887 14\n",
      "9076 14190\n",
      "47001 5.8289185336482205 14\n",
      "9077 14190\n",
      "47013 5.828387892710527 14\n",
      "9078 14190\n",
      "47020 5.828264568268822 14\n",
      "9079 14190\n",
      "47028 5.828612741345581 14\n",
      "9080 14190\n",
      "47029 5.828616385634396 14\n",
      "9081 14190\n",
      "47030 5.828556240697427 14\n",
      "9082 14190\n",
      "47033 5.828694746242 14\n",
      "9083 14190\n",
      "47041 5.829382878765332 14\n",
      "9084 14190\n",
      "47042 5.829322732877004 14\n",
      "9085 14190\n",
      "47049 5.829815724032391 14\n",
      "9086 14190\n",
      "47060 5.829643008924777 14\n",
      "9087 14190\n",
      "47069 5.830015509146147 14\n",
      "9088 14190\n",
      "47085 5.829924604438781 14\n",
      "9089 14190\n",
      "47088 5.8299354400271834 14\n",
      "9090 14190\n",
      "47097 5.830201499033909 14\n",
      "9091 14190\n",
      "47099 5.83012378182127 14\n",
      "9092 14190\n",
      "47100 5.830233545647558 14\n",
      "9093 14190\n",
      "47113 5.831065735571923 14\n",
      "9094 14190\n",
      "47129 5.830316790086783 14\n",
      "9095 14190\n",
      "47142 5.830002969750965 14\n",
      "9096 14190\n",
      "47143 5.82994293956685 14\n",
      "9097 14190\n",
      "47148 5.829642826843132 14\n",
      "9098 14190\n",
      "47154 5.829643296432964 14\n",
      "9099 14190\n",
      "47171 5.829662292510228 14\n",
      "9100 14190\n",
      "47174 5.829482341968033 14\n",
      "9101 14190\n",
      "47191 5.829522578457757 14\n",
      "9102 14190\n",
      "47214 5.8285042572118435 14\n",
      "9103 14190\n",
      "47229 5.828156429312498 14\n",
      "9104 14190\n",
      "47245 5.827558471795958 14\n",
      "9105 14190\n",
      "47251 5.827199424350807 14\n",
      "9106 14190\n",
      "47274 5.8266488979142865 14\n",
      "9107 14190\n",
      "47277 5.826511834507266 14\n",
      "9108 14190\n",
      "47280 5.826501692047377 14\n",
      "9109 14190\n",
      "47307 5.8267064070856325 14\n",
      "9110 14190\n",
      "47319 5.826771487140472 14\n",
      "9111 14190\n",
      "47323 5.826532552881263 14\n",
      "9112 14190\n",
      "47326 5.826374508726704 14\n",
      "9113 14190\n",
      "47336 5.82645343924286 14\n",
      "9114 14190\n",
      "47356 5.826737900160486 14\n",
      "9115 14190\n",
      "47357 5.826741558798066 14\n",
      "9116 14190\n",
      "47382 5.826769659364316 14\n",
      "9117 14190\n",
      "47404 5.826238292127247 14\n",
      "9118 14190\n",
      "47419 5.826693941247179 14\n",
      "9119 14190\n",
      "47438 5.826257430751718 14\n",
      "9120 14190\n",
      "47447 5.8260585495394865 14\n",
      "9121 14190\n",
      "47467 5.8254787536604375 14\n",
      "9122 14190\n",
      "47468 5.825419229796916 14\n",
      "9123 14190\n",
      "47469 5.825359708441298 14\n",
      "9124 14190\n",
      "47497 5.825715308335263 14\n",
      "9125 14190\n",
      "47499 5.825680540642961 14\n",
      "9126 14190\n",
      "47503 5.8254636549270575 14\n",
      "9127 14190\n",
      "47510 5.825594611660703 14\n",
      "9128 14190\n",
      "47529 5.825790569967809 14\n",
      "9129 14190\n",
      "47535 5.825833596297465 14\n",
      "9130 14190\n",
      "47548 5.826343905106419 14\n",
      "9131 14190\n",
      "47568 5.826101580894719 14\n",
      "9132 14190\n",
      "47579 5.8264990857311 14\n",
      "9133 14190\n",
      "47599 5.826445933738103 14\n",
      "9134 14190\n",
      "47602 5.826603924204865 14\n",
      "9135 14190\n",
      "47614 5.826605620195741 14\n",
      "9136 14190\n",
      "47615 5.826546256431797 14\n",
      "9137 14190\n",
      "47617 5.826742549929647 14\n",
      "9138 14190\n",
      "47645 5.827599958022877 14\n",
      "9139 14190\n",
      "47650 5.8273452256033575 14\n",
      "9140 14190\n",
      "47651 5.827285891167027 14\n",
      "9141 14190\n",
      "47652 5.827247544699068 14\n",
      "9142 14190\n",
      "47653 5.827209199840514 14\n",
      "9143 14190\n",
      "47658 5.827227328045659 14\n",
      "9144 14190\n",
      "47670 5.82676735892595 14\n",
      "9145 14190\n",
      "47676 5.82691500964846 14\n",
      "9146 14190\n",
      "47681 5.8267234328139095 14\n",
      "9147 14190\n",
      "47683 5.826604869660047 14\n",
      "9148 14190\n",
      "47687 5.826409713339065 14\n",
      "9149 14190\n",
      "47687 5.826409713339065 14\n",
      "9150 14190\n",
      "47688 5.826350444556282 14\n",
      "9151 14190\n",
      "47693 5.826179942549221 14\n",
      "9152 14190\n",
      "47696 5.82600218047635 14\n",
      "9153 14190\n",
      "47701 5.826313913754428 14\n",
      "9154 14190\n",
      "47705 5.826097893302589 14\n",
      "9155 14190\n",
      "47710 5.826074198281283 14\n",
      "9156 14190\n",
      "47716 5.825781708441613 14\n",
      "9157 14190\n",
      "47726 5.825650588777606 14\n",
      "9158 14190\n",
      "47736 5.82516339869281 14\n",
      "9159 14190\n",
      "47737 5.825125164966378 14\n",
      "9160 14190\n",
      "47742 5.824850236688869 14\n",
      "9161 14190\n",
      "47743 5.824791068847789 14\n",
      "9162 14190\n",
      "47744 5.8247319034852545 14\n",
      "9163 14190\n",
      "47755 5.82460475342896 14\n",
      "9164 14190\n",
      "47762 5.824630459360998 14\n",
      "9165 14190\n",
      "47764 5.82467967506909 14\n",
      "9166 14190\n",
      "47770 5.82480636382667 14\n",
      "9167 14190\n",
      "47782 5.824599221464149 14\n",
      "9168 14190\n",
      "47787 5.82476405717036 14\n",
      "9169 14190\n",
      "47799 5.8246616037992425 14\n",
      "9170 14190\n",
      "47802 5.824798125601439 14\n",
      "9171 14190\n",
      "47806 5.824687277747563 14\n",
      "9172 14190\n",
      "47807 5.824795532035058 14\n",
      "9173 14190\n",
      "47808 5.824903781793842 14\n",
      "9174 14190\n",
      "47817 5.824853085722651 14\n",
      "9175 14190\n",
      "47826 5.824760590473801 14\n",
      "9176 14190\n",
      "47844 5.8260387927430815 14\n",
      "9177 14190\n",
      "47867 5.826561096371195 14\n",
      "9178 14190\n",
      "47881 5.827238361771893 14\n",
      "9179 14190\n",
      "47909 5.827986390866017 14\n",
      "9180 14190\n",
      "47914 5.828066953291313 14\n",
      "9181 14190\n",
      "47931 5.828545200392231 14\n",
      "9182 14190\n",
      "47939 5.828907570036922 14\n",
      "9183 14190\n",
      "47941 5.828956425606474 14\n",
      "9184 14190\n",
      "47963 5.829993953672623 14\n",
      "9185 14190\n",
      "47972 5.830005002918369 14\n",
      "9186 14190\n",
      "47982 5.829561085407027 14\n",
      "9187 14190\n",
      "47991 5.829447188014419 14\n",
      "9188 14190\n",
      "47998 5.829159548314513 14\n",
      "9189 14190\n",
      "47999 5.829121440030001 14\n",
      "9190 14190\n",
      "48006 5.828813065033538 14\n",
      "9191 14190\n",
      "48007 5.828754140021247 14\n",
      "9192 14190\n",
      "48007 5.828754140021247 14\n",
      "9193 14190\n",
      "48018 5.828689241534424 14\n",
      "9194 14190\n",
      "48040 5.829059117402164 14\n",
      "9195 14190\n",
      "48055 5.829174903756113 14\n",
      "9196 14190\n",
      "48077 5.829648272562764 14\n",
      "9197 14190\n",
      "48081 5.829974418169339 14\n",
      "9198 14190\n",
      "48098 5.8300553037548335 14\n",
      "9199 14190\n",
      "48099 5.8301627892471775 14\n",
      "9200 14190\n",
      "48104 5.830180442374854 14\n",
      "9201 14190\n",
      "48136 5.831186637859398 14\n",
      "9202 14190\n",
      "48163 5.831198222702074 14\n",
      "9203 14190\n",
      "48200 5.830539419087137 14\n",
      "9204 14190\n",
      "48210 5.83026343082348 14\n",
      "9205 14190\n",
      "48232 5.829884723834798 14\n",
      "9206 14190\n",
      "48236 5.8297122481134425 14\n",
      "9207 14190\n",
      "48239 5.829536267335558 14\n",
      "9208 14190\n",
      "48275 5.829580528223718 14\n",
      "9209 14190\n",
      "48291 5.8298026547389785 14\n",
      "9210 14190\n",
      "48295 5.829878869448183 14\n",
      "9211 14190\n",
      "48312 5.830000827951648 14\n",
      "9212 14190\n",
      "48318 5.830042634214992 14\n",
      "9213 14190\n",
      "48321 5.8301773556010845 14\n",
      "9214 14190\n",
      "48349 5.830647996856191 14\n",
      "9215 14190\n",
      "48361 5.830193751163128 14\n",
      "9216 14190\n",
      "48382 5.8300194287131575 14\n",
      "9217 14190\n",
      "48385 5.8298852950294515 14\n",
      "9218 14190\n",
      "48387 5.8299336598673195 14\n",
      "9219 14190\n",
      "48424 5.83109615066909 14\n",
      "9220 14190\n",
      "48432 5.83089692765114 14\n",
      "9221 14190\n",
      "48432 5.83089692765114 14\n",
      "9222 14190\n",
      "48433 5.831003654533066 14\n",
      "9223 14190\n",
      "48442 5.831365344122869 14\n",
      "9224 14190\n",
      "48444 5.831289736603088 14\n",
      "9225 14190\n",
      "48445 5.831231293219115 14\n",
      "9226 14190\n",
      "48468 5.831290748535116 14\n",
      "9227 14190\n",
      "48468 5.831290748535116 14\n",
      "9228 14190\n",
      "48472 5.831428453540188 14\n",
      "9229 14190\n",
      "48476 5.831462991996039 14\n",
      "9419 14190\n",
      "48490 5.8316147659311195 14\n",
      "9420 14190\n",
      "48499 5.831625394338028 14\n",
      "9421 14190\n",
      "48510 5.831601731601731 14\n",
      "9422 14190\n",
      "48518 5.831711941959685 14\n",
      "9423 14190\n",
      "48530 5.83189779517824 14\n",
      "9424 14190\n",
      "48539 5.831990770308412 14\n",
      "9425 14190\n",
      "48549 5.8318811921975735 14\n",
      "9426 14190\n",
      "48569 5.83221808149231 14\n",
      "9427 14190\n",
      "48591 5.832149986623037 14\n",
      "9428 14190\n",
      "48601 5.832349128618753 14\n",
      "9429 14190\n",
      "48606 5.832407521705139 14\n",
      "9430 14190\n",
      "48612 5.8324487780794865 14\n",
      "9431 14190\n",
      "48623 5.832877444830635 14\n",
      "9432 14190\n",
      "48628 5.832976885744839 14\n",
      "9433 14190\n",
      "48645 5.832953027032583 14\n",
      "9434 14190\n",
      "48667 5.833192923336141 14\n",
      "9435 14190\n",
      "48677 5.833145017153892 14\n",
      "9436 14190\n",
      "48695 5.833165622753876 14\n",
      "9437 14190\n",
      "48702 5.833148535994415 14\n",
      "9438 14190\n",
      "48719 5.8334120158459735 14\n",
      "9439 14190\n",
      "48726 5.833374379181546 14\n",
      "9440 14190\n",
      "48728 5.833565916926613 14\n",
      "9441 14190\n",
      "48755 5.833617064916419 14\n",
      "9442 14190\n",
      "48761 5.833658046389533 14\n",
      "9443 14190\n",
      "48768 5.833825459317585 14\n",
      "9444 14190\n",
      "48778 5.8340440362458486 14\n",
      "9445 14190\n",
      "48788 5.834303517258342 14\n",
      "9446 14190\n",
      "48801 5.834839450011271 14\n",
      "9447 14190\n",
      "48818 5.834896964234503 14\n",
      "9448 14190\n",
      "48843 5.835165735110456 14\n",
      "9449 14190\n",
      "48855 5.835431378569235 14\n",
      "9450 14190\n",
      "48867 5.835737818978043 14\n",
      "9451 14190\n",
      "48870 5.835584202987518 14\n",
      "9452 14190\n",
      "48876 5.835727146247647 14\n",
      "9453 14190\n",
      "48901 5.836629107789207 14\n",
      "9454 14190\n",
      "48908 5.836570704179276 14\n",
      "9455 14190\n",
      "48924 5.837176028125255 14\n",
      "9456 14190\n",
      "48945 5.837286750434161 14\n",
      "9457 14190\n",
      "48965 5.837394056979475 14\n",
      "9458 14190\n",
      "49000 5.838081632653061 14\n",
      "9459 14190\n",
      "49005 5.838220589735741 14\n",
      "9460 14190\n",
      "49026 5.8386774364622855 14\n",
      "9461 14190\n",
      "49027 5.838619536173945 14\n",
      "9462 14190\n",
      "49030 5.83875178462166 14\n",
      "9463 14190\n",
      "49062 5.839244221597163 14\n",
      "9464 14190\n",
      "49068 5.839365778103856 14\n",
      "9465 14190\n",
      "49081 5.839326827081763 14\n",
      "9466 14190\n",
      "49095 5.839637437620939 14\n",
      "9467 14190\n",
      "49112 5.839448607265027 14\n",
      "9468 14190\n",
      "49123 5.839280988538974 14\n",
      "9469 14190\n",
      "49142 5.8390175410036225 14\n",
      "9470 14190\n",
      "49155 5.838938053097345 14\n",
      "9471 14190\n",
      "49161 5.838652590468054 14\n",
      "9472 14190\n",
      "49167 5.838367197510525 14\n",
      "9473 14190\n",
      "49173 5.838346246924125 14\n",
      "9474 14190\n",
      "49189 5.838642785988737 14\n",
      "9475 14190\n",
      "49193 5.838452625373529 14\n",
      "9476 14190\n",
      "49212 5.8387181988132975 14\n",
      "9477 14190\n",
      "49237 5.838434510632248 14\n",
      "9478 14190\n",
      "49254 5.837982701912535 14\n",
      "9479 14190\n",
      "49273 5.837679865240598 14\n",
      "9480 14190\n",
      "49277 5.837469813503257 14\n",
      "9481 14190\n",
      "49300 5.837383367139959 14\n",
      "9482 14190\n",
      "49305 5.837257884595883 14\n",
      "9483 14190\n",
      "49310 5.837172987223687 14\n",
      "9484 14190\n",
      "49345 5.837410071942446 14\n",
      "9485 14190\n",
      "49355 5.837443014892108 14\n",
      "9486 14190\n",
      "49363 5.8375706500820455 14\n",
      "9487 14190\n",
      "49370 5.837836742961312 14\n",
      "9488 14190\n",
      "49376 5.8379577122488655 14\n",
      "9489 14190\n",
      "49381 5.837872866082097 14\n",
      "9490 14190\n",
      "49389 5.8381016015712 14\n",
      "9491 14190\n",
      "49391 5.8380879107529715 14\n",
      "9492 14190\n",
      "49391 5.8380879107529715 14\n",
      "9493 14190\n",
      "49395 5.838283227047272 14\n",
      "9494 14190\n",
      "49410 5.8384942319368545 14\n",
      "9495 14190\n",
      "49410 5.8384942319368545 14\n",
      "9496 14190\n",
      "49423 5.838779515610141 14\n",
      "9497 14190\n",
      "49434 5.839118825100133 14\n",
      "9498 14190\n",
      "49446 5.839218541439146 14\n",
      "9499 14190\n",
      "49458 5.839358647741518 14\n",
      "9500 14190\n",
      "49462 5.8395535967004975 14\n",
      "9501 14190\n",
      "49474 5.839895702793386 14\n",
      "9502 14190\n",
      "49474 5.839895702793386 14\n",
      "9503 14190\n",
      "49477 5.840127736119813 14\n",
      "9504 14190\n",
      "49502 5.840652902913013 14\n",
      "9505 14190\n",
      "49512 5.8408264663111975 14\n",
      "9506 14190\n",
      "49523 5.841003170244129 14\n",
      "9507 14190\n",
      "49543 5.840946248713239 14\n",
      "9508 14190\n",
      "49560 5.841263115415658 14\n",
      "9509 14190\n",
      "49573 5.841284570229762 14\n",
      "9510 14190\n",
      "49581 5.84135051733527 14\n",
      "9511 14190\n",
      "49589 5.841436608925367 14\n",
      "9512 14190\n",
      "49596 5.84147915154448 14\n",
      "9513 14190\n",
      "49615 5.842104202358158 14\n",
      "9514 14190\n",
      "49624 5.842173142028051 14\n",
      "9515 14190\n",
      "49639 5.8424424343761965 14\n",
      "9516 14190\n",
      "49662 5.842676493093311 14\n",
      "9517 14190\n",
      "49673 5.842650937128822 14\n",
      "9518 14190\n",
      "49690 5.842704769571342 14\n",
      "9519 14190\n",
      "49700 5.842696177062375 14\n",
      "9520 14190\n",
      "49723 5.842748828509945 14\n",
      "9521 14190\n",
      "49730 5.842911723305852 14\n",
      "9522 14190\n",
      "49732 5.843099010697338 14\n",
      "9523 14190\n",
      "49759 5.843686569263852 14\n",
      "9524 14190\n",
      "49770 5.844062688366486 14\n",
      "9525 14190\n",
      "49790 5.844024904599317 14\n",
      "9526 14190\n",
      "49807 5.844298994117293 14\n",
      "9527 14190\n",
      "49820 5.844580489763147 14\n",
      "9528 14190\n",
      "49834 5.844864951639443 14\n",
      "9529 14190\n",
      "49849 5.84495175429798 14\n",
      "9530 14190\n",
      "49858 5.844919571583296 14\n",
      "9531 14190\n",
      "49885 5.845564799037787 14\n",
      "9532 14190\n",
      "49900 5.845430861723447 14\n",
      "9533 14190\n",
      "49917 5.845964300739227 14\n",
      "9534 14190\n",
      "49942 5.8464018261182975 14\n",
      "9535 14190\n",
      "49958 5.84661115336883 14\n",
      "9536 14190\n",
      "49987 5.846380058815292 14\n",
      "9537 14190\n",
      "49998 5.84659386375455 14\n",
      "9538 14190\n",
      "50020 5.846861255497801 14\n",
      "9539 14190\n",
      "50027 5.847182521438423 14\n",
      "9540 14190\n",
      "50030 5.847311613032181 14\n",
      "9541 14190\n",
      "50062 5.847648915344973 14\n",
      "9542 14190\n",
      "50089 5.8475513585817245 14\n",
      "9543 14190\n",
      "50108 5.8474495090604295 14\n",
      "9544 14190\n",
      "50129 5.847692952183367 14\n",
      "9545 14190\n",
      "50142 5.847592836344781 14\n",
      "9546 14190\n",
      "50146 5.847684760499342 14\n",
      "9547 14190\n",
      "50151 5.848058862236047 14\n",
      "9548 14190\n",
      "50173 5.848982520479142 14\n",
      "9549 14190\n",
      "50186 5.849161120631252 14\n",
      "9550 14190\n",
      "50205 5.849696245393885 14\n",
      "9551 14190\n",
      "50225 5.84973618715779 14\n",
      "9552 14190\n",
      "50248 5.849785066072282 14\n",
      "9553 14190\n",
      "50284 5.8496539654760955 14\n",
      "9554 14190\n",
      "50295 5.8496669649070485 14\n",
      "9555 14190\n",
      "50314 5.849644234209166 14\n",
      "9556 14190\n",
      "50319 5.850175877899004 14\n",
      "9557 14190\n",
      "50320 5.850278219395866 14\n",
      "9558 14190\n",
      "50360 5.850516282764098 14\n",
      "9559 14190\n",
      "50390 5.849990077396309 14\n",
      "9560 14190\n",
      "50419 5.849659850453202 14\n",
      "9561 14190\n",
      "50427 5.849306918912488 14\n",
      "9562 14190\n",
      "50431 5.849080922448494 14\n",
      "9563 14190\n",
      "50440 5.849068199841396 14\n",
      "9564 14190\n",
      "50468 5.849369897756994 14\n",
      "9565 14190\n",
      "50473 5.849087631010639 14\n",
      "9566 14190\n",
      "50516 5.849037928577085 14\n",
      "9567 14190\n",
      "50561 5.84796582346077 14\n",
      "9568 14190\n",
      "50588 5.847730687119475 14\n",
      "9569 14190\n",
      "50617 5.847225240531837 14\n",
      "9570 14190\n",
      "50628 5.846725132337837 14\n",
      "9571 14190\n",
      "50661 5.8460946290045595 14\n",
      "9572 14190\n",
      "50664 5.8459655771356385 14\n",
      "9573 14190\n",
      "50666 5.846011131725417 14\n",
      "9574 14190\n",
      "50716 5.8463206877514 14\n",
      "9575 14190\n",
      "50745 5.846723815154203 14\n",
      "9576 14190\n",
      "50760 5.8464539007092196 14\n",
      "9577 14190\n",
      "50773 5.84627656431568 14\n",
      "9578 14190\n",
      "50787 5.84639770019887 14\n",
      "9579 14190\n",
      "50822 5.8465821888158676 14\n",
      "9580 14190\n",
      "50834 5.846441358146123 14\n",
      "9581 14190\n",
      "50871 5.8467496215918695 14\n",
      "9582 14190\n",
      "50909 5.846235439706143 14\n",
      "9583 14190\n",
      "50934 5.846212745906467 14\n",
      "9584 14190\n",
      "50969 5.845827856147855 14\n",
      "9585 14190\n",
      "50984 5.845716303153931 14\n",
      "9586 14190\n",
      "51007 5.845315348873684 14\n",
      "9587 14190\n",
      "51016 5.8454602477654065 14\n",
      "9588 14190\n",
      "51019 5.845547737117545 14\n",
      "9589 14190\n",
      "51067 5.845575420525976 14\n",
      "9590 14190\n",
      "51091 5.845784971912861 14\n",
      "9591 14190\n",
      "51101 5.845756443122443 14\n",
      "9592 14190\n",
      "51114 5.845893492976484 14\n",
      "9593 14190\n",
      "51147 5.8460320253387295 14\n",
      "9594 14190\n",
      "51164 5.846024548510671 14\n",
      "9595 14190\n",
      "51187 5.846543067575752 14\n",
      "9596 14190\n",
      "51224 5.846361080743401 14\n",
      "9597 14190\n",
      "51246 5.84642703820786 14\n",
      "9598 14190\n",
      "51289 5.846243833960498 14\n",
      "9599 14190\n",
      "51306 5.84623630764433 14\n",
      "9600 14190\n",
      "51334 5.846339657926521 14\n",
      "9601 14190\n",
      "51341 5.846399563701525 14\n",
      "9602 14190\n",
      "51344 5.846681209099408 14\n",
      "9603 14190\n",
      "51385 5.84674515909312 14\n",
      "9604 14190\n",
      "51388 5.846617887444539 14\n",
      "9605 14190\n",
      "51392 5.846707658779577 14\n",
      "9606 14190\n",
      "51413 5.846964775445899 14\n",
      "9607 14190\n",
      "51417 5.846762743839586 14\n",
      "9608 14190\n",
      "51441 5.847436869423222 14\n",
      "9609 14190\n",
      "51462 5.846760716645291 14\n",
      "9610 14190\n",
      "51479 5.846908448105053 14\n",
      "9611 14190\n",
      "51500 5.846582524271844 14\n",
      "9612 14190\n",
      "51508 5.84631513551293 14\n",
      "9613 14190\n",
      "51535 5.845891141942369 14\n",
      "9614 14190\n",
      "51538 5.845725484108813 14\n",
      "9615 14190\n",
      "51539 5.845670269116591 14\n",
      "9616 14190\n",
      "51575 5.845991274842462 14\n",
      "9617 14190\n",
      "51581 5.845698997692949 14\n",
      "9618 14190\n",
      "51597 5.845901893520941 14\n",
      "9619 14190\n",
      "51600 5.845755813953488 14\n",
      "9620 14190\n",
      "51616 5.8462298512089275 14\n",
      "9621 14190\n",
      "51630 5.846039124539996 14\n",
      "9622 14190\n",
      "51651 5.846062999748311 14\n",
      "9623 14190\n",
      "51662 5.845708644651775 14\n",
      "9624 14190\n",
      "51665 5.845562760089035 14\n",
      "9625 14190\n",
      "51679 5.845798099808433 14\n",
      "9626 14190\n",
      "51680 5.845743034055728 14\n",
      "9627 14190\n",
      "51684 5.845542140701184 14\n",
      "9628 14190\n",
      "51716 5.846082450305515 14\n",
      "9629 14190\n",
      "51732 5.846207376478775 14\n",
      "9630 14190\n",
      "51737 5.846241567930108 14\n",
      "9631 14190\n",
      "51753 5.846211813807895 14\n",
      "9632 14190\n",
      "51769 5.846182078077614 14\n",
      "9633 14190\n",
      "51779 5.846231097549199 14\n",
      "9634 14190\n",
      "51795 5.846085529491264 14\n",
      "9635 14190\n",
      "51799 5.846174636575996 14\n",
      "9636 14190\n",
      "51816 5.84653388914621 14\n",
      "9637 14190\n",
      "51819 5.846677859472394 14\n",
      "9638 14190\n",
      "51820 5.846777306059437 14\n",
      "9639 14190\n",
      "51842 5.846880907372401 14\n",
      "9640 14190\n",
      "51860 5.847069032009256 14\n",
      "9641 14190\n",
      "51892 5.848030524936406 14\n",
      "9642 14190\n",
      "51928 5.8482321676167 14\n",
      "9643 14190\n",
      "51962 5.848889573149609 14\n",
      "9644 14190\n",
      "52010 5.849067487021727 14\n",
      "9645 14190\n",
      "52029 5.849103384650868 14\n",
      "9646 14190\n",
      "52054 5.849848234525685 14\n",
      "9647 14190\n",
      "52070 5.850393700787402 14\n",
      "9648 14190\n",
      "52075 5.8507537205952955 14\n",
      "9649 14190\n",
      "52111 5.851681986528756 14\n",
      "9650 14190\n",
      "52133 5.851936393455201 14\n",
      "9651 14190\n",
      "52154 5.851516662192737 14\n",
      "9652 14190\n",
      "52173 5.851455733808675 14\n",
      "9653 14190\n",
      "52191 5.850855511486655 14\n",
      "9654 14190\n",
      "52194 5.85072996896195 14\n",
      "9655 14190\n",
      "52210 5.850775713464853 14\n",
      "9656 14190\n",
      "52211 5.850721112409262 14\n",
      "9657 14190\n",
      "52211 5.850721112409262 14\n",
      "9658 14190\n",
      "52250 5.850717703349282 14\n",
      "9659 14190\n",
      "52284 5.850986917603856 14\n",
      "9660 14190\n",
      "52313 5.851203333779367 14\n",
      "9661 14190\n",
      "52362 5.851170696306482 14\n",
      "9662 14190\n",
      "52382 5.851265701958688 14\n",
      "9663 14190\n",
      "52415 5.85156920728799 14\n",
      "9664 14190\n",
      "52432 5.852189502593836 14\n",
      "9665 14190\n",
      "52437 5.852356160726205 14\n",
      "9666 14190\n",
      "52477 5.852983211692742 14\n",
      "9667 14190\n",
      "52514 5.853010625737898 14\n",
      "9668 14190\n",
      "52575 5.852363290537328 14\n",
      "9669 14190\n",
      "52603 5.852023648841321 14\n",
      "9670 14190\n",
      "52631 5.8514563660200265 14\n",
      "9671 14190\n",
      "52645 5.851153955741286 14\n",
      "9672 14190\n",
      "52651 5.851113938956525 14\n",
      "9673 14190\n",
      "52712 5.85069813325239 14\n",
      "9674 14190\n",
      "52738 5.850790701202169 14\n",
      "9675 14190\n",
      "52751 5.850713730545393 14\n",
      "9676 14190\n",
      "52779 5.850811875935505 14\n",
      "9677 14190\n",
      "52792 5.851038036066071 14\n",
      "9678 14190\n",
      "52795 5.851160147741264 14\n",
      "9679 14190\n",
      "52842 5.851330381136218 14\n",
      "9680 14190\n",
      "52866 5.851000643135475 14\n",
      "9681 14190\n",
      "52906 5.850602956186444 14\n",
      "9682 14190\n",
      "52913 5.8504715287358495 14\n",
      "9683 14190\n",
      "52914 5.850568847563972 14\n",
      "9684 14190\n",
      "52977 5.851426090567605 14\n",
      "9685 14190\n",
      "52999 5.851299081114738 14\n",
      "9686 14190\n",
      "53000 5.851264150943396 14\n",
      "9687 14190\n",
      "53001 5.851361295069904 14\n",
      "9688 14190\n",
      "53034 5.85154806350643 14\n",
      "9689 14190\n",
      "53048 5.851606092595385 14\n",
      "9690 14190\n",
      "53053 5.851714323412437 14\n",
      "9691 14190\n",
      "53105 5.8514264193578756 14\n",
      "9692 14190\n",
      "53105 5.8514264193578756 14\n",
      "9693 14190\n",
      "53134 5.85192155681861 14\n",
      "9694 14190\n",
      "53148 5.8522239783246786 14\n",
      "9854 14190\n",
      "53162 5.852356946691246 14\n",
      "9855 14190\n",
      "53173 5.852274650668573 14\n",
      "9856 14190\n",
      "53184 5.852248796630565 14\n",
      "9857 14190\n",
      "53194 5.852238974320412 14\n",
      "9858 14190\n",
      "53207 5.852256282068149 14\n",
      "9859 14190\n",
      "53218 5.852080123266564 14\n",
      "9860 14190\n",
      "53233 5.852009092104522 14\n",
      "9861 14190\n",
      "53256 5.852335887036203 14\n",
      "9862 14190\n",
      "53280 5.852308558558558 14\n",
      "9863 14190\n",
      "53291 5.852339044116268 14\n",
      "9864 14190\n",
      "53296 5.852409186430501 14\n",
      "9865 14190\n",
      "53303 5.852391047408213 14\n",
      "9866 14190\n",
      "53320 5.852325581395349 14\n",
      "9867 14190\n",
      "53327 5.852363718191535 14\n",
      "9868 14190\n",
      "53346 5.852285082292956 14\n",
      "9869 14190\n",
      "53376 5.852143285371703 14\n",
      "9870 14190\n",
      "53387 5.852042632101448 14\n",
      "9871 14190\n",
      "53406 5.852001647754934 14\n",
      "9872 14190\n",
      "53414 5.851930205564084 14\n",
      "9873 14190\n",
      "53438 5.851809573711591 14\n",
      "9874 14190\n",
      "53445 5.8517728505940685 14\n",
      "9875 14190\n",
      "53447 5.851946788407207 14\n",
      "9876 14190\n",
      "53480 5.851907255048617 14\n",
      "9877 14190\n",
      "53488 5.851835925815136 14\n",
      "9878 14190\n",
      "53495 5.851986166931489 14\n",
      "9879 14190\n",
      "53507 5.852168875100454 14\n",
      "9880 14190\n",
      "53517 5.852495468729563 14\n",
      "9881 14190\n",
      "53531 5.852851618688237 14\n",
      "9882 14190\n",
      "53558 5.8523656596586875 14\n",
      "9883 14190\n",
      "53584 5.85249328157659 14\n",
      "9884 14190\n",
      "53593 5.852704644263244 14\n",
      "9885 14190\n",
      "53610 5.852620779705279 14\n",
      "9886 14190\n",
      "53613 5.852498461194114 14\n",
      "9887 14190\n",
      "53619 5.852589567131054 14\n",
      "9888 14190\n",
      "53645 5.853313449529313 14\n",
      "9889 14190\n",
      "53656 5.853287609959744 14\n",
      "9890 14190\n",
      "53674 5.853858478965607 14\n",
      "9891 14190\n",
      "53705 5.853533190578158 14\n",
      "9892 14190\n",
      "53726 5.853571827420616 14\n",
      "9893 14190\n",
      "53767 5.853813677534547 14\n",
      "9894 14190\n",
      "53771 5.853898941808782 14\n",
      "9895 14190\n",
      "53797 5.854081082588248 14\n",
      "9896 14190\n",
      "53798 5.854028030781813 14\n",
      "9897 14190\n",
      "53800 5.854200743494424 14\n",
      "9898 14190\n",
      "53834 5.85481294349296 14\n",
      "9899 14190\n",
      "53840 5.854903417533432 14\n",
      "9900 14190\n",
      "53858 5.854617698392068 14\n",
      "9901 14190\n",
      "53873 5.854565366695748 14\n",
      "9902 14190\n",
      "53891 5.854168599580635 14\n",
      "9903 14190\n",
      "53911 5.853443638589527 14\n",
      "9904 14190\n",
      "53937 5.852995161021191 14\n",
      "9905 14190\n",
      "53959 5.852721510776701 14\n",
      "9906 14190\n",
      "53971 5.852235459783958 14\n",
      "9907 14190\n",
      "53979 5.851886844884121 14\n",
      "9908 14190\n",
      "53985 5.8518662591460595 14\n",
      "9909 14190\n",
      "54003 5.8520637742347645 14\n",
      "9910 14190\n",
      "54009 5.851802477364884 14\n",
      "9911 14190\n",
      "54029 5.851820318717726 14\n",
      "9912 14190\n",
      "54059 5.851699069535138 14\n",
      "9913 14190\n",
      "54080 5.8510724852071005 14\n",
      "9914 14190\n",
      "54104 5.850399231110454 14\n",
      "9915 14190\n",
      "54108 5.850225474975974 14\n",
      "9916 14190\n",
      "54136 5.8499519728092215 14\n",
      "9917 14190\n",
      "54139 5.849886403516873 14\n",
      "9918 14190\n",
      "54145 5.849755286730077 14\n",
      "9919 14190\n",
      "54188 5.850022145124382 14\n",
      "9920 14190\n",
      "54200 5.85 14\n",
      "9921 14190\n",
      "54208 5.850114374262102 14\n",
      "9922 14190\n",
      "54218 5.8502157954922716 14\n",
      "9923 14190\n",
      "54225 5.850272014753343 14\n",
      "9924 14190\n",
      "54231 5.850288580332283 14\n",
      "9925 14190\n",
      "54239 5.850439720496322 14\n",
      "9926 14190\n",
      "54247 5.8501668295020925 14\n",
      "9927 14190\n",
      "54247 5.8501668295020925 14\n",
      "9928 14190\n",
      "54252 5.8502912335029125 14\n",
      "9929 14190\n",
      "54273 5.850441287564719 14\n",
      "9930 14190\n",
      "54274 5.8504808932453845 14\n",
      "9931 14190\n",
      "54286 5.850790258998637 14\n",
      "9932 14190\n",
      "54304 5.850802887448438 14\n",
      "9933 14190\n",
      "54318 5.8509149821422 14\n",
      "9934 14190\n",
      "54336 5.850614693757362 14\n",
      "9935 14190\n",
      "54341 5.850867668979224 14\n",
      "9936 14190\n",
      "54357 5.851040344389867 14\n",
      "9937 14190\n",
      "54357 5.851040344389867 14\n",
      "9938 14190\n",
      "54360 5.851250919793966 14\n",
      "9939 14190\n",
      "54388 5.8515113628006175 14\n",
      "9940 14190\n",
      "54401 5.851675520670576 14\n",
      "9941 14190\n",
      "54416 5.851716406939135 14\n",
      "9942 14190\n",
      "54439 5.851503517698709 14\n",
      "9943 14190\n",
      "54459 5.851815126976257 14\n",
      "9944 14190\n",
      "54473 5.851632919060819 14\n",
      "9945 14190\n",
      "54488 5.85132506239906 14\n",
      "9946 14190\n",
      "54501 5.8511953909102585 14\n",
      "9947 14190\n",
      "54508 5.851232846554634 14\n",
      "9948 14190\n",
      "54533 5.851466084756019 14\n",
      "9949 14190\n",
      "54543 5.851493317199274 14\n",
      "9950 14190\n",
      "54559 5.851610183471105 14\n",
      "9951 14190\n",
      "54590 5.8516211760395676 14\n",
      "9952 14190\n",
      "54602 5.851543899490861 14\n",
      "9953 14190\n",
      "54623 5.851417900884243 14\n",
      "9954 14190\n",
      "54635 5.851267502516702 14\n",
      "9955 14190\n",
      "54660 5.851335528723015 14\n",
      "9956 14190\n",
      "54669 5.85134171102453 14\n",
      "9957 14190\n",
      "54672 5.851459613696225 14\n",
      "9958 14190\n",
      "54708 5.851520801345324 14\n",
      "9959 14190\n",
      "54720 5.851937134502924 14\n",
      "9960 14190\n",
      "54754 5.8514081163020055 14\n",
      "9961 14190\n",
      "54776 5.851504308456258 14\n",
      "9962 14190\n",
      "54789 5.8517038091587725 14\n",
      "9963 14190\n",
      "54809 5.85168494225401 14\n",
      "9964 14190\n",
      "54826 5.8516579724948015 14\n",
      "9965 14190\n",
      "54835 5.851609373575271 14\n",
      "9966 14190\n",
      "54863 5.852177241492445 14\n",
      "9967 14190\n",
      "54878 5.8520536462699075 14\n",
      "9968 14190\n",
      "54893 5.852330898293043 14\n",
      "9969 14190\n",
      "54927 5.8523312760573125 14\n",
      "9970 14190\n",
      "54945 5.852507052507052 14\n",
      "9971 14190\n",
      "54979 5.852088979428509 14\n",
      "9972 14190\n",
      "54990 5.852173122385889 14\n",
      "9973 14190\n",
      "55015 5.852313005543943 14\n",
      "9974 14190\n",
      "55022 5.852604412780343 14\n",
      "9975 14190\n",
      "55026 5.852669647075928 14\n",
      "9976 14190\n",
      "55063 5.852895773931678 14\n",
      "9977 14190\n",
      "55102 5.852528038909658 14\n",
      "9978 14190\n",
      "55132 5.852191104984401 14\n",
      "9979 14190\n",
      "55165 5.852025740958942 14\n",
      "9980 14190\n",
      "55190 5.851748505163979 14\n",
      "9981 14190\n",
      "55198 5.851824341461647 14\n",
      "9982 14190\n",
      "55203 5.852163831675814 14\n",
      "9983 14190\n",
      "55233 5.853022649503014 14\n",
      "9984 14190\n",
      "55250 5.853194570135747 14\n",
      "9985 14190\n",
      "55273 5.853798418757802 14\n",
      "9986 14190\n",
      "55302 5.85340494014683 14\n",
      "9987 14190\n",
      "55327 5.853380808646773 14\n",
      "9988 14190\n",
      "55372 5.853373546196634 14\n",
      "9989 14190\n",
      "55387 5.853232708036182 14\n",
      "9990 14190\n",
      "55413 5.852904553083212 14\n",
      "9991 14190\n",
      "55427 5.8531401663449225 14\n",
      "9992 14190\n",
      "55433 5.853011743907059 14\n",
      "9993 14190\n",
      "55479 5.853385965860957 14\n",
      "9994 14190\n",
      "55523 5.852277434576662 14\n",
      "9995 14190\n",
      "55558 5.851632528168761 14\n",
      "9996 14190\n",
      "55576 5.8509068662732115 14\n",
      "9997 14190\n",
      "55582 5.850617106257421 14\n",
      "9998 14190\n",
      "55592 5.850554036552022 14\n",
      "9999 14190\n",
      "55632 5.850715415588151 14\n",
      "10000 14190\n",
      "55639 5.850356764140261 14\n",
      "10001 14190\n",
      "55687 5.850054770413203 14\n",
      "10002 14190\n",
      "55754 5.8483875596369765 14\n",
      "10003 14190\n",
      "55785 5.847790624719907 14\n",
      "10004 14190\n",
      "55825 5.846771159874608 14\n",
      "10005 14190\n",
      "55838 5.846197929725276 14\n",
      "10006 14190\n",
      "55881 5.845188883520338 14\n",
      "10007 14190\n",
      "55885 5.845021025319853 14\n",
      "10008 14190\n",
      "55888 5.845011451474377 14\n",
      "10009 14190\n",
      "55956 5.845199799842733 14\n",
      "10010 14190\n",
      "55991 5.84518940544016 14\n",
      "10011 14190\n",
      "56024 5.844530915322005 14\n",
      "10012 14190\n",
      "56045 5.844482112588099 14\n",
      "10013 14190\n",
      "56061 5.8446691996218405 14\n",
      "10014 14190\n",
      "56103 5.844874605636062 14\n",
      "10015 14190\n",
      "56128 5.844569555302167 14\n",
      "10016 14190\n",
      "56170 5.844578956738473 14\n",
      "10017 14190\n",
      "56214 5.843793361084427 14\n",
      "10018 14190\n",
      "56246 5.844006684919816 14\n",
      "10019 14190\n",
      "56299 5.843585143608235 14\n",
      "10020 14190\n",
      "56325 5.843550821127386 14\n",
      "10021 14190\n",
      "56352 5.843040176036343 14\n",
      "10022 14190\n",
      "56367 5.843241613000514 14\n",
      "10023 14190\n",
      "56376 5.843089257840216 14\n",
      "10024 14190\n",
      "56434 5.843179643477336 14\n",
      "10025 14190\n",
      "56470 5.842677527890915 14\n",
      "10026 14190\n",
      "56479 5.842578657554135 14\n",
      "10027 14190\n",
      "56497 5.842628812149318 14\n",
      "10028 14190\n",
      "56540 5.842677750265299 14\n",
      "10029 14190\n",
      "56564 5.842620748179054 14\n",
      "10030 14190\n",
      "56587 5.843108841253291 14\n",
      "10031 14190\n",
      "56644 5.842136854741897 14\n",
      "10032 14190\n",
      "56677 5.841664167122466 14\n",
      "10033 14190\n",
      "56730 5.841195134849286 14\n",
      "10034 14190\n",
      "56750 5.841180616740088 14\n",
      "10035 14190\n",
      "56786 5.8409643221920895 14\n",
      "10036 14190\n",
      "56795 5.8407606303371775 14\n",
      "10037 14190\n",
      "56799 5.840824662406028 14\n",
      "10038 14190\n",
      "56849 5.8409998416858695 14\n",
      "10039 14190\n",
      "56855 5.840735203588075 14\n",
      "10040 14190\n",
      "56860 5.840643686246922 14\n",
      "10041 14190\n",
      "56889 5.8410237480004925 14\n",
      "10042 14190\n",
      "56894 5.840791647625409 14\n",
      "10043 14190\n",
      "56933 5.841164175434282 14\n",
      "10044 14190\n",
      "56976 5.83989750070205 14\n",
      "10045 14190\n",
      "56999 5.839769118756469 14\n",
      "10046 14190\n",
      "57031 5.839280391366099 14\n",
      "10047 14190\n",
      "57046 5.83872664165761 14\n",
      "10048 14190\n",
      "57079 5.838084058935861 14\n",
      "10049 14190\n",
      "57084 5.837852988578236 14\n",
      "10050 14190\n",
      "57084 5.837852988578236 14\n",
      "10051 14190\n",
      "57141 5.838067237185209 14\n",
      "10052 14190\n",
      "57146 5.837853918034508 14\n",
      "10053 14190\n",
      "57166 5.838208025749571 14\n",
      "10054 14190\n",
      "57169 5.838076579964667 14\n",
      "10055 14190\n",
      "57192 5.838316547768919 14\n",
      "10056 14190\n",
      "57211 5.838195451923581 14\n",
      "10057 14190\n",
      "57236 5.8380389964358095 14\n",
      "10058 14190\n",
      "57254 5.837565934257868 14\n",
      "10059 14190\n",
      "57256 5.837484281123376 14\n",
      "10060 14190\n",
      "57273 5.837532519686414 14\n",
      "10061 14190\n",
      "57274 5.837482976568775 14\n",
      "10062 14190\n",
      "57280 5.837203212290503 14\n",
      "10063 14190\n",
      "57319 5.837593119210035 14\n",
      "10064 14190\n",
      "57337 5.837661544901199 14\n",
      "10065 14190\n",
      "57342 5.837693139409159 14\n",
      "10066 14190\n",
      "57359 5.837584337244373 14\n",
      "10067 14190\n",
      "57387 5.837210518061582 14\n",
      "10068 14190\n",
      "57398 5.837206871319558 14\n",
      "10069 14190\n",
      "57413 5.837127479839061 14\n",
      "10070 14190\n",
      "57417 5.83720849225839 14\n",
      "10071 14190\n",
      "57440 5.837291086350975 14\n",
      "10072 14190\n",
      "57442 5.837453431287211 14\n",
      "10073 14190\n",
      "57443 5.837543303796807 14\n",
      "10074 14190\n",
      "57473 5.83762810363127 14\n",
      "10075 14190\n",
      "57502 5.837657820597545 14\n",
      "10076 14190\n",
      "57541 5.838306598773049 14\n",
      "10077 14190\n",
      "57585 5.838030737171138 14\n",
      "10078 14190\n",
      "57625 5.838403470715835 14\n",
      "10079 14190\n",
      "57685 5.838571552396637 14\n",
      "10080 14190\n",
      "57713 5.838580562438272 14\n",
      "10081 14190\n",
      "57751 5.8388079860089 14\n",
      "10082 14190\n",
      "57773 5.8393020961348725 14\n",
      "10083 14190\n",
      "57783 5.839485661872869 14\n",
      "10084 14190\n",
      "57823 5.840444113933902 14\n",
      "10085 14190\n",
      "57848 5.840547642096529 14\n",
      "10086 14190\n",
      "57879 5.839924670433145 14\n",
      "10087 14190\n",
      "57903 5.839662884479215 14\n",
      "10088 14190\n",
      "57931 5.839101689941482 14\n",
      "10089 14190\n",
      "57933 5.839020937980081 14\n",
      "10090 14190\n",
      "57959 5.838679066236478 14\n",
      "10091 14190\n",
      "57960 5.8386300897170464 14\n",
      "10092 14190\n",
      "57962 5.838532141748042 14\n",
      "10093 14190\n",
      "58015 5.838352150305956 14\n",
      "10094 14190\n",
      "58056 5.8383457351522665 14\n",
      "10095 14190\n",
      "58087 5.838432007161671 14\n",
      "10096 14190\n",
      "58147 5.838340757046796 14\n",
      "10097 14190\n",
      "58168 5.838175629211938 14\n",
      "10098 14190\n",
      "58205 5.838295679065372 14\n",
      "10099 14190\n",
      "58223 5.838826580560947 14\n",
      "10100 14190\n",
      "58229 5.838929055968675 14\n",
      "10101 14190\n",
      "58269 5.839674612572723 14\n",
      "10102 14190\n",
      "58313 5.839435460360469 14\n",
      "10103 14190\n",
      "58394 5.837962804397712 14\n",
      "10104 14190\n",
      "58430 5.837497860688003 14\n",
      "10105 14190\n",
      "58460 5.836914129319193 14\n",
      "10106 14190\n",
      "58481 5.836425505719807 14\n",
      "10107 14190\n",
      "58498 5.836216622790523 14\n",
      "10108 14190\n",
      "58572 5.835860137949874 14\n",
      "10109 14190\n",
      "58604 5.8357620640229335 14\n",
      "10110 14190\n",
      "58624 5.835357532751091 14\n",
      "10111 14190\n",
      "58653 5.835421888053467 14\n",
      "10112 14190\n",
      "58670 5.835350264189534 14\n",
      "10113 14190\n",
      "58675 5.835364294844482 14\n",
      "10114 14190\n",
      "58732 5.835200572090172 14\n",
      "10115 14190\n",
      "58769 5.8341812860521705 14\n",
      "10116 14190\n",
      "58824 5.833418332653339 14\n",
      "10117 14190\n",
      "58838 5.833305006968286 14\n",
      "10118 14190\n",
      "58842 5.833282349342307 14\n",
      "10119 14190\n",
      "58920 5.833706720977597 14\n",
      "10120 14190\n",
      "58951 5.833285270818137 14\n",
      "10121 14190\n",
      "58951 5.833285270818137 14\n",
      "10122 14190\n",
      "58953 5.833324852000747 14\n",
      "10123 14190\n",
      "59000 5.833372881355932 14\n",
      "10124 14190\n",
      "59020 5.833175194849204 14\n",
      "10125 14190\n",
      "59031 5.833104639934949 14\n",
      "10126 14190\n",
      "59089 5.833014605087241 14\n",
      "10127 14190\n",
      "59090 5.832966661025554 14\n",
      "10128 14190\n",
      "59133 5.833713831532308 14\n",
      "10129 14190\n",
      "59151 5.833815151054082 14\n",
      "10260 14190\n",
      "59167 5.833876992242297 14\n",
      "10261 14190\n",
      "59178 5.833806482138632 14\n",
      "10262 14190\n",
      "59189 5.833786683336431 14\n",
      "10263 14190\n",
      "59199 5.833780976030001 14\n",
      "10264 14190\n",
      "59215 5.8338258887106305 14\n",
      "10265 14190\n",
      "59228 5.833659755521038 14\n",
      "10266 14190\n",
      "59241 5.833527455647271 14\n",
      "10267 14190\n",
      "59267 5.833819832284408 14\n",
      "10268 14190\n",
      "59288 5.833743759276751 14\n",
      "10269 14190\n",
      "59299 5.833858918362873 14\n",
      "10270 14190\n",
      "59304 5.833923512747876 14\n",
      "10271 14190\n",
      "59311 5.833909392861358 14\n",
      "10272 14190\n",
      "59329 5.833791231943906 14\n",
      "10273 14190\n",
      "59335 5.833824892559198 14\n",
      "10274 14190\n",
      "59355 5.833779799511414 14\n",
      "10275 14190\n",
      "59378 5.8337768196975315 14\n",
      "10276 14190\n",
      "59392 5.833563442887931 14\n",
      "10277 14190\n",
      "59414 5.833423098932911 14\n",
      "10278 14190\n",
      "59423 5.833330528583208 14\n",
      "10279 14190\n",
      "59447 5.8332632428886235 14\n",
      "10280 14190\n",
      "59454 5.833232414976284 14\n",
      "10281 14190\n",
      "59456 5.833389397201292 14\n",
      "10282 14190\n",
      "59491 5.833184851490142 14\n",
      "10283 14190\n",
      "59497 5.833218481604114 14\n",
      "10284 14190\n",
      "59504 5.833355740790535 14\n",
      "10285 14190\n",
      "59516 5.833574164930439 14\n",
      "10286 14190\n",
      "59526 5.833870913550381 14\n",
      "10287 14190\n",
      "59539 5.8341759183056485 14\n",
      "10288 14190\n",
      "59567 5.833968472476371 14\n",
      "10289 14190\n",
      "59586 5.834222804014366 14\n",
      "10290 14190\n",
      "59596 5.83448553594201 14\n",
      "10291 14190\n",
      "59605 5.8345776361043535 14\n",
      "10292 14190\n",
      "59609 5.834471304668758 14\n",
      "10293 14190\n",
      "59617 5.834543838166966 14\n",
      "10294 14190\n",
      "59642 5.835250326950806 14\n",
      "10295 14190\n",
      "59654 5.835300231334026 14\n",
      "10296 14190\n",
      "59670 5.835796882855706 14\n",
      "10297 14190\n",
      "59690 5.8359021611660244 14\n",
      "10298 14190\n",
      "59712 5.835795150053591 14\n",
      "10299 14190\n",
      "59745 5.83623734203699 14\n",
      "10300 14190\n",
      "59750 5.836351464435147 14\n",
      "10301 14190\n",
      "59772 5.836712842133441 14\n",
      "10302 14190\n",
      "59774 5.836852143072239 14\n",
      "10303 14190\n",
      "59777 5.836977432791876 14\n",
      "10304 14190\n",
      "59807 5.837677863795208 14\n",
      "10305 14190\n",
      "59813 5.837761021851437 14\n",
      "10306 14190\n",
      "59829 5.837620551906266 14\n",
      "10307 14190\n",
      "59848 5.837588557679455 14\n",
      "10308 14190\n",
      "59862 5.837208913835155 14\n",
      "10309 14190\n",
      "59878 5.836717993252948 14\n",
      "10310 14190\n",
      "59899 5.836441342927261 14\n",
      "10311 14190\n",
      "59915 5.83628473671034 14\n",
      "10312 14190\n",
      "59921 5.836100866140418 14\n",
      "10313 14190\n",
      "59928 5.835819650246963 14\n",
      "10314 14190\n",
      "59936 5.83570808862787 14\n",
      "10315 14190\n",
      "59955 5.835960303561004 14\n",
      "10316 14190\n",
      "59962 5.8357793269070415 14\n",
      "10317 14190\n",
      "59986 5.835678324942487 14\n",
      "10318 14190\n",
      "60010 5.835444092651225 14\n",
      "10319 14190\n",
      "60030 5.8349325337331335 14\n",
      "10320 14190\n",
      "60059 5.834262974741504 14\n",
      "10321 14190\n",
      "60063 5.834090871251853 14\n",
      "10322 14190\n",
      "60084 5.833982424605552 14\n",
      "10323 14190\n",
      "60090 5.8338325844566485 14\n",
      "10324 14190\n",
      "60094 5.833793723167038 14\n",
      "10325 14190\n",
      "60131 5.834278491959222 14\n",
      "10326 14190\n",
      "60142 5.834258920554687 14\n",
      "10327 14190\n",
      "60151 5.834350218616482 14\n",
      "10328 14190\n",
      "60156 5.834613338652836 14\n",
      "10329 14190\n",
      "60163 5.834632581486961 14\n",
      "10330 14190\n",
      "60168 5.834662943757479 14\n",
      "10331 14190\n",
      "60179 5.834776250851626 14\n",
      "10332 14190\n",
      "60181 5.834715275585317 14\n",
      "10333 14190\n",
      "60181 5.834715275585317 14\n",
      "10334 14190\n",
      "60187 5.834781597354911 14\n",
      "10335 14190\n",
      "60211 5.835079968776469 14\n",
      "10336 14190\n",
      "60212 5.835115923736132 14\n",
      "10337 14190\n",
      "60225 5.835350767953508 14\n",
      "10338 14190\n",
      "60239 5.835488636929564 14\n",
      "10339 14190\n",
      "60251 5.835554596604206 14\n",
      "10340 14190\n",
      "60272 5.835280063711176 14\n",
      "10341 14190\n",
      "60278 5.83547894754305 14\n",
      "10342 14190\n",
      "60291 5.835696870179629 14\n",
      "10343 14190\n",
      "60291 5.835696870179629 14\n",
      "10344 14190\n",
      "60295 5.835857036238494 14\n",
      "10345 14190\n",
      "60325 5.836319933692499 14\n",
      "10346 14190\n",
      "60337 5.8365182226494525 14\n",
      "10347 14190\n",
      "60351 5.836572716276449 14\n",
      "10348 14190\n",
      "60369 5.836406102469811 14\n",
      "10349 14190\n",
      "60386 5.836700559732388 14\n",
      "10350 14190\n",
      "60399 5.836719150979321 14\n",
      "10351 14190\n",
      "60411 5.836602605485756 14\n",
      "10352 14190\n",
      "60420 5.836643495531281 14\n",
      "10353 14190\n",
      "60428 5.8366485735089695 14\n",
      "10354 14190\n",
      "60450 5.836757650951199 14\n",
      "10355 14190\n",
      "60461 5.836737731760969 14\n",
      "10356 14190\n",
      "60477 5.836847065826678 14\n",
      "10357 14190\n",
      "60504 5.836903345233373 14\n",
      "10358 14190\n",
      "60516 5.836853063652588 14\n",
      "10359 14190\n",
      "60539 5.8366672723368405 14\n",
      "10360 14190\n",
      "60548 5.836658518861069 14\n",
      "10361 14190\n",
      "60569 5.8367646816028005 14\n",
      "10362 14190\n",
      "60576 5.836866085578447 14\n",
      "10363 14190\n",
      "60580 5.83694288544074 14\n",
      "10364 14190\n",
      "60610 5.836957597756146 14\n",
      "10365 14190\n",
      "60622 5.837105341295239 14\n",
      "10366 14190\n",
      "60651 5.83667210763219 14\n",
      "10367 14190\n",
      "60670 5.836904565683204 14\n",
      "10368 14190\n",
      "60684 5.837156416847933 14\n",
      "10369 14190\n",
      "60699 5.837246083131518 14\n",
      "10370 14190\n",
      "60714 5.837269822446223 14\n",
      "10371 14190\n",
      "60726 5.837153772683859 14\n",
      "10372 14190\n",
      "60752 5.837453910982354 14\n",
      "10373 14190\n",
      "60769 5.837301913804736 14\n",
      "10374 14190\n",
      "60784 5.837671097657278 14\n",
      "10375 14190\n",
      "60815 5.8378360601825205 14\n",
      "10376 14190\n",
      "60833 5.837785412522808 14\n",
      "10377 14190\n",
      "60866 5.837758354417901 14\n",
      "10378 14190\n",
      "60878 5.83790531883439 14\n",
      "10379 14190\n",
      "60899 5.838191103302189 14\n",
      "10380 14190\n",
      "60904 5.8384999343228685 14\n",
      "10381 14190\n",
      "60908 5.838576213305313 14\n",
      "10382 14190\n",
      "60941 5.839008221066277 14\n",
      "10383 14190\n",
      "60971 5.838743008971479 14\n",
      "10384 14190\n",
      "60993 5.838637220664666 14\n",
      "10385 14190\n",
      "61015 5.838842907481767 14\n",
      "10386 14190\n",
      "61034 5.838712848576203 14\n",
      "10387 14190\n",
      "61038 5.838805334381861 14\n",
      "10388 14190\n",
      "61041 5.838911551252437 14\n",
      "10389 14190\n",
      "61065 5.839793662490789 14\n",
      "10390 14190\n",
      "61074 5.83986639159053 14\n",
      "10391 14190\n",
      "61093 5.840292668554499 14\n",
      "10392 14190\n",
      "61117 5.8401263151005445 14\n",
      "10393 14190\n",
      "61141 5.840140004252466 14\n",
      "10394 14190\n",
      "61182 5.840001961361184 14\n",
      "10395 14190\n",
      "61191 5.839862071219624 14\n",
      "10396 14190\n",
      "61210 5.839862767521646 14\n",
      "10397 14190\n",
      "61215 5.840039206076942 14\n",
      "10398 14190\n",
      "61218 5.84014505537587 14\n",
      "10399 14190\n",
      "61258 5.840363707597375 14\n",
      "10400 14190\n",
      "61289 5.839889702883062 14\n",
      "10401 14190\n",
      "61317 5.839489864148605 14\n",
      "10402 14190\n",
      "61325 5.839200978393803 14\n",
      "10403 14190\n",
      "61330 5.8389858144464375 14\n",
      "10404 14190\n",
      "61343 5.838808013954322 14\n",
      "10405 14190\n",
      "61378 5.838997686467464 14\n",
      "10406 14190\n",
      "61384 5.838720187671054 14\n",
      "10407 14190\n",
      "61423 5.838594663236898 14\n",
      "10408 14190\n",
      "61469 5.837511591208576 14\n",
      "10409 14190\n",
      "61497 5.8371302665170655 14\n",
      "10410 14190\n",
      "61530 5.8363887534536 14\n",
      "10411 14190\n",
      "61549 5.83569188776422 14\n",
      "10412 14190\n",
      "61584 5.835038321641985 14\n",
      "10413 14190\n",
      "61587 5.834932696835371 14\n",
      "10414 14190\n",
      "61590 5.834924500730638 14\n",
      "10415 14190\n",
      "61649 5.835358237765414 14\n",
      "10416 14190\n",
      "61673 5.835779028099817 14\n",
      "10417 14190\n",
      "61691 5.83542169846493 14\n",
      "10418 14190\n",
      "61697 5.835243204693907 14\n",
      "10419 14190\n",
      "61714 5.8353047930777455 14\n",
      "10420 14190\n",
      "61752 5.835827179686488 14\n",
      "10421 14190\n",
      "61765 5.835651258803529 14\n",
      "10422 14190\n",
      "61803 5.835639046648221 14\n",
      "10423 14190\n",
      "61838 5.835279278113781 14\n",
      "10424 14190\n",
      "61863 5.835410503855293 14\n",
      "10425 14190\n",
      "61907 5.835236726056827 14\n",
      "10426 14190\n",
      "61926 5.835190388528243 14\n",
      "10427 14190\n",
      "61951 5.834756501105713 14\n",
      "10428 14190\n",
      "61957 5.834869344868215 14\n",
      "10429 14190\n",
      "61958 5.834888150037122 14\n",
      "10430 14190\n",
      "62012 5.834999677481778 14\n",
      "10431 14190\n",
      "62039 5.834958655039572 14\n",
      "10432 14190\n",
      "62050 5.834826752618856 14\n",
      "10433 14190\n",
      "62066 5.834708213836883 14\n",
      "10434 14190\n",
      "62106 5.835056194248542 14\n",
      "10435 14190\n",
      "62128 5.83505021890291 14\n",
      "10436 14190\n",
      "62149 5.835524304494038 14\n",
      "10437 14190\n",
      "62186 5.835252307593349 14\n",
      "10438 14190\n",
      "62215 5.83515229446275 14\n",
      "10439 14190\n",
      "62260 5.835239318984902 14\n",
      "10440 14190\n",
      "62281 5.835070085579872 14\n",
      "10441 14190\n",
      "62307 5.835203107195018 14\n",
      "10442 14190\n",
      "62313 5.835299215252034 14\n",
      "10443 14190\n",
      "62316 5.8354194749342065 14\n",
      "10444 14190\n",
      "62364 5.835610287986659 14\n",
      "10445 14190\n",
      "62369 5.835431063509115 14\n",
      "10446 14190\n",
      "62375 5.835414829659318 14\n",
      "10447 14190\n",
      "62397 5.835921598794814 14\n",
      "10448 14190\n",
      "62400 5.835801282051282 14\n",
      "10449 14190\n",
      "62426 5.8364303335148815 14\n",
      "10450 14190\n",
      "62451 5.83577524779427 14\n",
      "10451 14190\n",
      "62469 5.835870591813539 14\n",
      "10452 14190\n",
      "62501 5.835362634197852 14\n",
      "10453 14190\n",
      "62508 5.835221091700262 14\n",
      "10454 14190\n",
      "62533 5.834967137351478 14\n",
      "10455 14190\n",
      "62536 5.834831137264936 14\n",
      "10456 14190\n",
      "62536 5.834831137264936 14\n",
      "10457 14190\n",
      "62583 5.835514436827893 14\n",
      "10458 14190\n",
      "62589 5.835274569013724 14\n",
      "10459 14190\n",
      "62605 5.835524319143838 14\n",
      "10460 14190\n",
      "62609 5.835359133670878 14\n",
      "10461 14190\n",
      "62629 5.835651215890402 14\n",
      "10462 14190\n",
      "62642 5.8353500846077715 14\n",
      "10463 14190\n",
      "62663 5.835197804126837 14\n",
      "10464 14190\n",
      "62678 5.834630970994607 14\n",
      "10465 14190\n",
      "62680 5.834556477345246 14\n",
      "10466 14190\n",
      "62696 5.834630598443282 14\n",
      "10467 14190\n",
      "62697 5.834585386860615 14\n",
      "10468 14190\n",
      "62700 5.8344657097288675 14\n",
      "10469 14190\n",
      "62735 5.834829042799075 14\n",
      "10470 14190\n",
      "62752 5.8347303671596125 14\n",
      "10471 14190\n",
      "62757 5.834759469063212 14\n",
      "10472 14190\n",
      "62774 5.834581196036575 14\n",
      "10473 14190\n",
      "62792 5.83442158236718 14\n",
      "10474 14190\n",
      "62801 5.834429388067069 14\n",
      "10475 14190\n",
      "62824 5.834107984209856 14\n",
      "10476 14190\n",
      "62830 5.834091994270253 14\n",
      "10477 14190\n",
      "62847 5.834120960427706 14\n",
      "10478 14190\n",
      "62850 5.834240254574383 14\n",
      "10479 14190\n",
      "62851 5.834322445148048 14\n",
      "10480 14190\n",
      "62875 5.834337972166998 14\n",
      "10481 14190\n",
      "62899 5.8342898933210385 14\n",
      "10482 14190\n",
      "62934 5.835049416849397 14\n",
      "10483 14190\n",
      "62973 5.835024534324234 14\n",
      "10484 14190\n",
      "63010 5.835422948738295 14\n",
      "10485 14190\n",
      "63061 5.8357304831829495 14\n",
      "10486 14190\n",
      "63081 5.835528923130578 14\n",
      "10487 14190\n",
      "63115 5.835886873168026 14\n",
      "10488 14190\n",
      "63130 5.836100110882306 14\n",
      "10489 14190\n",
      "63137 5.836149959611638 14\n",
      "10490 14190\n",
      "63178 5.836984393301465 14\n",
      "10491 14190\n",
      "63205 5.836800886005854 14\n",
      "10492 14190\n",
      "63223 5.836451924141531 14\n",
      "10493 14190\n",
      "63244 5.836174182531149 14\n",
      "10494 14190\n",
      "63270 5.835372214319583 14\n",
      "10495 14190\n",
      "63274 5.835224578815943 14\n",
      "10496 14190\n",
      "63291 5.8352688375914425 14\n",
      "10497 14190\n",
      "63292 5.835224040953043 14\n",
      "10498 14190\n",
      "63292 5.835224040953043 14\n",
      "10499 14190\n",
      "63337 5.835262169032319 14\n",
      "10500 14190\n",
      "63374 5.835374128191372 14\n",
      "10501 14190\n",
      "63405 5.835501932024289 14\n",
      "10502 14190\n",
      "63451 5.835810310318198 14\n",
      "10503 14190\n",
      "63466 5.835786090190023 14\n",
      "10504 14190\n",
      "63497 5.836149739357765 14\n",
      "10505 14190\n",
      "63512 5.83655057312004 14\n",
      "10506 14190\n",
      "63519 5.836615815740172 14\n",
      "10507 14190\n",
      "63556 5.837261627541066 14\n",
      "10508 14190\n",
      "63596 5.837159569784263 14\n",
      "10509 14190\n",
      "63655 5.83680779200377 14\n",
      "10510 14190\n",
      "63677 5.836440158927085 14\n",
      "10511 14190\n",
      "63703 5.836067375162865 14\n",
      "10512 14190\n",
      "63715 5.835815741975987 14\n",
      "10513 14190\n",
      "63721 5.835862588471619 14\n",
      "10514 14190\n",
      "63789 5.835598614181128 14\n",
      "10515 14190\n",
      "63825 5.8354093223658445 14\n",
      "10516 14190\n",
      "63840 5.835291353383458 14\n",
      "10517 14190\n",
      "63868 5.835488820692679 14\n",
      "10518 14190\n",
      "63881 5.83538141231352 14\n",
      "10519 14190\n",
      "63884 5.835498716423517 14\n",
      "10520 14190\n",
      "63938 5.835481247458476 14\n",
      "10521 14190\n",
      "63975 5.834701055099648 14\n",
      "10522 14190\n",
      "64011 5.83459092968396 14\n",
      "10523 14190\n",
      "64022 5.8343381962450405 14\n",
      "10524 14190\n",
      "64027 5.834273041060802 14\n",
      "10525 14190\n",
      "64095 5.834714096263359 14\n",
      "10526 14190\n",
      "64115 5.834703267566092 14\n",
      "10527 14190\n",
      "64117 5.834630441224636 14\n",
      "10528 14190\n",
      "64118 5.834711001590817 14\n",
      "10529 14190\n",
      "64153 5.834910292581797 14\n",
      "10530 14190\n",
      "64167 5.834961896301837 14\n",
      "10531 14190\n",
      "64172 5.834990338465374 14\n",
      "10532 14190\n",
      "64223 5.834887812777354 14\n",
      "10533 14190\n",
      "64223 5.834887812777354 14\n",
      "10534 14190\n",
      "64259 5.835447174714826 14\n",
      "10535 14190\n",
      "64271 5.835415661807036 14\n",
      "10638 14190\n",
      "64272 5.835371545929799 14\n",
      "10639 14190\n",
      "64277 5.835322121443129 14\n",
      "10640 14190\n",
      "64283 5.835337492027441 14\n",
      "10641 14190\n",
      "64285 5.8354826164735165 14\n",
      "10642 14190\n",
      "64288 5.835583623693379 14\n",
      "10643 14190\n",
      "64290 5.835510965935605 14\n",
      "10644 14190\n",
      "64291 5.8354668616136 14\n",
      "10645 14190\n",
      "64295 5.835352671280815 14\n",
      "10646 14190\n",
      "64304 5.835469022144812 14\n",
      "10647 14190\n",
      "64305 5.835440478967421 14\n",
      "10648 14190\n",
      "64305 5.835440478967421 14\n",
      "10649 14190\n",
      "64309 5.83554401405713 14\n",
      "10650 14190\n",
      "64313 5.835647536267939 14\n",
      "10651 14190\n",
      "64314 5.83561899430917 14\n",
      "10652 14190\n",
      "64319 5.8356473203874435 14\n",
      "10653 14190\n",
      "64322 5.835577251951121 14\n",
      "10654 14190\n",
      "64327 5.835652214466709 14\n",
      "10655 14190\n",
      "64332 5.835618354784555 14\n",
      "10656 14190\n",
      "64335 5.835734825522655 14\n",
      "10657 14190\n",
      "64338 5.83566477043116 14\n",
      "10658 14190\n",
      "64338 5.83566477043116 14\n",
      "10659 14190\n",
      "64338 5.83566477043116 14\n",
      "10660 14190\n",
      "64349 5.835692862359943 14\n",
      "10661 14190\n",
      "64349 5.835692862359943 14\n",
      "10662 14190\n",
      "64350 5.835695415695415 14\n",
      "10663 14190\n",
      "64356 5.835835042575673 14\n",
      "10664 14190\n",
      "64358 5.835824606109575 14\n",
      "10665 14190\n",
      "64359 5.835780543513728 14\n",
      "10666 14190\n",
      "64360 5.835767557489124 14\n",
      "10667 14190\n",
      "64368 5.835663683818046 14\n",
      "10668 14190\n",
      "64371 5.83565580773951 14\n",
      "10669 14190\n",
      "64374 5.83552365861994 14\n",
      "10670 14190\n",
      "64374 5.83552365861994 14\n",
      "10671 14190\n",
      "64374 5.83552365861994 14\n",
      "10672 14190\n",
      "64383 5.835686438966808 14\n",
      "10673 14190\n",
      "64384 5.835642395626243 14\n",
      "10674 14190\n",
      "64387 5.835587929240375 14\n",
      "10675 14190\n",
      "64395 5.83546859228201 14\n",
      "10676 14190\n",
      "64400 5.8356832298136645 14\n",
      "10677 14190\n",
      "64404 5.8356002732749515 14\n",
      "10678 14190\n",
      "64405 5.835556245633103 14\n",
      "10679 14190\n",
      "64415 5.835597298765816 14\n",
      "10680 14190\n",
      "64415 5.835597298765816 14\n",
      "10681 14190\n",
      "64415 5.835597298765816 14\n",
      "10682 14190\n",
      "64425 5.835591773379899 14\n",
      "10683 14190\n",
      "64426 5.83562536863999 14\n",
      "10684 14190\n",
      "64429 5.835741669124152 14\n",
      "10685 14190\n",
      "64430 5.8358063014123855 14\n",
      "10686 14190\n",
      "64430 5.8358063014123855 14\n",
      "10687 14190\n",
      "64431 5.835762288339464 14\n",
      "10688 14190\n",
      "64436 5.835681916940841 14\n",
      "10689 14190\n",
      "64436 5.835681916940841 14\n",
      "10690 14190\n",
      "64437 5.835637909896488 14\n",
      "10691 14190\n",
      "64437 5.835637909896488 14\n",
      "10692 14190\n",
      "64439 5.835674048324773 14\n",
      "10693 14190\n",
      "64442 5.835790323081221 14\n",
      "10694 14190\n",
      "64442 5.835790323081221 14\n",
      "10695 14190\n",
      "64445 5.835797967258903 14\n",
      "10696 14190\n",
      "64448 5.835728028798411 14\n",
      "10697 14190\n",
      "64450 5.835872769588828 14\n",
      "10698 14190\n",
      "64450 5.835872769588828 14\n",
      "10699 14190\n",
      "64450 5.835872769588828 14\n",
      "10700 14190\n",
      "64454 5.8359605299903805 14\n",
      "10701 14190\n",
      "64454 5.8359605299903805 14\n",
      "10702 14190\n",
      "64454 5.8359605299903805 14\n",
      "10703 14190\n",
      "64461 5.835962830238438 14\n",
      "10704 14190\n",
      "64467 5.8360711681945805 14\n",
      "10705 14190\n",
      "64471 5.836158893145756 14\n",
      "10706 14190\n",
      "64472 5.836238987467428 14\n",
      "10707 14190\n",
      "64472 5.836238987467428 14\n",
      "10708 14190\n",
      "64472 5.836238987467428 14\n",
      "10709 14190\n",
      "64474 5.836275087632224 14\n",
      "10710 14190\n",
      "64475 5.836231097324545 14\n",
      "10711 14190\n",
      "64475 5.836231097324545 14\n",
      "10712 14190\n",
      "64476 5.836264656616415 14\n",
      "10713 14190\n",
      "64485 5.836535628440723 14\n",
      "10714 14190\n",
      "64485 5.836535628440723 14\n",
      "10715 14190\n",
      "64491 5.836597354669644 14\n",
      "10716 14190\n",
      "64495 5.836560973718893 14\n",
      "10717 14190\n",
      "64501 5.836808731647571 14\n",
      "10718 14190\n",
      "64501 5.836808731647571 14\n",
      "10719 14190\n",
      "64502 5.836842268456792 14\n",
      "10720 14190\n",
      "64505 5.8368963646228975 14\n",
      "10721 14190\n",
      "64505 5.8368963646228975 14\n",
      "10722 14190\n",
      "64505 5.8368963646228975 14\n",
      "10723 14190\n",
      "64515 5.8371851507401376 14\n",
      "10724 14190\n",
      "64521 5.8373242820167075 14\n",
      "10725 14190\n",
      "64525 5.837427353738861 14\n",
      "10726 14190\n",
      "64533 5.8374784993724145 14\n",
      "10727 14190\n",
      "64537 5.837566047383671 14\n",
      "10728 14190\n",
      "64544 5.837661130391671 14\n",
      "10729 14190\n",
      "64546 5.8376041892603725 14\n",
      "10730 14190\n",
      "64546 5.8376041892603725 14\n",
      "10731 14190\n",
      "64550 5.837753679318358 14\n",
      "10732 14190\n",
      "64557 5.837879703208018 14\n",
      "10733 14190\n",
      "64558 5.837882214442827 14\n",
      "10734 14190\n",
      "64564 5.837974722755715 14\n",
      "10735 14190\n",
      "64572 5.837979309917611 14\n",
      "10736 14190\n",
      "64578 5.838102759453684 14\n",
      "10737 14190\n",
      "64586 5.8382776453101295 14\n",
      "10738 14190\n",
      "64589 5.838393534502779 14\n",
      "10739 14190\n",
      "64594 5.838313156020683 14\n",
      "10740 14190\n",
      "64594 5.838313156020683 14\n",
      "10741 14190\n",
      "64595 5.838393064478675 14\n",
      "10742 14190\n",
      "64604 5.838477493653643 14\n",
      "10743 14190\n",
      "64605 5.838433557774166 14\n",
      "10744 14190\n",
      "64610 5.838353196099675 14\n",
      "10745 14190\n",
      "64615 5.838350228275169 14\n",
      "10746 14190\n",
      "64620 5.838409161250387 14\n",
      "10747 14190\n",
      "64621 5.838396186998034 14\n",
      "10748 14190\n",
      "64621 5.838396186998034 14\n",
      "10749 14190\n",
      "64624 5.838512007922753 14\n",
      "10750 14190\n",
      "64637 5.838977675325278 14\n",
      "10751 14190\n",
      "64638 5.8389337541384325 14\n",
      "10752 14190\n",
      "64646 5.839232125730904 14\n",
      "10753 14190\n",
      "64653 5.839187663372156 14\n",
      "10754 14190\n",
      "64657 5.839367740538534 14\n",
      "10755 14190\n",
      "64664 5.839462452059879 14\n",
      "10756 14190\n",
      "64667 5.839578146504399 14\n",
      "10757 14190\n",
      "64674 5.839641896279804 14\n",
      "10758 14190\n",
      "64674 5.839641896279804 14\n",
      "10759 14190\n",
      "64674 5.839641896279804 14\n",
      "10760 14190\n",
      "64690 5.839928891637038 14\n",
      "10761 14190\n",
      "64693 5.839828111233055 14\n",
      "10762 14190\n",
      "64699 5.839796596547087 14\n",
      "10763 14190\n",
      "64701 5.839832460085625 14\n",
      "10764 14190\n",
      "64701 5.839832460085625 14\n",
      "10765 14190\n",
      "64701 5.839832460085625 14\n",
      "10766 14190\n",
      "64701 5.839832460085625 14\n",
      "10767 14190\n",
      "64711 5.840274451020692 14\n",
      "10768 14190\n",
      "64711 5.840274451020692 14\n",
      "10769 14190\n",
      "64715 5.84040794251719 14\n",
      "10770 14190\n",
      "64724 5.840368333230332 14\n",
      "10771 14190\n",
      "64728 5.840625386231616 14\n",
      "10772 14190\n",
      "64731 5.840648221099627 14\n",
      "10773 14190\n",
      "64731 5.840648221099627 14\n",
      "10774 14190\n",
      "64740 5.840809391411801 14\n",
      "10775 14190\n",
      "64740 5.840809391411801 14\n",
      "10776 14190\n",
      "64740 5.840809391411801 14\n",
      "10777 14190\n",
      "64751 5.840929097620114 14\n",
      "10778 14190\n",
      "64758 5.840652892306742 14\n",
      "10779 14190\n",
      "64763 5.840464462733351 14\n",
      "10780 14190\n",
      "64765 5.840376746699606 14\n",
      "10781 14190\n",
      "64769 5.840201330883602 14\n",
      "10782 14190\n",
      "64770 5.84018835880809 14\n",
      "10783 14190\n",
      "64782 5.840001852366398 14\n",
      "10784 14190\n",
      "64783 5.839958013676427 14\n",
      "10785 14190\n",
      "64787 5.839828978035717 14\n",
      "10786 14190\n",
      "64797 5.839452443785977 14\n",
      "10787 14190\n",
      "64802 5.839356809975 14\n",
      "10788 14190\n",
      "64804 5.839300043207209 14\n",
      "10789 14190\n",
      "64806 5.839212418603216 14\n",
      "10790 14190\n",
      "64816 5.839391508269563 14\n",
      "10791 14190\n",
      "64818 5.839334752692153 14\n",
      "10792 14190\n",
      "64818 5.839334752692153 14\n",
      "10793 14190\n",
      "64831 5.839043050392559 14\n",
      "10794 14190\n",
      "64841 5.838898227973042 14\n",
      "10795 14190\n",
      "64844 5.838766886681882 14\n",
      "10796 14190\n",
      "64845 5.8387231089521165 14\n",
      "10797 14190\n",
      "64848 5.838638045891932 14\n",
      "10798 14190\n",
      "64863 5.838737030356289 14\n",
      "10799 14190\n",
      "64865 5.838649502813536 14\n",
      "10800 14190\n",
      "64879 5.838499360347725 14\n",
      "10801 14190\n",
      "64891 5.838313479527208 14\n",
      "10802 14190\n",
      "64903 5.838204705483568 14\n",
      "10803 14190\n",
      "64911 5.838255457472539 14\n",
      "10804 14190\n",
      "64914 5.838185907508396 14\n",
      "10805 14190\n",
      "64923 5.838085116214593 14\n",
      "10806 14190\n",
      "64925 5.838059299191374 14\n",
      "10807 14190\n",
      "64927 5.837971876107012 14\n",
      "10808 14190\n",
      "64944 5.838122074402563 14\n",
      "10809 14190\n",
      "64948 5.837947280901645 14\n",
      "10810 14190\n",
      "64951 5.837816199904544 14\n",
      "10811 14190\n",
      "64955 5.837872373181433 14\n",
      "10812 14190\n",
      "64967 5.838225560669263 14\n",
      "10813 14190\n",
      "64970 5.838156072033246 14\n",
      "10814 14190\n",
      "64978 5.838206777678599 14\n",
      "10815 14190\n",
      "64990 5.838005847053393 14\n",
      "10816 14190\n",
      "64999 5.838166741026785 14\n",
      "10817 14190\n",
      "65003 5.838207467347661 14\n",
      "10818 14190\n",
      "65004 5.838163805304289 14\n",
      "10819 14190\n",
      "65013 5.838278498146525 14\n",
      "10820 14190\n",
      "65014 5.838234841726397 14\n",
      "10821 14190\n",
      "65014 5.838234841726397 14\n",
      "10822 14190\n",
      "65031 5.838400147621903 14\n",
      "10823 14190\n",
      "65032 5.8383565014146885 14\n",
      "10824 14190\n",
      "65032 5.8383565014146885 14\n",
      "10825 14190\n",
      "65034 5.83833071931605 14\n",
      "10826 14190\n",
      "65034 5.83833071931605 14\n",
      "10827 14190\n",
      "65037 5.838199793963436 14\n",
      "10828 14190\n",
      "65041 5.838040620531665 14\n",
      "10829 14190\n",
      "65042 5.837996986562529 14\n",
      "10830 14190\n",
      "65043 5.837953353935089 14\n",
      "10831 14190\n",
      "65045 5.837866092705051 14\n",
      "10832 14190\n",
      "65052 5.837914283957449 14\n",
      "10833 14190\n",
      "65052 5.837914283957449 14\n",
      "10834 14190\n",
      "65052 5.837914283957449 14\n",
      "10835 14190\n",
      "65060 5.837857362434676 14\n",
      "10836 14190\n",
      "65061 5.837813744024838 14\n",
      "10837 14190\n",
      "65062 5.837831606775076 14\n",
      "10838 14190\n",
      "65063 5.837787990101901 14\n",
      "10839 14190\n",
      "65066 5.837672517136446 14\n",
      "10840 14190\n",
      "65068 5.837585295383291 14\n",
      "10841 14190\n",
      "65069 5.837557054818731 14\n",
      "10842 14190\n",
      "65070 5.837513447057016 14\n",
      "10843 14190\n",
      "65070 5.837513447057016 14\n",
      "10844 14190\n",
      "65072 5.8375030735185645 14\n",
      "10845 14190\n",
      "65072 5.8375030735185645 14\n",
      "10846 14190\n",
      "65073 5.837459468596807 14\n",
      "10847 14190\n",
      "65079 5.837305428786552 14\n",
      "10848 14190\n",
      "65085 5.837427978796958 14\n",
      "10849 14190\n",
      "65085 5.837427978796958 14\n",
      "10850 14190\n",
      "65087 5.837571250787407 14\n",
      "10851 14190\n",
      "65089 5.837514787444883 14\n",
      "10852 14190\n",
      "65093 5.837678398598928 14\n",
      "10853 14190\n",
      "65094 5.837665529849141 14\n",
      "10854 14190\n",
      "65095 5.837744834472693 14\n",
      "10855 14190\n",
      "65097 5.837719096118101 14\n",
      "10856 14190\n",
      "65097 5.837719096118101 14\n",
      "10857 14190\n",
      "65097 5.837719096118101 14\n",
      "10858 14190\n",
      "65106 5.837741529198538 14\n",
      "10859 14190\n",
      "65111 5.83767719740136 14\n",
      "10860 14190\n",
      "65129 5.838474412320164 14\n",
      "10861 14190\n",
      "65146 5.838977066895896 14\n",
      "10862 14190\n",
      "65160 5.839441375076734 14\n",
      "10863 14190\n",
      "65176 5.83984902418068 14\n",
      "10864 14190\n",
      "65179 5.840009819113519 14\n",
      "10865 14190\n",
      "65192 5.840363848324948 14\n",
      "10866 14190\n",
      "65195 5.840386532709563 14\n",
      "10867 14190\n",
      "65196 5.840404319283391 14\n",
      "10868 14190\n",
      "65217 5.841253047518285 14\n",
      "10869 14190\n",
      "65220 5.84113768782582 14\n",
      "10870 14190\n",
      "65224 5.840978780816878 14\n",
      "10871 14190\n",
      "65224 5.840978780816878 14\n",
      "10872 14190\n",
      "65225 5.84093522422384 14\n",
      "10873 14190\n",
      "65225 5.84093522422384 14\n",
      "10874 14190\n",
      "65228 5.840911878334458 14\n",
      "10875 14190\n",
      "65229 5.840868325438072 14\n",
      "10876 14190\n",
      "65229 5.840868325438072 14\n",
      "10877 14190\n",
      "65235 5.840806315628114 14\n",
      "10878 14190\n",
      "65250 5.840781609195402 14\n",
      "10879 14190\n",
      "65262 5.841117342404462 14\n",
      "10880 14190\n",
      "65277 5.841230448703219 14\n",
      "10881 14190\n",
      "65282 5.841242608988695 14\n",
      "10882 14190\n",
      "65299 5.841222683348903 14\n",
      "10883 14190\n",
      "65300 5.841179173047474 14\n",
      "10884 14190\n",
      "65301 5.841135664078651 14\n",
      "10885 14190\n",
      "65326 5.841609772525487 14\n",
      "10886 14190\n",
      "65341 5.841584916055769 14\n",
      "10887 14190\n",
      "65357 5.8413482871000815 14\n",
      "10888 14190\n",
      "65361 5.841204999923502 14\n",
      "10889 14190\n",
      "65376 5.841164953499756 14\n",
      "10890 14190\n",
      "65377 5.841121495327103 14\n",
      "10891 14190\n",
      "65378 5.841078038483894 14\n",
      "10892 14190\n",
      "65394 5.841208673578616 14\n",
      "10893 14190\n",
      "65401 5.841485604195655 14\n",
      "10894 14190\n",
      "65403 5.841628059874929 14\n",
      "10895 14190\n",
      "65416 5.841766540295952 14\n",
      "10896 14190\n",
      "65416 5.841766540295952 14\n",
      "10897 14190\n",
      "65416 5.841766540295952 14\n",
      "10898 14190\n",
      "65438 5.841987835814053 14\n",
      "10899 14190\n",
      "65439 5.841944406240927 14\n",
      "10900 14190\n",
      "65451 5.8421261707231364 14\n",
      "10901 14190\n",
      "65452 5.842082747662409 14\n",
      "10902 14190\n",
      "65452 5.842082747662409 14\n",
      "10903 14190\n",
      "65471 5.84247987658658 14\n",
      "10904 14190\n",
      "65476 5.8423391777139715 14\n",
      "10905 14190\n",
      "65476 5.8423391777139715 14\n",
      "10906 14190\n",
      "65476 5.8423391777139715 14\n",
      "10907 14190\n",
      "65479 5.8423922173521285 14\n",
      "10908 14190\n",
      "65480 5.842409896151497 14\n",
      "10909 14190\n",
      "65481 5.842488660832913 14\n",
      "10910 14190\n",
      "65496 5.84264687919873 14\n",
      "10911 14190\n",
      "65496 5.84264687919873 14\n",
      "10912 14190\n",
      "65498 5.842621148737366 14\n",
      "10913 14190\n",
      "65499 5.842577749278615 14\n",
      "10989 14190\n",
      "65514 5.842644320297952 14\n",
      "10990 14190\n",
      "65523 5.842650672283015 14\n",
      "10991 14190\n",
      "65533 5.842674682984145 14\n",
      "10992 14190\n",
      "65543 5.84266817203973 14\n",
      "10993 14190\n",
      "65556 5.842623100860333 14\n",
      "10994 14190\n",
      "65564 5.842611799158075 14\n",
      "10995 14190\n",
      "65574 5.8425443010949465 14\n",
      "10996 14190\n",
      "65595 5.8428081408643955 14\n",
      "10997 14190\n",
      "65614 5.842853659280031 14\n",
      "10998 14190\n",
      "65619 5.842896112406468 14\n",
      "10999 14190\n",
      "65625 5.84288 14\n",
      "11000 14190\n",
      "65631 5.8428791272417 14\n",
      "11001 14190\n",
      "65646 5.842915029095451 14\n",
      "11002 14190\n",
      "65650 5.842985529322163 14\n",
      "11003 14190\n",
      "65669 5.842924363093697 14\n",
      "11004 14190\n",
      "65688 5.843061137498478 14\n",
      "11005 14190\n",
      "65701 5.842985647098217 14\n",
      "11006 14190\n",
      "65718 5.842767582701847 14\n",
      "11007 14190\n",
      "65725 5.842738683910232 14\n",
      "11008 14190\n",
      "65744 5.84282976393283 14\n",
      "11009 14190\n",
      "65750 5.842813688212928 14\n",
      "11010 14190\n",
      "65752 5.8429553473658595 14\n",
      "11011 14190\n",
      "65778 5.843002219587096 14\n",
      "11012 14190\n",
      "65783 5.843014152592615 14\n",
      "11013 14190\n",
      "65788 5.843178087189153 14\n",
      "11014 14190\n",
      "65797 5.843351520586045 14\n",
      "11015 14190\n",
      "65805 5.843644099992402 14\n",
      "11016 14190\n",
      "65810 5.8438839082206355 14\n",
      "11017 14190\n",
      "65829 5.843579577389904 14\n",
      "11018 14190\n",
      "65843 5.843931777106146 14\n",
      "11019 14190\n",
      "65849 5.84409786025604 14\n",
      "11020 14190\n",
      "65855 5.844066509756283 14\n",
      "11021 14190\n",
      "65858 5.843952139451547 14\n",
      "11022 14190\n",
      "65865 5.844014271616184 14\n",
      "11023 14190\n",
      "65881 5.8444316267209055 14\n",
      "11024 14190\n",
      "65888 5.844341913550267 14\n",
      "11025 14190\n",
      "65897 5.844697027178779 14\n",
      "11026 14190\n",
      "65912 5.844747542177449 14\n",
      "11027 14190\n",
      "65926 5.844719837393441 14\n",
      "11028 14190\n",
      "65948 5.844862619033178 14\n",
      "11029 14190\n",
      "65951 5.844975815378084 14\n",
      "11030 14190\n",
      "65964 5.8448244496998365 14\n",
      "11031 14190\n",
      "65964 5.8448244496998365 14\n",
      "11032 14190\n",
      "65966 5.844965588333384 14\n",
      "11033 14190\n",
      "65988 5.845699218039644 14\n",
      "11034 14190\n",
      "65992 5.84584495090314 14\n",
      "11035 14190\n",
      "66002 5.845853155964971 14\n",
      "11036 14190\n",
      "66011 5.845889321476723 14\n",
      "11037 14190\n",
      "66020 5.845758860951227 14\n",
      "11038 14190\n",
      "66031 5.845496812103406 14\n",
      "11039 14190\n",
      "66046 5.84524422372286 14\n",
      "11040 14190\n",
      "66059 5.84516871281733 14\n",
      "11041 14190\n",
      "66067 5.844930146669291 14\n",
      "11042 14190\n",
      "66074 5.844674153222145 14\n",
      "11043 14190\n",
      "66081 5.844614942267823 14\n",
      "11044 14190\n",
      "66090 5.844605840520503 14\n",
      "11045 14190\n",
      "66097 5.844440746176074 14\n",
      "11046 14190\n",
      "66110 5.844320072606262 14\n",
      "11047 14190\n",
      "66126 5.844221637479962 14\n",
      "11048 14190\n",
      "66141 5.8439545818781085 14\n",
      "11049 14190\n",
      "66166 5.843348547592419 14\n",
      "11050 14190\n",
      "66167 5.843305575286775 14\n",
      "11051 14190\n",
      "66182 5.843205101084887 14\n",
      "11052 14190\n",
      "66185 5.843197099040568 14\n",
      "11053 14190\n",
      "66188 5.843189097721641 14\n",
      "11054 14190\n",
      "66211 5.8436513570252675 14\n",
      "11055 14190\n",
      "66220 5.843687707641196 14\n",
      "11056 14190\n",
      "66225 5.843850509626274 14\n",
      "11057 14190\n",
      "66229 5.84399583264129 14\n",
      "11058 14190\n",
      "66234 5.8440529033426944 14\n",
      "11059 14190\n",
      "66238 5.844168000241553 14\n",
      "11060 14190\n",
      "66242 5.844328371727907 14\n",
      "11061 14190\n",
      "66246 5.844186818826797 14\n",
      "11062 14190\n",
      "66246 5.844186818826797 14\n",
      "11063 14190\n",
      "66251 5.844289142805391 14\n",
      "11064 14190\n",
      "66265 5.844322040292764 14\n",
      "11065 14190\n",
      "66266 5.844384752361694 14\n",
      "11066 14190\n",
      "66274 5.844494070072728 14\n",
      "11067 14190\n",
      "66282 5.844573187290667 14\n",
      "11068 14190\n",
      "66289 5.844710283757486 14\n",
      "11069 14190\n",
      "66298 5.844806781501704 14\n",
      "11070 14190\n",
      "66302 5.84495188682091 14\n",
      "11071 14190\n",
      "66308 5.844996078904506 14\n",
      "11072 14190\n",
      "66308 5.844996078904506 14\n",
      "11073 14190\n",
      "66311 5.845168976489572 14\n",
      "11074 14190\n",
      "66330 5.84537916478215 14\n",
      "11075 14190\n",
      "66340 5.845507989146819 14\n",
      "11076 14190\n",
      "66349 5.845634448145413 14\n",
      "11077 14190\n",
      "66362 5.845483861245894 14\n",
      "11078 14190\n",
      "66377 5.8457146300676435 14\n",
      "11079 14190\n",
      "66387 5.845737870366186 14\n",
      "11080 14190\n",
      "66394 5.8457691960116875 14\n",
      "11081 14190\n",
      "66405 5.8456742715156995 14\n",
      "11082 14190\n",
      "66413 5.845677804044389 14\n",
      "11083 14190\n",
      "66426 5.845738114593683 14\n",
      "11084 14190\n",
      "66432 5.845827312138728 14\n",
      "11085 14190\n",
      "66445 5.845872526149447 14\n",
      "11086 14190\n",
      "66464 5.845931632161772 14\n",
      "11087 14190\n",
      "66475 5.8458819104926665 14\n",
      "11088 14190\n",
      "66490 5.845886599488645 14\n",
      "11089 14190\n",
      "66499 5.845832268154409 14\n",
      "11090 14190\n",
      "66516 5.845901737927717 14\n",
      "11091 14190\n",
      "66521 5.845988484839374 14\n",
      "11092 14190\n",
      "66523 5.846128406716474 14\n",
      "11093 14190\n",
      "66546 5.846226670273195 14\n",
      "11094 14190\n",
      "66554 5.846380382847012 14\n",
      "11095 14190\n",
      "66571 5.846299439695963 14\n",
      "11096 14190\n",
      "66587 5.846501569375404 14\n",
      "11097 14190\n",
      "66597 5.846689790831419 14\n",
      "11098 14190\n",
      "66608 5.846745135719433 14\n",
      "11099 14190\n",
      "66619 5.846740419399871 14\n",
      "11100 14190\n",
      "66629 5.846658361974516 14\n",
      "11101 14190\n",
      "66650 5.846961740435109 14\n",
      "11102 14190\n",
      "66660 5.846969696969697 14\n",
      "11103 14190\n",
      "66674 5.847241803401626 14\n",
      "11104 14190\n",
      "66689 5.847246172532202 14\n",
      "11105 14190\n",
      "66702 5.847335911966658 14\n",
      "11106 14190\n",
      "66727 5.847333163487044 14\n",
      "11107 14190\n",
      "66732 5.847434514176108 14\n",
      "11108 14190\n",
      "66748 5.847650865943549 14\n",
      "11109 14190\n",
      "66752 5.847929650047939 14\n",
      "11110 14190\n",
      "66755 5.848026365066287 14\n",
      "11111 14190\n",
      "66782 5.84831241951424 14\n",
      "11112 14190\n",
      "66800 5.847889221556886 14\n",
      "11113 14190\n",
      "66815 5.847818603606974 14\n",
      "11114 14190\n",
      "66829 5.847970192581065 14\n",
      "11115 14190\n",
      "66841 5.8477132299038015 14\n",
      "11116 14190\n",
      "66844 5.847585422775418 14\n",
      "11117 14190\n",
      "66848 5.847639420775491 14\n",
      "11118 14190\n",
      "66867 5.848236050667744 14\n",
      "11119 14190\n",
      "66873 5.848159944970317 14\n",
      "11120 14190\n",
      "66887 5.848490738110544 14\n",
      "11121 14190\n",
      "66902 5.848300499237691 14\n",
      "11122 14190\n",
      "66918 5.848471263337219 14\n",
      "11123 14190\n",
      "66944 5.848545052581262 14\n",
      "11124 14190\n",
      "66950 5.848528752800598 14\n",
      "11125 14190\n",
      "66965 5.84863734786829 14\n",
      "11126 14190\n",
      "66968 5.8486590610440805 14\n",
      "11127 14190\n",
      "66969 5.848735982320178 14\n",
      "11128 14190\n",
      "66997 5.849127572876397 14\n",
      "11129 14190\n",
      "67020 5.848537749925395 14\n",
      "11130 14190\n",
      "67041 5.848242120493429 14\n",
      "11131 14190\n",
      "67047 5.848002147747103 14\n",
      "11132 14190\n",
      "67054 5.847719748262595 14\n",
      "11133 14190\n",
      "67064 5.847623165931051 14\n",
      "11134 14190\n",
      "67089 5.8475159862272506 14\n",
      "11135 14190\n",
      "67093 5.847346220917235 14\n",
      "11136 14190\n",
      "67121 5.847052338314388 14\n",
      "11137 14190\n",
      "67156 5.846119482994818 14\n",
      "11138 14190\n",
      "67185 5.845635186425541 14\n",
      "11139 14190\n",
      "67208 5.845107725270801 14\n",
      "11140 14190\n",
      "67215 5.844811426020978 14\n",
      "11141 14190\n",
      "67241 5.844276557457504 14\n",
      "11142 14190\n",
      "67243 5.844221703374329 14\n",
      "11143 14190\n",
      "67246 5.8442137822324005 14\n",
      "11144 14190\n",
      "67290 5.844226482389657 14\n",
      "11145 14190\n",
      "67313 5.844443123913657 14\n",
      "11146 14190\n",
      "67330 5.844229912371899 14\n",
      "11147 14190\n",
      "67338 5.843981110220084 14\n",
      "11148 14190\n",
      "67352 5.8439096092172464 14\n",
      "11149 14190\n",
      "67376 5.844262051769176 14\n",
      "11150 14190\n",
      "67386 5.843973525658148 14\n",
      "11151 14190\n",
      "67410 5.843999406616229 14\n",
      "11152 14190\n",
      "67438 5.843545182241466 14\n",
      "11153 14190\n",
      "67458 5.843636040202793 14\n",
      "11154 14190\n",
      "67492 5.843507378652284 14\n",
      "11155 14190\n",
      "67509 5.843443096476025 14\n",
      "11156 14190\n",
      "67531 5.843035050569368 14\n",
      "11157 14190\n",
      "67537 5.843123028858256 14\n",
      "11158 14190\n",
      "67539 5.843172093160988 14\n",
      "11159 14190\n",
      "67580 5.843711157147085 14\n",
      "11160 14190\n",
      "67596 5.843378306408663 14\n",
      "11161 14190\n",
      "67602 5.843229490251768 14\n",
      "11162 14190\n",
      "67616 5.843084477046853 14\n",
      "11163 14190\n",
      "67648 5.84311435666982 14\n",
      "11164 14190\n",
      "67665 5.843005985369098 14\n",
      "11165 14190\n",
      "67683 5.843372781939335 14\n",
      "11166 14190\n",
      "67712 5.843218336483932 14\n",
      "11167 14190\n",
      "67736 5.843126254871855 14\n",
      "11168 14190\n",
      "67768 5.843274111675127 14\n",
      "11169 14190\n",
      "67775 5.843334562891922 14\n",
      "11170 14190\n",
      "67796 5.843515841642575 14\n",
      "11171 14190\n",
      "67798 5.843446709342459 14\n",
      "11172 14190\n",
      "67801 5.843542130647041 14\n",
      "11173 14190\n",
      "67837 5.844111620502086 14\n",
      "11174 14190\n",
      "67844 5.843847650492306 14\n",
      "11175 14190\n",
      "67848 5.843797901190897 14\n",
      "11176 14190\n",
      "67860 5.844046566460359 14\n",
      "11177 14190\n",
      "67864 5.843908405045385 14\n",
      "11178 14190\n",
      "67877 5.843908835098782 14\n",
      "11179 14190\n",
      "67898 5.843279625320333 14\n",
      "11180 14190\n",
      "67912 5.843282483213571 14\n",
      "11181 14190\n",
      "67930 5.842867657883115 14\n",
      "11182 14190\n",
      "67935 5.842776183116214 14\n",
      "11183 14190\n",
      "67953 5.842214471767251 14\n",
      "11184 14190\n",
      "67955 5.842145537488044 14\n",
      "11185 14190\n",
      "67955 5.842145537488044 14\n",
      "11186 14190\n",
      "67978 5.842552002118333 14\n",
      "11187 14190\n",
      "67983 5.842357648235589 14\n",
      "11188 14190\n",
      "67992 5.842407930344747 14\n",
      "11189 14190\n",
      "67997 5.842213627071782 14\n",
      "11190 14190\n",
      "68009 5.8422120601685075 14\n",
      "11191 14190\n",
      "68020 5.841884739782417 14\n",
      "11192 14190\n",
      "68035 5.841787315352392 14\n",
      "11193 14190\n",
      "68046 5.841401404931958 14\n",
      "11194 14190\n",
      "68049 5.841290834545695 14\n",
      "11195 14190\n",
      "68056 5.8410279769601505 14\n",
      "11196 14190\n",
      "68058 5.840944488524494 14\n",
      "11197 14190\n",
      "68061 5.8408339577731745 14\n",
      "11198 14190\n",
      "68078 5.840917770792326 14\n",
      "11199 14190\n",
      "68092 5.840744874581449 14\n",
      "11200 14190\n",
      "68097 5.840756567837056 14\n",
      "11201 14190\n",
      "68111 5.840569071075157 14\n",
      "11202 14190\n",
      "68130 5.840173198297372 14\n",
      "11203 14190\n",
      "68140 5.840108599941297 14\n",
      "11204 14190\n",
      "68155 5.83987968600983 14\n",
      "11205 14190\n",
      "68157 5.8400164326481505 14\n",
      "11206 14190\n",
      "68170 5.83985624174857 14\n",
      "11207 14190\n",
      "68172 5.839992958986094 14\n",
      "11208 14190\n",
      "68173 5.840068648878589 14\n",
      "11209 14190\n",
      "68195 5.839914949776377 14\n",
      "11210 14190\n",
      "68214 5.839651684404961 14\n",
      "11211 14190\n",
      "68241 5.840418516727481 14\n",
      "11212 14190\n",
      "68271 5.840664410950477 14\n",
      "11213 14190\n",
      "68302 5.840824573218939 14\n",
      "11214 14190\n",
      "68343 5.841212706495178 14\n",
      "11215 14190\n",
      "68355 5.841065028161802 14\n",
      "11216 14190\n",
      "68377 5.841613408017316 14\n",
      "11217 14190\n",
      "68388 5.841843598292098 14\n",
      "11218 14190\n",
      "68394 5.841886715208936 14\n",
      "11219 14190\n",
      "68425 5.842805991962003 14\n",
      "11220 14190\n",
      "68442 5.8426112620905295 14\n",
      "11221 14190\n",
      "68458 5.842282859563528 14\n",
      "11222 14190\n",
      "68470 5.842164451584636 14\n",
      "11223 14190\n",
      "68484 5.841787862858478 14\n",
      "11224 14190\n",
      "68486 5.841719475513243 14\n",
      "11225 14190\n",
      "68499 5.841369947006526 14\n",
      "11226 14190\n",
      "68500 5.841328467153285 14\n",
      "11227 14190\n",
      "68500 5.841328467153285 14\n",
      "11228 14190\n",
      "68531 5.840918708321781 14\n",
      "11229 14190\n",
      "68554 5.840884558158532 14\n",
      "11230 14190\n",
      "68574 5.840901799515851 14\n",
      "11231 14190\n",
      "68616 5.840897166841553 14\n",
      "11232 14190\n",
      "68630 5.840740201078246 14\n",
      "11233 14190\n",
      "68657 5.840948483038875 14\n",
      "11234 14190\n",
      "68663 5.841108020331183 14\n",
      "11235 14190\n",
      "68668 5.841119589910876 14\n",
      "11236 14190\n",
      "68699 5.841715308810899 14\n",
      "11237 14190\n",
      "68728 5.841723897101618 14\n",
      "11238 14190\n",
      "68773 5.841507568377125 14\n",
      "11239 14190\n",
      "68787 5.841089159288819 14\n",
      "11240 14190\n",
      "68810 5.840851620404011 14\n",
      "11241 14190\n",
      "68815 5.840674271597762 14\n",
      "11242 14190\n",
      "68823 5.840518431338361 14\n",
      "11243 14190\n",
      "68872 5.840385062144268 14\n",
      "11244 14190\n",
      "68899 5.840389555726499 14\n",
      "11245 14190\n",
      "68909 5.840296623082616 14\n",
      "11246 14190\n",
      "68932 5.840494980560552 14\n",
      "11247 14190\n",
      "68940 5.840498984624311 14\n",
      "11248 14190\n",
      "68943 5.840592953599351 14\n",
      "11249 14190\n",
      "68988 5.840407027309097 14\n",
      "11250 14190\n",
      "69010 5.8398637878568325 14\n",
      "11251 14190\n",
      "69039 5.839728269528817 14\n",
      "11252 14190\n",
      "69045 5.839568397421971 14\n",
      "11253 14190\n",
      "69049 5.839519761328911 14\n",
      "11254 14190\n",
      "69107 5.83978468172544 14\n",
      "11255 14190\n",
      "69119 5.839566544654871 14\n",
      "11256 14190\n",
      "69120 5.839525462962963 14\n",
      "11257 14190\n",
      "69121 5.839600121526019 14\n",
      "11258 14190\n",
      "69142 5.839663301611177 14\n",
      "11259 14190\n",
      "69147 5.8395302760784995 14\n",
      "11260 14190\n",
      "69149 5.839520455827271 14\n",
      "11261 14190\n",
      "69190 5.839485474779592 14\n",
      "11262 14190\n",
      "69190 5.839485474779592 14\n",
      "11263 14190\n",
      "69206 5.839695980117331 14\n",
      "11264 14190\n",
      "69210 5.83974859124404 14\n",
      "11314 14190\n",
      "69227 5.839802389241192 14\n",
      "11315 14190\n",
      "69240 5.839659156556904 14\n",
      "11316 14190\n",
      "69251 5.839641304818703 14\n",
      "11317 14190\n",
      "69261 5.839635581351699 14\n",
      "11318 14190\n",
      "69276 5.839670304290086 14\n",
      "11319 14190\n",
      "69286 5.839577981121727 14\n",
      "11320 14190\n",
      "69302 5.839485151943667 14\n",
      "11321 14190\n",
      "69327 5.839672854731923 14\n",
      "11322 14190\n",
      "69352 5.839658553466374 14\n",
      "11323 14190\n",
      "69366 5.839633249718882 14\n",
      "11324 14190\n",
      "69371 5.839688054086001 14\n",
      "11325 14190\n",
      "69378 5.839675401424082 14\n",
      "11326 14190\n",
      "69394 5.839669135660143 14\n",
      "11327 14190\n",
      "69401 5.839699716142419 14\n",
      "11328 14190\n",
      "69422 5.839647374031287 14\n",
      "11329 14190\n",
      "69448 5.839707406980763 14\n",
      "11330 14190\n",
      "69459 5.839632013130048 14\n",
      "11331 14190\n",
      "69482 5.83951239169857 14\n",
      "11332 14190\n",
      "69489 5.839499776943113 14\n",
      "11333 14190\n",
      "69512 5.839466566923696 14\n",
      "11334 14190\n",
      "69518 5.839480422336661 14\n",
      "11335 14190\n",
      "69520 5.839614499424626 14\n",
      "11336 14190\n",
      "69553 5.839618708035599 14\n",
      "11337 14190\n",
      "69559 5.839646918443336 14\n",
      "11338 14190\n",
      "69568 5.83972516099356 14\n",
      "11339 14190\n",
      "69581 5.839870079475719 14\n",
      "11340 14190\n",
      "69591 5.84012300441149 14\n",
      "11341 14190\n",
      "69605 5.840399396595072 14\n",
      "11342 14190\n",
      "69634 5.840049401154609 14\n",
      "11343 14190\n",
      "69661 5.840183172793959 14\n",
      "11344 14190\n",
      "69673 5.840368578933016 14\n",
      "11345 14190\n",
      "69689 5.840491325747249 14\n",
      "11346 14190\n",
      "69694 5.840316239561512 14\n",
      "11347 14190\n",
      "69701 5.8404327054131215 14\n",
      "11348 14190\n",
      "69728 5.841082491968793 14\n",
      "11349 14190\n",
      "69738 5.841090940376839 14\n",
      "11350 14190\n",
      "69754 5.841614817788227 14\n",
      "11351 14190\n",
      "69784 5.841338988879972 14\n",
      "11352 14190\n",
      "69806 5.841360341517921 14\n",
      "11353 14190\n",
      "69846 5.841465509835925 14\n",
      "11354 14190\n",
      "69852 5.841522075244804 14\n",
      "11355 14190\n",
      "69877 5.841693261015785 14\n",
      "11356 14190\n",
      "69878 5.841652594521881 14\n",
      "11357 14190\n",
      "69880 5.841785918717802 14\n",
      "11358 14190\n",
      "69914 5.842263352118317 14\n",
      "11359 14190\n",
      "69919 5.842374747922596 14\n",
      "11360 14190\n",
      "69937 5.842157942147933 14\n",
      "11361 14190\n",
      "69951 5.842275307000615 14\n",
      "11362 14190\n",
      "69967 5.842039818771707 14\n",
      "11363 14190\n",
      "69989 5.8414036491448655 14\n",
      "11364 14190\n",
      "70011 5.841353501592607 14\n",
      "11365 14190\n",
      "70033 5.841289106564048 14\n",
      "11366 14190\n",
      "70043 5.841011949802264 14\n",
      "11367 14190\n",
      "70050 5.840785153461813 14\n",
      "11368 14190\n",
      "70056 5.840770240950097 14\n",
      "11369 14190\n",
      "70075 5.840884766321798 14\n",
      "11370 14190\n",
      "70080 5.8407248858447485 14\n",
      "11371 14190\n",
      "70101 5.84074406927148 14\n",
      "11372 14190\n",
      "70130 5.840667332097533 14\n",
      "11373 14190\n",
      "70150 5.84024233784747 14\n",
      "11374 14190\n",
      "70171 5.8397628650012114 14\n",
      "11375 14190\n",
      "70174 5.839669963234246 14\n",
      "11376 14190\n",
      "70201 5.839503710773351 14\n",
      "11377 14190\n",
      "70203 5.839437061094255 14\n",
      "11378 14190\n",
      "70209 5.83933683715763 14\n",
      "11379 14190\n",
      "70249 5.839727255903998 14\n",
      "11380 14190\n",
      "70261 5.839669233287315 14\n",
      "11381 14190\n",
      "70270 5.839746691333429 14\n",
      "11382 14190\n",
      "70281 5.839828687696532 14\n",
      "11383 14190\n",
      "70288 5.839887320737537 14\n",
      "11384 14190\n",
      "70295 5.839860587524006 14\n",
      "11385 14190\n",
      "70304 5.839980655439235 14\n",
      "11386 14190\n",
      "70310 5.839852083629641 14\n",
      "11387 14190\n",
      "70310 5.839852083629641 14\n",
      "11388 14190\n",
      "70315 5.83994880182038 14\n",
      "11389 14190\n",
      "70335 5.840036965948674 14\n",
      "11390 14190\n",
      "70336 5.8400676751592355 14\n",
      "11391 14190\n",
      "70348 5.840308182180019 14\n",
      "11392 14190\n",
      "70365 5.840389398138279 14\n",
      "11393 14190\n",
      "70378 5.840489925829094 14\n",
      "11394 14190\n",
      "70397 5.840206258789437 14\n",
      "11395 14190\n",
      "70402 5.840402261299395 14\n",
      "11396 14190\n",
      "70420 5.840471456972451 14\n",
      "11397 14190\n",
      "70420 5.840471456972451 14\n",
      "11398 14190\n",
      "70423 5.840634451812618 14\n",
      "11399 14190\n",
      "70452 5.840898767955488 14\n",
      "11400 14190\n",
      "70464 5.841067779291553 14\n",
      "11401 14190\n",
      "70483 5.841039683327895 14\n",
      "11402 14190\n",
      "70505 5.840890716970428 14\n",
      "11403 14190\n",
      "70527 5.841067959788449 14\n",
      "11404 14190\n",
      "70541 5.840929388582526 14\n",
      "11405 14190\n",
      "70556 5.840708090027779 14\n",
      "11406 14190\n",
      "70566 5.840688150100615 14\n",
      "11407 14190\n",
      "70574 5.840720378609686 14\n",
      "11408 14190\n",
      "70599 5.840932591113188 14\n",
      "11409 14190\n",
      "70610 5.840929046877213 14\n",
      "11410 14190\n",
      "70627 5.840981494329364 14\n",
      "11411 14190\n",
      "70658 5.841051261003708 14\n",
      "11412 14190\n",
      "70671 5.840967299175051 14\n",
      "11413 14190\n",
      "70692 5.840873083234312 14\n",
      "11414 14190\n",
      "70703 5.8408271219043035 14\n",
      "11415 14190\n",
      "70729 5.840843218481811 14\n",
      "11416 14190\n",
      "70738 5.84084933133535 14\n",
      "11417 14190\n",
      "70740 5.840981057393271 14\n",
      "11418 14190\n",
      "70772 5.840939919742271 14\n",
      "11419 14190\n",
      "70788 5.841145391874329 14\n",
      "11420 14190\n",
      "70820 5.840638237785936 14\n",
      "11421 14190\n",
      "70843 5.840746439309459 14\n",
      "11422 14190\n",
      "70859 5.840895299115144 14\n",
      "11423 14190\n",
      "70877 5.8409639234166235 14\n",
      "11424 14190\n",
      "70893 5.840999816625055 14\n",
      "11425 14190\n",
      "70904 5.840925758772425 14\n",
      "11426 14190\n",
      "70932 5.841383296678509 14\n",
      "11427 14190\n",
      "70946 5.841315930425957 14\n",
      "11428 14190\n",
      "70961 5.84153267287665 14\n",
      "11429 14190\n",
      "70993 5.841547758229685 14\n",
      "11430 14190\n",
      "71012 5.841745057173435 14\n",
      "11431 14190\n",
      "71048 5.841487445107533 14\n",
      "11432 14190\n",
      "71061 5.841572733285487 14\n",
      "11433 14190\n",
      "71086 5.841684719916721 14\n",
      "11434 14190\n",
      "71093 5.841911299284036 14\n",
      "11435 14190\n",
      "71096 5.842002363002138 14\n",
      "11436 14190\n",
      "71132 5.842208851149975 14\n",
      "11437 14190\n",
      "71168 5.841867131294964 14\n",
      "11438 14190\n",
      "71194 5.8417563277804305 14\n",
      "11439 14190\n",
      "71226 5.841687024401202 14\n",
      "11440 14190\n",
      "71245 5.841687135939364 14\n",
      "11441 14190\n",
      "71253 5.841747014160807 14\n",
      "11442 14190\n",
      "71260 5.841930957058659 14\n",
      "11443 14190\n",
      "71291 5.842574799062995 14\n",
      "11444 14190\n",
      "71308 5.842710495316093 14\n",
      "11445 14190\n",
      "71330 5.8431515491378105 14\n",
      "11446 14190\n",
      "71356 5.842970457985313 14\n",
      "11447 14190\n",
      "71384 5.842849938361538 14\n",
      "11448 14190\n",
      "71432 5.842731548885653 14\n",
      "11449 14190\n",
      "71445 5.842718174819791 14\n",
      "11450 14190\n",
      "71468 5.8425728997593325 14\n",
      "11451 14190\n",
      "71481 5.842797386718149 14\n",
      "11452 14190\n",
      "71488 5.842756826320501 14\n",
      "11453 14190\n",
      "71535 5.843055846788285 14\n",
      "11454 14190\n",
      "71576 5.842586900637085 14\n",
      "11455 14190\n",
      "71613 5.84212363676986 14\n",
      "11456 14190\n",
      "71629 5.841642351561519 14\n",
      "11457 14190\n",
      "71636 5.841378636439779 14\n",
      "11458 14190\n",
      "71648 5.841265631978562 14\n",
      "11459 14190\n",
      "71687 5.841505433342168 14\n",
      "11460 14190\n",
      "71696 5.841176634679759 14\n",
      "11461 14190\n",
      "71743 5.840890400457187 14\n",
      "11462 14190\n",
      "71803 5.839839561021127 14\n",
      "11463 14190\n",
      "71836 5.839314549807896 14\n",
      "11464 14190\n",
      "71871 5.838627541010978 14\n",
      "11465 14190\n",
      "71885 5.838130347082145 14\n",
      "11466 14190\n",
      "71927 5.837404590765638 14\n",
      "11467 14190\n",
      "71931 5.837274610390513 14\n",
      "11468 14190\n",
      "71934 5.837267495203937 14\n",
      "11469 14190\n",
      "72000 5.837375 14\n",
      "11470 14190\n",
      "72034 5.83742399422495 14\n",
      "11471 14190\n",
      "72066 5.837135403657758 14\n",
      "11472 14190\n",
      "72086 5.8370141220209195 14\n",
      "11473 14190\n",
      "72106 5.837017723906471 14\n",
      "11474 14190\n",
      "72148 5.837251205854632 14\n",
      "11475 14190\n",
      "72170 5.837065262574477 14\n",
      "11476 14190\n",
      "72212 5.8371046363485295 14\n",
      "11477 14190\n",
      "72255 5.8365234239845 14\n",
      "11478 14190\n",
      "72286 5.836745704562433 14\n",
      "11479 14190\n",
      "72341 5.836399828589596 14\n",
      "11480 14190\n",
      "72369 5.836366399977891 14\n",
      "11481 14190\n",
      "72394 5.836008508992458 14\n",
      "11482 14190\n",
      "72408 5.8362059440945755 14\n",
      "11483 14190\n",
      "72419 5.836051312500863 14\n",
      "11484 14190\n",
      "72477 5.836154918111953 14\n",
      "11485 14190\n",
      "72508 5.835962928228609 14\n",
      "11486 14190\n",
      "72518 5.835833861937726 14\n",
      "11487 14190\n",
      "72537 5.835835504639012 14\n",
      "11488 14190\n",
      "72581 5.8359901351593395 14\n",
      "11489 14190\n",
      "72604 5.8358492645033335 14\n",
      "11490 14190\n",
      "72627 5.836217935478541 14\n",
      "11491 14190\n",
      "72681 5.8355691308595095 14\n",
      "11492 14190\n",
      "72709 5.835604945742618 14\n",
      "11493 14190\n",
      "72763 5.8352596786828475 14\n",
      "11494 14190\n",
      "72784 5.835252253242471 14\n",
      "11495 14190\n",
      "72823 5.834983453029949 14\n",
      "11496 14190\n",
      "72831 5.834836813994041 14\n",
      "11497 14190\n",
      "72835 5.834887073522345 14\n",
      "11498 14190\n",
      "72886 5.834988886754658 14\n",
      "11499 14190\n",
      "72891 5.834821857293767 14\n",
      "11500 14190\n",
      "72895 5.8347897661019275 14\n",
      "11501 14190\n",
      "72921 5.835205222089659 14\n",
      "11502 14190\n",
      "72927 5.834999382944589 14\n",
      "11503 14190\n",
      "72964 5.835370867825229 14\n",
      "11504 14190\n",
      "73001 5.834618703853372 14\n",
      "11505 14190\n",
      "73027 5.834444794391116 14\n",
      "11506 14190\n",
      "73066 5.833848848985848 14\n",
      "11507 14190\n",
      "73077 5.833518069980979 14\n",
      "11508 14190\n",
      "73109 5.833043811295463 14\n",
      "11509 14190\n",
      "73112 5.832941240835978 14\n",
      "11510 14190\n",
      "73115 5.832825001709636 14\n",
      "11511 14190\n",
      "73166 5.833228548779488 14\n",
      "11512 14190\n",
      "73170 5.833087330873309 14\n",
      "11513 14190\n",
      "73186 5.833520072144946 14\n",
      "11514 14190\n",
      "73189 5.833417590075011 14\n",
      "11515 14190\n",
      "73211 5.8336588763983555 14\n",
      "11516 14190\n",
      "73230 5.833469889389594 14\n",
      "11517 14190\n",
      "73253 5.83335836074973 14\n",
      "11518 14190\n",
      "73270 5.8330421727855875 14\n",
      "11519 14190\n",
      "73274 5.832914812894069 14\n",
      "11520 14190\n",
      "73292 5.832928559733668 14\n",
      "11521 14190\n",
      "73293 5.8328899076310154 14\n",
      "11522 14190\n",
      "73299 5.832685302664429 14\n",
      "11523 14190\n",
      "73338 5.83295153944749 14\n",
      "11524 14190\n",
      "73358 5.832956187464217 14\n",
      "11525 14190\n",
      "73362 5.833006188489954 14\n",
      "11526 14190\n",
      "73377 5.8330403259877075 14\n",
      "11527 14190\n",
      "73398 5.832979100247963 14\n",
      "11528 14190\n",
      "73409 5.83308586140664 14\n",
      "11529 14190\n",
      "73425 5.832958801498127 14\n",
      "11530 14190\n",
      "73429 5.833022375355786 14\n",
      "11531 14190\n",
      "73452 5.833033818003594 14\n",
      "11532 14190\n",
      "73454 5.833160889808588 14\n",
      "11533 14190\n",
      "73455 5.833231230004765 14\n",
      "11534 14190\n",
      "73485 5.833190447030006 14\n",
      "11535 14190\n",
      "73513 5.833390012650824 14\n",
      "11536 14190\n",
      "73553 5.833861297295828 14\n",
      "11537 14190\n",
      "73592 5.833786281117513 14\n",
      "11538 14190\n",
      "73631 5.834050875310671 14\n",
      "11539 14190\n",
      "73690 5.834156601981273 14\n",
      "11540 14190\n",
      "73717 5.834068125398483 14\n",
      "11541 14190\n",
      "73757 5.834456390579877 14\n",
      "11542 14190\n",
      "73778 5.834869473284719 14\n",
      "11543 14190\n",
      "73787 5.835052244975402 14\n",
      "11544 14190\n",
      "73827 5.835778238313896 14\n",
      "11545 14190\n",
      "73854 5.835851815744578 14\n",
      "11546 14190\n",
      "73883 5.835415454164016 14\n",
      "11547 14190\n",
      "73906 5.835209590560983 14\n",
      "11548 14190\n",
      "73932 5.834848238922253 14\n",
      "11549 14190\n",
      "73934 5.834785078583602 14\n",
      "11550 14190\n",
      "73961 5.834493854869458 14\n",
      "11551 14190\n",
      "73962 5.834455531218734 14\n",
      "11552 14190\n",
      "73963 5.834417208604302 14\n",
      "11553 14190\n",
      "74016 5.834184500648508 14\n",
      "11554 14190\n",
      "74056 5.834247056281733 14\n",
      "11555 14190\n",
      "74088 5.834305150631681 14\n",
      "11556 14190\n",
      "74148 5.834102066137994 14\n",
      "11557 14190\n",
      "74171 5.834126545415324 14\n",
      "11558 14190\n",
      "74210 5.834308044737906 14\n",
      "11559 14190\n",
      "74229 5.834781554379016 14\n",
      "11560 14190\n",
      "74233 5.834938639149704 14\n",
      "11561 14190\n",
      "74274 5.835500982847295 14\n",
      "11562 14190\n",
      "74319 5.83526419892625 14\n",
      "11563 14190\n",
      "74404 5.833933659480673 14\n",
      "11564 14190\n",
      "74435 5.8334654396453285 14\n",
      "11565 14190\n",
      "74465 5.833008796078695 14\n",
      "11566 14190\n",
      "74483 5.832713505095122 14\n",
      "11567 14190\n",
      "74494 5.832765054903751 14\n",
      "11568 14190\n",
      "74565 5.832548782941058 14\n",
      "11569 14190\n",
      "74597 5.8324195342976255 14\n",
      "11570 14190\n",
      "74618 5.832104854056662 14\n",
      "11571 14190\n",
      "74651 5.832045116609288 14\n",
      "11572 14190\n",
      "74667 5.832014142794005 14\n",
      "11573 14190\n",
      "74673 5.83200085707016 14\n",
      "11574 14190\n",
      "74732 5.831839105068779 14\n",
      "11575 14190\n",
      "74769 5.830865733124691 14\n",
      "11576 14190\n",
      "74822 5.830303921306568 14\n",
      "11577 14190\n",
      "74838 5.830113044175419 14\n",
      "11578 14190\n",
      "74843 5.830057587215905 14\n",
      "11579 14190\n",
      "74924 5.830161230046447 14\n",
      "11580 14190\n",
      "74953 5.829906741558043 14\n",
      "11581 14190\n",
      "74953 5.829906741558043 14\n",
      "11582 14190\n",
      "74955 5.829937962777667 14\n",
      "11583 14190\n",
      "74998 5.830075468679165 14\n",
      "11584 14190\n",
      "75018 5.830067450478552 14\n",
      "11585 14190\n",
      "75029 5.830012395207187 14\n",
      "11586 14190\n",
      "75087 5.829957249590475 14\n",
      "11587 14190\n",
      "75088 5.82991956104837 14\n",
      "11588 14190\n",
      "75129 5.830491554526215 14\n",
      "11589 14190\n",
      "75148 5.830534412093469 14\n",
      "11614 14190\n",
      "75161 5.830656856614468 14\n",
      "11615 14190\n",
      "75170 5.830570706398829 14\n",
      "11616 14190\n",
      "75181 5.830555592503425 14\n",
      "11617 14190\n",
      "75191 5.83055152877339 14\n",
      "11618 14190\n",
      "75205 5.830529884981051 14\n",
      "11619 14190\n",
      "75213 5.830441546009333 14\n",
      "11620 14190\n",
      "75225 5.830481887670322 14\n",
      "11621 14190\n",
      "75253 5.830664558223592 14\n",
      "11622 14190\n",
      "75275 5.830634340750581 14\n",
      "11623 14190\n",
      "75284 5.830588172785718 14\n",
      "11624 14190\n",
      "75289 5.830639270012884 14\n",
      "11625 14190\n",
      "75296 5.830628453038674 14\n",
      "11626 14190\n",
      "75313 5.830679962290707 14\n",
      "11627 14190\n",
      "75319 5.830706727386184 14\n",
      "11628 14190\n",
      "75337 5.830654260190876 14\n",
      "11629 14190\n",
      "75358 5.8308208816582185 14\n",
      "11630 14190\n",
      "75373 5.830682074482905 14\n",
      "11631 14190\n",
      "75394 5.830583335543943 14\n",
      "11632 14190\n",
      "75403 5.830510722385051 14\n",
      "11633 14190\n",
      "75423 5.83038330482744 14\n",
      "11634 14190\n",
      "75429 5.830370281987034 14\n",
      "11635 14190\n",
      "75431 5.830494093940157 14\n",
      "11636 14190\n",
      "75465 5.8304777048963095 14\n",
      "11637 14190\n",
      "75468 5.830563947633434 14\n",
      "11638 14190\n",
      "75475 5.830672408082147 14\n",
      "11639 14190\n",
      "75487 5.83075231496814 14\n",
      "11640 14190\n",
      "75496 5.831024160220409 14\n",
      "11641 14190\n",
      "75505 5.8314151380703265 14\n",
      "11642 14190\n",
      "75527 5.831292120698558 14\n",
      "11643 14190\n",
      "75544 5.8315815948321506 14\n",
      "11644 14190\n",
      "75554 5.831842126161421 14\n",
      "11645 14190\n",
      "75561 5.832029750797369 14\n",
      "11646 14190\n",
      "75562 5.831992271247453 14\n",
      "11647 14190\n",
      "75570 5.83204975519386 14\n",
      "11648 14190\n",
      "75591 5.832652035295207 14\n",
      "11649 14190\n",
      "75598 5.8327336702029156 14\n",
      "11650 14190\n",
      "75612 5.8332010791937785 14\n",
      "11651 14190\n",
      "75627 5.833445727055152 14\n",
      "11652 14190\n",
      "75648 5.833531620135364 14\n",
      "11653 14190\n",
      "75678 5.833729749729115 14\n",
      "11654 14190\n",
      "75682 5.833791390290954 14\n",
      "11655 14190\n",
      "75698 5.833998256228698 14\n",
      "11656 14190\n",
      "75698 5.833998256228698 14\n",
      "11657 14190\n",
      "75700 5.834121532364597 14\n",
      "11658 14190\n",
      "75729 5.8347132538393485 14\n",
      "11659 14190\n",
      "75737 5.834849545136459 14\n",
      "11660 14190\n",
      "75750 5.83482508250825 14\n",
      "11661 14190\n",
      "75764 5.83482920648329 14\n",
      "11662 14190\n",
      "75779 5.834611171960569 14\n",
      "11663 14190\n",
      "75791 5.834320697708171 14\n",
      "11664 14190\n",
      "75809 5.83420174385627 14\n",
      "11665 14190\n",
      "75824 5.834142224097911 14\n",
      "11666 14190\n",
      "75830 5.8339970987735725 14\n",
      "11667 14190\n",
      "75831 5.833959726233335 14\n",
      "11668 14190\n",
      "75838 5.833909122076004 14\n",
      "11669 14190\n",
      "75857 5.833884809575912 14\n",
      "11670 14190\n",
      "75863 5.833766131052028 14\n"
     ]
    },
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "Cell \u001b[0;32mIn [12], line 17\u001b[0m\n\u001b[1;32m     15\u001b[0m iter_st \u001b[39m=\u001b[39m st \u001b[39m+\u001b[39m pd\u001b[39m.\u001b[39mTimedelta(days\u001b[39m=\u001b[39mi)\n\u001b[1;32m     16\u001b[0m iter_ed \u001b[39m=\u001b[39m iter_st \u001b[39m+\u001b[39m pd\u001b[39m.\u001b[39mTimedelta(days\u001b[39m=\u001b[39m\u001b[39m3\u001b[39m)\n\u001b[0;32m---> 17\u001b[0m filtered_df \u001b[39m=\u001b[39m df[(df[\u001b[39m'\u001b[39m\u001b[39mTIME\u001b[39m\u001b[39m'\u001b[39m] \u001b[39m>\u001b[39m\u001b[39m=\u001b[39m iter_st) \u001b[39m&\u001b[39m (df[\u001b[39m'\u001b[39;49m\u001b[39mTIME\u001b[39;49m\u001b[39m'\u001b[39;49m] \u001b[39m<\u001b[39;49m\u001b[39m=\u001b[39;49m iter_ed)]\n\u001b[1;32m     18\u001b[0m current_sum \u001b[39m=\u001b[39m filtered_df[subset[\u001b[39m0\u001b[39m]]\u001b[39m.\u001b[39mcopy()\n\u001b[1;32m     19\u001b[0m current_sum \u001b[39m+\u001b[39m\u001b[39m=\u001b[39m filtered_df[subset[\u001b[39m1\u001b[39m]]\n",
      "File \u001b[0;32m/usr/local/lib/python3.9/site-packages/pandas/core/ops/common.py:69\u001b[0m, in \u001b[0;36m_unpack_zerodim_and_defer.<locals>.new_method\u001b[0;34m(self, other)\u001b[0m\n\u001b[1;32m     65\u001b[0m             \u001b[39mreturn\u001b[39;00m \u001b[39mNotImplemented\u001b[39m\n\u001b[1;32m     67\u001b[0m other \u001b[39m=\u001b[39m item_from_zerodim(other)\n\u001b[0;32m---> 69\u001b[0m \u001b[39mreturn\u001b[39;00m method(\u001b[39mself\u001b[39;49m, other)\n",
      "File \u001b[0;32m/usr/local/lib/python3.9/site-packages/pandas/core/arraylike.py:44\u001b[0m, in \u001b[0;36mOpsMixin.__le__\u001b[0;34m(self, other)\u001b[0m\n\u001b[1;32m     42\u001b[0m \u001b[39m@unpack_zerodim_and_defer\u001b[39m(\u001b[39m\"\u001b[39m\u001b[39m__le__\u001b[39m\u001b[39m\"\u001b[39m)\n\u001b[1;32m     43\u001b[0m \u001b[39mdef\u001b[39;00m \u001b[39m__le__\u001b[39m(\u001b[39mself\u001b[39m, other):\n\u001b[0;32m---> 44\u001b[0m     \u001b[39mreturn\u001b[39;00m \u001b[39mself\u001b[39;49m\u001b[39m.\u001b[39;49m_cmp_method(other, operator\u001b[39m.\u001b[39;49mle)\n",
      "File \u001b[0;32m/usr/local/lib/python3.9/site-packages/pandas/core/series.py:5493\u001b[0m, in \u001b[0;36mSeries._cmp_method\u001b[0;34m(self, other, op)\u001b[0m\n\u001b[1;32m   5492\u001b[0m \u001b[39mdef\u001b[39;00m \u001b[39m_cmp_method\u001b[39m(\u001b[39mself\u001b[39m, other, op):\n\u001b[0;32m-> 5493\u001b[0m     res_name \u001b[39m=\u001b[39m ops\u001b[39m.\u001b[39;49mget_op_result_name(\u001b[39mself\u001b[39m, other)\n\u001b[1;32m   5495\u001b[0m     \u001b[39mif\u001b[39;00m \u001b[39misinstance\u001b[39m(other, Series) \u001b[39mand\u001b[39;00m \u001b[39mnot\u001b[39;00m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39m_indexed_same(other):\n\u001b[1;32m   5496\u001b[0m         \u001b[39mraise\u001b[39;00m \u001b[39mValueError\u001b[39;00m(\u001b[39m\"\u001b[39m\u001b[39mCan only compare identically-labeled Series objects\u001b[39m\u001b[39m\"\u001b[39m)\n",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "tstart = \"2015-01-01 00:00:00\"\n",
    "i = 0\n",
    "sites = \"AT_solar,BE_solar,BG_solar,CH_solar,CZ_solar,DE_solar,EL_solar,ES_solar,FI_solar,FR_solar,HU_solar,IE_solar,IT_solar,NL_solar,NO_solar,PL_solar,PT_solar,RO_solar,SE_solar,SK_solar,UK_solar,AT_wind,BE_wind,BG_wind,CH_wind,CZ_wind,DE_wind,DK_wind,ES_wind,FI_wind,FR_wind,GR_wind,HR_wind,HU_wind,IE_wind,IT_wind,NL_wind,NO_wind,PL_wind,PT_wind,RO_wind,SE_wind,SI_wind,SK_wind,UK_wind\".split(\",\")\n",
    "\n",
    "st = pd.Timestamp(tstart)\n",
    "all_combs = list(itertools.combinations(sites, 3))\n",
    "durations = []\n",
    "\n",
    "for comb_i, subset in enumerate(all_combs):\n",
    "    wind_sites = [s for s in subset if \"wind\" in s]\n",
    "    if len(wind_sites) <= 1:\n",
    "        continue\n",
    "    # durations = []\n",
    "    for i in range(365):\n",
    "        iter_st = st + pd.Timedelta(days=i)\n",
    "        iter_ed = iter_st + pd.Timedelta(days=3)\n",
    "        filtered_df = df[(df['TIME'] >= iter_st) & (df['TIME'] <= iter_ed)]\n",
    "        current_sum = filtered_df[subset[0]].copy()\n",
    "        current_sum += filtered_df[subset[1]]\n",
    "        current_sum += filtered_df[subset[2]]\n",
    "        cov = np.std(current_sum) / np.average(current_sum)\n",
    "        if cov <= 0.2:\n",
    "            duration = 3\n",
    "            for d in range(3, 15):\n",
    "                ter_st = st + pd.Timedelta(days=i)\n",
    "                iter_ed = iter_st + pd.Timedelta(days=d)\n",
    "                filtered_df = df[(df['TIME'] >= iter_st) & (df['TIME'] <= iter_ed)]\n",
    "                current_sum = filtered_df['NO_solar'].copy()\n",
    "                current_sum += filtered_df['UK_wind']\n",
    "                current_sum += filtered_df['PT_wind']\n",
    "                new_cov = np.std(current_sum) / np.average(current_sum)\n",
    "                # print(d, cov, new_cov)\n",
    "                if new_cov > 0.2:\n",
    "                    duration = d\n",
    "                    break\n",
    "            # print(i, duration)\n",
    "            durations.append(duration)\n",
    "    print(comb_i, len(all_combs))\n",
    "    if len(durations) > 0:\n",
    "        print(len(durations), np.average(durations), max(durations))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "improvement_df = improvement_function(filtered_df['NO_solar'])\n",
    "improvement_df = improvement_function2(filtered_df['NO_solar'])\n",
    "improvement_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from collections import namedtuple\n",
    "Line = namedtuple(\"Line\", ['label', 'data'])\n",
    "lines = [\n",
    "    Line('NO solar', filtered_df['NO_solar']),\n",
    "    Line('UK wind', filtered_df['UK_wind']),\n",
    "    Line('PT wind', filtered_df['PT_wind']),\n",
    "    Line('NO solar + UK wind',  + filtered_df['NO_solar'] + filtered_df['UK_wind']),\n",
    "    Line('NO solar + UK wind + PT wind', filtered_df['NO_solar'] + filtered_df['UK_wind'] + filtered_df['PT_wind']),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=bs.get_fig_size())\n",
    "for line in lines:\n",
    "    improvement_df = improvement_function2(line.data)\n",
    "    print(line.label)\n",
    "    display((improvement_df * CAPACITY).iloc[700:750])\n",
    "    total_energy = line.data.sum()\n",
    "    print(total_energy)\n",
    "    original_min = line.data.min()\n",
    "    additional_energy = (improvement_df['MinPower'] - original_min) * len(filtered_df) - improvement_df['ExtraEnergy']\n",
    "    ax.plot(improvement_df['ExtraEnergy'] * CAPACITY, CAPACITY*(improvement_df['MinPower']), label=line.label)\n",
    "ax.grid()\n",
    "ax.set_xlabel('Energy Purchased (MWhr)')\n",
    "ax.set_ylabel('Stable Power (MW)')\n",
    "ax.legend(ncol = 2, loc='lower center', bbox_to_anchor=(0.5, 1))\n",
    "ax.grid(True)\n",
    "# ax.set_xlim(0, 0.5)\n",
    "fig.savefig('../figs/stable_power(A+B).pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=bs.get_fig_size())\n",
    "for line in lines:\n",
    "    improvement_df = improvement_function2(line.data)\n",
    "    total_energy = line.data.sum()\n",
    "    print(total_energy)\n",
    "    original_min = line.data.min()\n",
    "    additional_energy = (improvement_df['MinPower'] - original_min) * len(filtered_df) - improvement_df['ExtraEnergy']\n",
    "    ax.plot(improvement_df['ExtraEnergy'] * CAPACITY, CAPACITY*(improvement_df['MinPower'] - original_min), label=line.label)\n",
    "ax.grid()\n",
    "ax.set_xlabel('Energy Purchased (MWhr)')\n",
    "ax.set_ylabel('Additional Stable Power (MW)')\n",
    "ax.legend(ncol = 2, loc='lower center', bbox_to_anchor=(0.5, 1))\n",
    "ax.grid(True)\n",
    "# ax.set_xlim(0, 0.5)\n",
    "fig.savefig('../figs/additional_power(A+B).pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=bs.get_fig_size())\n",
    "for line in lines:\n",
    "    improvement_df = improvement_function2(line.data)\n",
    "    total_energy = line.data.sum()\n",
    "    print(total_energy)\n",
    "    original_min = line.data.min()\n",
    "    additional_energy = (improvement_df['MinPower'] - original_min) * len(filtered_df) - improvement_df['ExtraEnergy']\n",
    "    ax.plot(improvement_df['ExtraEnergy'] * CAPACITY, additional_energy * CAPACITY, label=line.label)\n",
    "ax.grid()\n",
    "ax.set_xlabel('Energy Purchased (MWhr)')\n",
    "ax.set_ylabel('Additional Stable Energy (MWhr)')\n",
    "ax.legend(ncol = 2, loc='lower center', bbox_to_anchor=(0.5, 1))\n",
    "ax.grid(True)\n",
    "# ax.set_xlim(0, 0.5)\n",
    "fig.savefig('../figs/additional_energy(B).pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=bs.get_fig_size())\n",
    "for line in lines:\n",
    "    improvement_df = improvement_function2(line.data)\n",
    "    total_energy = line.data.sum()\n",
    "    print(total_energy)\n",
    "    original_min = line.data.min()\n",
    "    additional_energy = (improvement_df['MinPower'] - original_min) * len(filtered_df) - improvement_df['ExtraEnergy']\n",
    "    ax.plot(improvement_df['ExtraEnergy']/total_energy, additional_energy/total_energy, label=line.label)\n",
    "ax.grid()\n",
    "ax.set_xlabel('Relative Energy Purchased')\n",
    "ax.set_ylabel('Relative Additional Stable Energy')\n",
    "ax.legend(ncol = 2, loc='lower center', bbox_to_anchor=(0.5, 1))\n",
    "ax.grid(True)\n",
    "ax.set_xlim(0, 0.5)\n",
    "fig.savefig('../figs/additional_energy_zoom.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sources = ['NO_solar', 'UK_wind', 'PT_wind']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "get_tag = lambda x: x[:2]\n",
    "xx = []\n",
    "yy_harvest = []\n",
    "yy_stable = []\n",
    "for comb_length in range(1, len(sources)+1):\n",
    "    for subset in itertools.combinations(sources, comb_length):\n",
    "        this_data = filtered_df[subset[0]].copy()\n",
    "        for i in range(1, len(subset)):\n",
    "            this_data += filtered_df[subset[i]]\n",
    "        xx.append(\" + \".join([get_tag(x) for x in subset]))\n",
    "        total_energy = this_data.sum()\n",
    "        stable_energy = this_data.min() * len(this_data)\n",
    "        harvest_energy = total_energy - stable_energy\n",
    "        yy_stable.append(CAPACITY * stable_energy)\n",
    "        yy_harvest.append(CAPACITY * harvest_energy)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "comb_df = pd.DataFrame({'Site Combination': xx, 'Stable Energy': yy_stable, 'Variable Energy': yy_harvest})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"Site StableEnergy TotalEnergy\")\n",
    "ax = comb_df.plot.bar(x='Site Combination', figsize=bs.get_fig_size(1, 0.6), rot=30, stacked=True, width=0.7)\n",
    "ax.set_ylabel('Energy (MWhr)')\n",
    "ax.grid(axis='y')\n",
    "\n",
    "bars = [rect for rect in ax.get_children() if isinstance(rect, mpl.patches.Rectangle)]\n",
    "    \n",
    "for i, row in comb_df.iterrows():\n",
    "    # print(row)\n",
    "    total_energy = row['Stable Energy'] + row['Variable Energy']\n",
    "    percentage_variable = row['Variable Energy'] * 100 / total_energy\n",
    "    print(row['Site Combination'], row['Stable Energy'], total_energy)\n",
    "    \n",
    "    rect = bars[i + len(comb_df)]\n",
    "    height = total_energy\n",
    "    ax.text(rect.get_x() + rect.get_width() / 2.0, height - rect.get_height()/2 - 1000, f'{percentage_variable:.0f}%', ha='center', va='bottom') #, rotation='vertical')\n",
    "\n",
    "ax.set_ylim(0, 25000+5000)\n",
    "plt.savefig('../figs/comb_bar_stacked.svg', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.9.6 64-bit",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  },
  "vscode": {
   "interpreter": {
    "hash": "aee8b7b246df8f9039afb4144a1f6fd8d2ca17a180786b69acc140d282b71a49"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures/renewable_data_analysis/renewable_overview.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 394,
   "metadata": {},
   "outputs": [],
   "source": [
    "# In[]\n",
    "import datetime as dt\n",
    "import heapq\n",
    "import math\n",
    "import os\n",
    "import random\n",
    "import warnings\n",
    "from dataclasses import dataclass, field\n",
    "from datetime import timedelta\n",
    "from typing import Any\n",
    "\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import statsmodels.distributions\n",
    "from dateutil import tz\n",
    "import bootstrap as bs\n",
    "import itertools\n",
    "import importlib\n",
    "import matplotlib\n",
    "import matplotlib.dates as mdates\n",
    "\n",
    "\n",
    "plt.rcParams.update({'figure.max_open_warning': 0})\n",
    "matplotlib.rcParams.update({'font.size': 16})\n",
    "matplotlib.rcParams.update({'font.family': 'serif'})\n",
    "matplotlib.rcParams['xtick.major.pad'] = '8'\n",
    "matplotlib.rcParams['ytick.major.pad'] = '8'\n",
    "matplotlib.rcParams['hatch.linewidth'] = 0.5\n",
    "warnings.filterwarnings(\"ignore\")\n",
    "\n",
    "\n",
    "# Globals\n",
    "DATA_PATH = '/Users/sunjh1999/Downloads/renewable_econ'\n",
    "RENEWABLE_PATH = os.path.join(\n",
    "    DATA_PATH, 'renewable/')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 395,
   "metadata": {},
   "outputs": [],
   "source": [
    "importlib.reload(bs)\n",
    "bs.set_my_custom_style()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 396,
   "metadata": {},
   "outputs": [],
   "source": [
    "CAPACITY=400"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 397,
   "metadata": {},
   "outputs": [],
   "source": [
    "wind = pd.read_csv(os.path.join(RENEWABLE_PATH, 'Wind', 'Vlaanderen_ELIA_onshore.csv'), parse_dates=['DateTime'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 398,
   "metadata": {},
   "outputs": [],
   "source": [
    "solar = pd.read_csv(os.path.join(RENEWABLE_PATH, 'Solar', 'Antwerp_region.csv'), parse_dates=['DateTime'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 399,
   "metadata": {},
   "outputs": [],
   "source": [
    "solar['Normalized Power'] = solar['Corrected Upscaled Measurement [MW]'] / solar['Monitored Capacity [MWp]']\n",
    "solar['Day'] = solar['Day-Ahead forecast [MW]'] / solar['Monitored Capacity [MWp]']\n",
    "solar['Week'] = solar['Week-Ahead forecast [MW]'] / solar['Monitored Capacity [MWp]']\n",
    "solar['3H'] = solar['Most recent forecast [MW]'] / solar['Monitored Capacity [MWp]']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 400,
   "metadata": {},
   "outputs": [],
   "source": [
    "wind['Normalized Power'] = wind['Measured & upscaled [MW]'] / wind['Monitored Capacity [MW]']\n",
    "wind['Day'] = wind['Day-ahead forecast [MW]'] / wind['Monitored Capacity [MW]']\n",
    "wind['Week'] = wind['Week-ahead Forecast [MW]'] / wind['Monitored Capacity [MW]']\n",
    "wind['3H'] = wind['Most recent forecast [MW]'] / wind['Monitored Capacity [MW]']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 401,
   "metadata": {},
   "outputs": [],
   "source": [
    "st = pd.Timestamp(\"2020-05-03 00:00:00\")\n",
    "ed = st + pd.Timedelta(days=4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 402,
   "metadata": {},
   "outputs": [],
   "source": [
    "wind_filtered = wind[(wind['DateTime'] >= st) & (wind['DateTime'] <= ed)]\n",
    "\n",
    "solar_filtered = solar[(solar['DateTime'] >= st) & (solar['DateTime'] <= ed)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 403,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>DateTime</th>\n",
       "      <th>Most recent forecast [MW]</th>\n",
       "      <th>Day-Ahead forecast [MW]</th>\n",
       "      <th>Week-Ahead forecast [MW]</th>\n",
       "      <th>Real-time Upscaled Measurement [MW]</th>\n",
       "      <th>Corrected Upscaled Measurement [MW]</th>\n",
       "      <th>Monitored Capacity [MWp]</th>\n",
       "      <th>Day-Ahead forecast (11h00) [MW]</th>\n",
       "      <th>Normalized Power</th>\n",
       "      <th>Day</th>\n",
       "      <th>Week</th>\n",
       "      <th>3H</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>260924</th>\n",
       "      <td>2020-05-03 00:00:00</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>770.94</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>260925</th>\n",
       "      <td>2020-05-03 00:15:00</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>770.94</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>260926</th>\n",
       "      <td>2020-05-03 00:30:00</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>770.94</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>260927</th>\n",
       "      <td>2020-05-03 00:45:00</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>770.94</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>260928</th>\n",
       "      <td>2020-05-03 01:00:00</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>770.94</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>261304</th>\n",
       "      <td>2020-05-06 23:00:00</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>770.94</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>261305</th>\n",
       "      <td>2020-05-06 23:15:00</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>770.94</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>261306</th>\n",
       "      <td>2020-05-06 23:30:00</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>770.94</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>261307</th>\n",
       "      <td>2020-05-06 23:45:00</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>770.94</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>261308</th>\n",
       "      <td>2020-05-07 00:00:00</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>770.94</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>385 rows × 12 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "                  DateTime  Most recent forecast [MW]  \\\n",
       "260924 2020-05-03 00:00:00                        0.0   \n",
       "260925 2020-05-03 00:15:00                        0.0   \n",
       "260926 2020-05-03 00:30:00                        0.0   \n",
       "260927 2020-05-03 00:45:00                        0.0   \n",
       "260928 2020-05-03 01:00:00                        0.0   \n",
       "...                    ...                        ...   \n",
       "261304 2020-05-06 23:00:00                        0.0   \n",
       "261305 2020-05-06 23:15:00                        0.0   \n",
       "261306 2020-05-06 23:30:00                        0.0   \n",
       "261307 2020-05-06 23:45:00                        0.0   \n",
       "261308 2020-05-07 00:00:00                        0.0   \n",
       "\n",
       "        Day-Ahead forecast [MW]  Week-Ahead forecast [MW]  \\\n",
       "260924                      0.0                       0.0   \n",
       "260925                      0.0                       0.0   \n",
       "260926                      0.0                       0.0   \n",
       "260927                      0.0                       0.0   \n",
       "260928                      0.0                       0.0   \n",
       "...                         ...                       ...   \n",
       "261304                      0.0                       0.0   \n",
       "261305                      0.0                       0.0   \n",
       "261306                      0.0                       0.0   \n",
       "261307                      0.0                       0.0   \n",
       "261308                      0.0                       0.0   \n",
       "\n",
       "        Real-time Upscaled Measurement [MW]  \\\n",
       "260924                                  0.0   \n",
       "260925                                  0.0   \n",
       "260926                                  0.0   \n",
       "260927                                  0.0   \n",
       "260928                                  0.0   \n",
       "...                                     ...   \n",
       "261304                                  0.0   \n",
       "261305                                  0.0   \n",
       "261306                                  0.0   \n",
       "261307                                  0.0   \n",
       "261308                                  0.0   \n",
       "\n",
       "        Corrected Upscaled Measurement [MW]  Monitored Capacity [MWp]  \\\n",
       "260924                                  0.0                    770.94   \n",
       "260925                                  0.0                    770.94   \n",
       "260926                                  0.0                    770.94   \n",
       "260927                                  0.0                    770.94   \n",
       "260928                                  0.0                    770.94   \n",
       "...                                     ...                       ...   \n",
       "261304                                  0.0                    770.94   \n",
       "261305                                  0.0                    770.94   \n",
       "261306                                  0.0                    770.94   \n",
       "261307                                  0.0                    770.94   \n",
       "261308                                  0.0                    770.94   \n",
       "\n",
       "        Day-Ahead forecast (11h00) [MW]  Normalized Power  Day  Week   3H  \n",
       "260924                              0.0               0.0  0.0   0.0  0.0  \n",
       "260925                              0.0               0.0  0.0   0.0  0.0  \n",
       "260926                              0.0               0.0  0.0   0.0  0.0  \n",
       "260927                              0.0               0.0  0.0   0.0  0.0  \n",
       "260928                              0.0               0.0  0.0   0.0  0.0  \n",
       "...                                 ...               ...  ...   ...  ...  \n",
       "261304                              0.0               0.0  0.0   0.0  0.0  \n",
       "261305                              0.0               0.0  0.0   0.0  0.0  \n",
       "261306                              0.0               0.0  0.0   0.0  0.0  \n",
       "261307                              0.0               0.0  0.0   0.0  0.0  \n",
       "261308                              0.0               0.0  0.0   0.0  0.0  \n",
       "\n",
       "[385 rows x 12 columns]"
      ]
     },
     "execution_count": 403,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "solar_filtered"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 404,
   "metadata": {},
   "outputs": [],
   "source": [
    "date_format = mdates.DateFormatter('%d, %H:%M')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 405,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 331.436x122.903 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=bs.get_fig_size(1, 0.6))\n",
    "\n",
    "ax.plot(solar_filtered['DateTime'], solar_filtered['Normalized Power'])\n",
    "ax.grid()\n",
    "ax.set_xlabel('Day (May 2020)')\n",
    "ax.set_ylabel('Normalized Power')\n",
    "ax.grid(True)\n",
    "fig.text(0.2, 0.4, 'Overcast', va='center')\n",
    "fig.text(0.4, 0.82, 'Sunny', va='center')\n",
    "fig.text(0.73, 0.6, 'Variable', va='center')\n",
    "\n",
    "# ax.xaxis.set_major_formatter(date_format)\n",
    "# ax.xaxis.set_minor_locator(mdates.HourLocator(interval=12))   # every 12 hours\n",
    "# ax.xaxis.set_minor_formatter(mdates.DateFormatter('%H:%M'))  # hours and minutes\n",
    "ax.xaxis.set_major_locator(mdates.DayLocator(interval=1))    # every day\n",
    "ax.xaxis.set_major_formatter(mdates.DateFormatter('%d')) \n",
    "# fig.autofmt_xdate()\n",
    "\n",
    "plt.show()\n",
    "fig.savefig('figs/solar_ts.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 406,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 331.436x122.903 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=bs.get_fig_size(1, 0.6))\n",
    "\n",
    "ax.plot(wind_filtered['DateTime'], wind_filtered['Normalized Power'])\n",
    "ax.grid()\n",
    "ax.set_xlabel('Day (May 2020)')\n",
    "ax.set_ylabel('Normalized Power')\n",
    "ax.grid(True)\n",
    "\n",
    "# ax.xaxis.set_major_formatter(date_format)\n",
    "# ax.xaxis.set_minor_locator(mdates.HourLocator(interval=12))   # every 12 hours\n",
    "# ax.xaxis.set_minor_formatter(mdates.DateFormatter('%H:%M'))  # hours and minutes\n",
    "ax.xaxis.set_major_locator(mdates.DayLocator(interval=1))    # every day\n",
    "ax.xaxis.set_major_formatter(mdates.DateFormatter('%d')) \n",
    "# fig.autofmt_xdate()\n",
    "\n",
    "plt.show()\n",
    "fig.savefig('figs/wind_ts.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 407,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 331.436x204.839 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams.update({'figure.max_open_warning': 0})\n",
    "# matplotlib.rcParams.update({'font.size': 16})\n",
    "matplotlib.rcParams.update({'font.family': 'serif'})\n",
    "matplotlib.rcParams['xtick.major.pad'] = '8'\n",
    "matplotlib.rcParams['ytick.major.pad'] = '8'\n",
    "matplotlib.rcParams['hatch.linewidth'] = 0.5\n",
    "warnings.filterwarnings(\"ignore\")\n",
    "fig, axes = plt.subplots(2, 1, figsize=bs.get_fig_size(1, 1), sharex=True)\n",
    "\n",
    "axes[0].plot(solar_filtered['DateTime'], solar_filtered['Normalized Power'], color='tab:blue', marker='x')\n",
    "axes[1].plot(wind_filtered['DateTime'], wind_filtered['Normalized Power'], color='tab:orange', marker='x')\n",
    "axes[0].set_title('Solar', y=1.0, pad=-8, x=0.1, weight='bold')\n",
    "axes[1].set_title('Wind', y=1.0, pad=-8, x=0.1, weight='bold')\n",
    "\n",
    "axes[1].set_xlabel('Day (May 2020)')\n",
    "# axes[0].set_ylabel('Normalized Power')\n",
    "\n",
    "fig.text(0.2, 0.65, 'Overcast', va='center')\n",
    "fig.text(0.4, 0.85, 'Sunny', va='center')\n",
    "fig.text(0.73, 0.8, 'Variable', va='center')\n",
    "\n",
    "for ax in axes:\n",
    "    # ax.xaxis.set_major_formatter(date_format)\n",
    "    # ax.xaxis.set_minor_locator(mdates.HourLocator(interval=12))   # every 12 hours\n",
    "    # ax.xaxis.set_minor_formatter(mdates.DateFormatter('%H:%M'))  # hours and minutes\n",
    "    ax.grid()\n",
    "    ax.xaxis.set_major_locator(mdates.DayLocator(interval=1))    # every day\n",
    "    ax.xaxis.set_major_formatter(mdates.DateFormatter('%d')) \n",
    "    # fig.autofmt_xdate()\n",
    "    \n",
    "fig.text(-0.02, 0.5, 'Normalized Power', va='center', rotation='vertical')\n",
    "\n",
    "plt.show()\n",
    "fig.savefig('figs/power_ts.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 408,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAM8AAADOCAYAAACZ3Vb6AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAA9hAAAPYQGoP6dpAABDXElEQVR4nO2dd3wU1drHv1uym2Q3pIcuNYiELqiXJiIgFrigghcuXUBFRSxcQAVEUER4EQQFEUgUsIEKYgNFVAQpUqSXoDEEUkhCerKb3Z33j8lu2paZzaayv88HJjt7Zs5vZ85zynOeohAEQcALL7yQDWV1E/DCi9oKr/B44YWb8AqPF164Ca/weOGFm/AKjxdeuAmv8HjhhZvwCo8XXrgJr/B44YWbUFc3AU8jKiqKVq1alTpnsVgAUCqrr6+oCRxqCo/awOHSpUucPn3a6T3qnPC0atWKr776qtS53NxcAHQ6XXVQqjEcagqP2sBhyJAhLu9xQ0zbFAoFCoXihufgSR5pOQYGLf+V9FxjtXGoCDzBoc6NPPZQ3S/KHofc3FzmzJlDu3btMBgM7N+/n82bN1c5D3fx4Or9/JOWR49Fu9k/+25CdJoq51AReILDDSE8ZrO5uimU4/D3338THx/PG2+8gUajoXfv3syZMweVSsUzzzzDuHHjeO6551Cr1YwePZo5c+Zw8OBBunbtyujRoxk9ejTh4eG0bNmSQ4cOsXXrVsaPH49KpSImJobJkydzzz338PDDDzvl4Q6SswqIT8sDoMBkYcz6g3wzrbfbz6I64AkON8S0zcfHBx8fnxrFoX379owcOZIpU6YwfPhwDh48yN133w1AcHAwXbt2BaBXr140b96c4cOHs2rVKj7//HP0ej1Dhw6lQ4cOzJ49Gz8/P5KSkli6dCnJyckANGnSpJzg2OPhDh58dz8lTfFjU3JkTd9q4vtwBzeE8BgMBgwGg8tyOTk5DBo0qFKmFWU5pKWl0blzZ2JiYvjkk0/48MMPUSgUmEwmAPLy8kpdX69ePTQaDYWFhaXOAbbz9evXJyQkhM8//5yoqChJPOTiWraBKxn5AFifkqFo9JGKinLwBDzB4YaYtqWmpjJt2jR69+6NSqViz549REdHExERUaqcXq/njjvuYOfOnR7noNVqS33Oz89n8eLF3H777eTl5dGmTRu6du3KqlWr2LRpE7GxsezcuZOIiAgSExPZvXs3SqWSxMRETpw4wa+//gpA3759uXjxIrt37+bRRx/liSeeYMKECZw9e1YSD7kY9f4B299t6uuJS8vDYLJwJjGLS9dyaBWud3mPinLwBDzBwWPCYzabmTFjBh07duTPP//khRdeoHHjxgDExMSwe/dudDodqamptGnThtdff53HHnvM1svfd999ktSDJWGv9zAajbbzWq0Wg8HA5s2bOXToEE8++SS33XYbffr0ISMjgzFjxtCxY0dOnz5Nnz59mDp1qq3nz8/P57vvvuPAgQMolUp++OEHPvnkEy5evMijjz5KUFAQQ4YM4YcffmD//v2YzWabBsdkMqHRaEpxMBqNFBYWEhwcjNlsJiQkhBUrVmA2m/Hx8cFgMKDRaFi/fj1arZYhQ4ag1WopLCzk+PHjgLg3ceLECa6mZ5PSeTzvjIiiQbCe7777Dq1WS05ODm3btmX06NEYDAZMJhOFhYWluKSlpaHRaDAajfj4+LjkbT1qNBrMZjN3twklNiWHyAgdMeO6YjQauXP5AQQBHnh7Lwdn9LTxVqlUCIKAIAio1epyHKyfy5ZVqVTleFuP9niXfIZleWu1WkwmU7myZTmU5SIFHpu2bdu2jcDAQMaPH8+///1v3njjDdt3AwYMYN26daxZs4a2bdsyffp0AAIDA+nZsyft2rWjU6dOsutctGgRgYGBpf5dunSpXLmHHnqIW2+9leHDhxMREcGzzz7LwoUL2bVrFy+//DL9+/dn9uzZ5a5t0aIFycnJ6HQ6jh49ypYtW+jVqxeRkZEIgsCrr77KRx99JImrVqtFo5GukXKGB1b/wamr2fRdfoC/ruXazi9YsIBly5Yxbtw4h9dqNJoK9bpbjl1FALRqJSE6DcH+Poy4tREqpYIvHrtd0j0qysET8AQHj408sbGxNGrUCIDGjRsTGxtr+846Al25cgUfHx/bdOnFF18kKCiIjIwMBg4cyKFDh2TVOXv2bJ577rlS50aNGoVWq7U9GK1WS0pKCkuWLCEqKoqTJ08yaNAgjh49avvez88PEKdtarX4SPz8/HjllVeIi4tjw4YNzJ07F6PRSL169VAqlTRo0ACtVkvbtm0d8ivJISsrCx8fH3x9fV2WtXe04uDfaeQaRU2RANy36neOzBlAPa2GxYsXl7uvtT7rfQwGA4Ig2NZLcrgA3NoshJNXMvng0TvQasUGGNU4mG9OJlM/WE+9IpW1vYbpiIO9smV5O3oeUnjbu8YRBzkC5bGRp3Xr1ly9ehUQhSQyMrJcmZUrV/L000/bPlsFLDAwkPT0dNl1arVa6tWrV+qfPXOLnJwcXn75ZZYsWcL27dvp3Lkz586d47777mPevHl88803LFmyhIYNG3LggDin37VrF/369SM5OZkPP/wQgAMHDnDixAkSEhJISEhg3759srh6ord9NOaPUp8FkLVYryiP7AITzw1oU2pfZ9OBf8g1mpkQc7hKOHgCnuDgsZFn6NCh7Nu3j5iYGI4fP87MmTMZOHAg27dvx8/Pj7i4OAICAggJCbFds2TJEgYNGkRcXByvvPKKp6iUw1133cVdd91VzhTjm2++KVf2+++/t/09cOBAnnnmGQAmTJhgO19yVJUK61qqIi8sLcdAjkG8j69agdEkYAHMZkuV8UjJLmD1z5e4+5b6NgF6f1w3+i75GUOhmfRco8sNU088i4rCExw8JjwqlYply5aVOrdr1y7b382bN+ell14q9f2nn37qqeqdorqNMT3F4ZG14qjo66Nk/6y7eXj1fv5KzUWlkn7vivL4Jy0Pk0VgQsxhtj/ZE4DmoTrUSgXnkrJLna8sDp6AJzhU/6/wQjKy8sQ9nlbhekJ0Gj6ecgcARpPFLRszuTBbBMwWgXYN6xE9vnup79o1DECjUrBshHzFT23FDSE8ZrO52k1CPMGhWZg/PioFb4/sAkD9er74+ii5mJIjeb1RER4ZeUYE4IupPcpNza5kFGA0Czz32Z+VysFT8ASHG0J46oI5SGq2gcNx1yks00DvaBmKj4wevyI8/krNRamAPGP5Rjeie1OUCiTxqAvvA24Q4akL5iBWjZqfj6rUlOlsYlY5gaosHrM+P4FFwO4ot/NUEhYBSTzqwvuAG0R46oJq9PG+LdGqleyb1a/UlOmZ/m3w16jKrUEqg8fYfzVHp7Vf14r/dAZg7ZhbK5WDp+AJDjeE8NSFni4+PR+tuvzrah7qT0GhGakhxyvCIymzAI0DzV67RoFoVArGbTjkUnlRF94H3CDCUxd6uph9cWQVmMpNmRZ9ew6LAL0W/yRJ41YRHp/9cZnreYV2p20qpQJlCXV1ZXHwFLwjj0TUhZ6ueZGmreyC/IOJt6EA8gstkjRuFeHRtkEATYL9HE4Rb28uTXlRGe8jPz+fiRMnEhMTU+r8zp076du3b6VwuCGEpy70dCcSMu0qBkJ0Grq3CHbaqD3FIy3XyCuDoxxaEJxLlq68mDFjBr179yYrKwuAr7/+mlGjRnH9+nWH11gsFmbNmmX3Oz8/P/r06VPu/D333GO3vHfkkYjCwsJSTmS1jUNiRj6FZoGb6wfYFZCbQvwxmqSZ6FSEx5WMfN7cec7h9PDRXi0kqauVSiULFy7k2rVrNpeUS5cuERgYyI4dO/jf//6H0Wjk66+/pm3btqxevZq+ffuyd+9efvzxRwA2bdrEO++8w/Lly9m2bZvt3nv37mXt2rWMHj2ahISEUvXu3buX1157jZiYGJ5//nkKCgrceg6231Ghq2sJVCqVZB+NmsjBOh3z9VHa7fX3X0ojJdsgadrmLo88o4nsAhMXkh1vyG75I0GSulqlUqHX6xk7diyrV6/GYDCQlZVFy5YtMZlMXLhwgaNHj/LAAw+g0+l4/PHH2bVrF71790avF53tIiMjycvLIygoiDVr1tju3aVLF6ZMmcKDDz7IypUrS9X7v//9j7CwMEC0bUtMTJT9HErihvAkrQnJ7yrCYXLvlry07STRE26z+/2Td7Xi5S9PS9qgdJdHYmYBGpWCW+yY5ljx1iOdeGDlPt53oa62cnjyySe5/fbb0ev16PV6Ll++zIwZM/j7779to0JAQAAKhaKcL9SUKVPYu3cvOp2u3DqnZB1l8cADD9C4cWOaNm1KaGioq5/tFF7hqQUc4tNz0aodjxYbf49HAJ779Djbn+pVKTwuJGWjUCiInnCbwzVPm/qib8yEmMNsfPR2h+WsHAIDAxk6dCiHDx9mwYIFPPbYY6xfv579+/cD4O/vT2JiIt988w33338/+/btIzExkX379jF8+HAWLFhA8+bNSUxM5PTp0/z666/k5+ejUqn47bffeOONN9i5c6fNdX3p0qUsWbKELl26cPnyZe644w63noUVCk/lJHXmhh0XF8e0adNsznILFiwgPDyct99+G6VSSUpKCv369bOrFXEGexqTESNGsH379lLutYIgYDKZ8Pf3t3F15rZbUbdge+7MILqI6/V6WS7EhYWF3PnWftJyC+nQKICtj91erszl1Cz6rzxE6zB/PpzQlSA/H4e8s7Ky0Gq1KBQKWW7Y9717mISMAjo0CuCzyd0d8m43fzdmi2ArZ88N28oBqDY37LIcyr77Rx55pFzk2bKoEjdsEMPg9u7dmy5duhAcHExycjI7duzgqaee4sUXX2TGjBmy65Tqhm0ymWz+G9WFwsJCtzm0DBfV1Iv+bd9rNSJAi0atJDY1j8c/OuH0Xta4BnJxb1R9gvzUrBnV0Wm55iF+NA/1593/dPA4B0/CExyqzA174cKF6HQ63nvvPd5++2169uxpc8f29fV1qqJ0BKlu2Naev6xqUo7bbkXdgh1xkMLl5JVsCs0CL319ke1P9rRbpnuzYOLS8oiZeDv+/sXTpbK8rc6Ict2Zr+UUolWr8PPzx89P47Bs/UA/4tPz0Ol0pco541AdbtiOONQ4N+yLFy/aVJL169cnISGB5s2bk5KSAkBBQUEpD1OpkOqGXds3SVVKBW0cqKmtuCnUH4PJtYm9uzy+O51EcraBsS5cvs8lZZNwPd+p5q+2vw8rqsQNOzExkQ0bNtCxY0d+++03XnrpJerXr8/gwYNZtWoVycnJvPnmm56iUg7VvUFaEQ5ZBYXkGsxseexfBPo7NqH/5cI1UnOMLj053eFhMJkxFO0juVogP9SlMZ8fS3Aq6LX5fZRElbhh33333bZQsmPHjrV9P23aNE9V7xSupkw1mcO5xGyUCjBZnG+CPnlXa1775qxLKwN3eCRmFKBWQlSjQIfqciuaheno0DjIaRwDT76PuNRcRrz3O99P7yMr2LwnONwQm6S12TzH6kMz8YM/nJYL02splBAIxB0eZxOzUCqVTtXUVvhrVBz8O82pkaon38eY9QdJyTbQ443dslzRveY5EmE0GjEaK9/HvzI4jOvh2IemJN764QKFZoEJ0c5j37nD4/Vvz2I0STM8XfPLJQpcGKl68n34+YhN2FWdlcHhhhAetVptC2ZY2zhcyynAR0J0HKsT2or/dPE4j3uiGhCi85FkeLqyKL7CmtFdPcrBES6kiBFTFSDZIdBTHG4I4bFuvtVGDp8cukyGAx+akmga4o+fj8rl1M0dHlcz89FItIdrFa5HqRAj7XiSgz2Yin6rUgGP9Wkpa83jCQ5e4anhHLo0DaZhoK/LXlWhUBCq1/D4piNO5/7u8Nh9NoWkrAKXamoAtUpJqE7DhOjDDnl46n1k5oubnA92bYJSKS8tjFd4JKI2W1Vn5hfyv0E3S+pVr+cauXQt1+koJZdHodkiWU1tRY7B7DQclqfeR1xaHgoF+KqVfHL4siyFgSc43BDCU5v9eRIz81n1U6ykhtGjVZjLUUouj9QcUaXbsUkgGx+VlgWhe/MQGgc55uGp9zHz8xMIgugenp5rlKUw8ASHG0J4NBqNx9J7VDWHKxn5LkcTK0L1Gkxm5+ODXB4pWQbC9Bq+eqqX5DVFeICGQic8PPU+xtzRDJ1Wxfx/i1nw5j3QjiGrfpPU0XiCww0hPLXVHCTHYMIiQPtGjn1oSuKXC9e4luPcKU4uj0vXcsgxmGRNifbFOnfO89T7uJyeh1at4sPf/wHErHUnEjIZt8H12swbw0AiausmaUpWARq1kh1PS+v1H7+zlcs9Ibk8lv1wQfYeypQ+LdBr1Q55eOJ9/J2aw7rf/iY914hSoUCtAB+1qDR4sl9rl9d7N0kloraOPLHXchAEget50ubmLcJ01A/wdWkaI4fHve0bEuIvbY/HirAA59YOnngfj7wnZoxQAG+P7ILOV012gWgYO+3j41USO+6GEJ7aOvK89s1Z0WpAatIoHyVxabkeNY3JMRQy6vZmsvZQVv10CYMTiwRPvA+rBbmAGDOhnm+x0awUawhPcKiShL7R0dFkZ2fj7+/PgQMHWLVqFb6+vjz88MO2gAxjxoyhZ0/neV3KQmpCX6sjmjWFXnV4klq1O0FBQZK9IId0aMAHB+JZ/Z/25OfnY7FYSnlklj2+sv0UFgHGrDvAZ5Nutcs7PT1dVkLf+LRcfjmXwn+7NaSer0oS7xXD23Pvqt/5vwfbkZeXV86T1MqhIs+7Y6N6XEjJIVSvYdXwdkwp4QQY5KdmzciONm9Re56kZTmU5SIFVeJJ2q9fP6ZNm8akSZPIyMjg4sWLAERERNCrVy/atWvHzTffLLtOqZ6kNcE8x8fHRzaH1BwDPirpm39rRorem3Pva+OwjFqtlpUd4Gh8BlezDDz2kbRA8iCGAFYrFQ4tweVysAej2cK0u1ry+ZTbCPb3YcPYrmiKnlVWgWuPXU9wqBJP0mbNmgFw+vRpWrRoQYcO4kt+/fXXCQoK4vz580ycONGlz3hZSPUkzc3NRa1W2xL3WlGVnqS5ubn4+fnJSuj73ZkUMvIKeeKTU6V8dBxxaFZfS8NAX5Q+GlsKybK8rXEcyqaYdMRFp1HTJFhDzMTb0dmZujniEqbX8tQnJ/ns8eJcPo44uPO8800CofX8i5MxAwde7E+PRbspMFno99Y+9s3qRz2t/azXjjjUOE9SgB9++IFDhw4xf/58UlJSyMrKsnmSWr1L5UKqJ6l1yK5OuMOhRZiOm0L8ZS3WQ/x9eGHLnw7XPXJ4mC0CablG1DJGPyuyCgqJdbA/5Yn3kVNgQq8tPXKE6DT8NrMfAPmFzhMMe4KDx4Rn6NChZGZmEhMTw7Zt22yepPn5+WzYsIGZM2dy8OBBJk2axP79+zEYDCxcuJAPP/yQhQsXlgsY4knUVuG5li1v2gZw+Xo+/6TlOWw4cngkXM8D4Gyi6+DtZfGvlqE0cmBl4In3kW0wofctP3EKC9DSPNQfrVrpNI6dJzhUiSfpxIkTmThxYrlrrCnaPY3NmzeTlJREYGAgaWlptGzZknvvvbdS6nKEvn378vPPP9s+y03hJwgCVzLyEYqSSblKkmtF/1vq81tsqsPRSg6P80nZtIrQodPKU1UDhAdoOXHFvpWB3GeRnmtkxHv70ahUbJokxoPLzi9k1ucn+GjyHeU0gdfzCkVtX/Rhgvx9iLHjxOeJtI51Luhheno6+/fv55133rGdu/POO1m3bh133HEHc+bMYfjw4Tz//PMkJycTHx+PXq8nISGByZMnM3r0aG6/XbThqlevHqGhoRgMBhQKBQaDgbFjx/Lmm2/SsWNHYmNjWbBgAfv27ePbb7+lcePG5Obm0rdvXxITE1m3bh333HMPTZs2lb04zSowIQjQobE06wIrXHmUyuFx/HIGqTlGPnusfA5SV/jlwjWuFVkZlBV8uc9i9LqDxBb57YxZf5DtT/akwGRxmH17fI9mrNgdS3x6HvHpMHLt7+x89s4KcbCHOic8169ftykkrOjSpQs6nY6//voLhUJBt27d6NWrF5GRkbb09pcvXyYkJIS+ffvStWtXhgwZQm5uLn369OHIkSMAnD9/Hj8/P8LCwrBYLOzZs4ekpCRSUlKIjY2lb9++dOnShbCwMBo2bMikSZNsHOT6zKdkFaDTqNjxdG9Zv//bU4m2HDr2Ris5PDYf/IfMfBNj1x/k62nyeEy9qxVvfHvOruDLfRbDb23C/K/PAGA2W8g1iKNGh8aBdu+/5/y1Up8vJOeQnmss1QF4YxjYQXBwMCdPnix17q+//mLMmDGkp6ezcuVKhg0bBohTo//+97+MHz+ekSNH2jQ31v2gshAEgfXr16PT6ZgwYQItWrSgoKCAHj16sGrVKi5dusT48eMBbPNpa6BDuZtyF1OyMVkE2SniZ93bFq1a6RHTmILC4o1IuYgI8MXoYASU+yxW/1K8/fB3Wh6Xr+eiUMBXT/W0OyLGTBBzFlkhUD6Pao3aJK0pCAkJoUePHixbtox69eqRlpbG2LFjadSoEU899RSrVq1i+vTpACxdupS5c+cSGRmJ0WikW7duHD16lNzcXLp164Zer2fy5MmsWLGCgoICbr75Zu666y5eeeUVAgICOHnyJLt370apVJKTk4O/vz89evQAoHnz5ixatIioqCiGDBkiu6db9N152y691PUOQMNAP4wmi0NHL6k8krMKMJgEIiP0kl0RSmL5j8UxFcrGz5bzLK5ezyc124BaCWYLGEwWnvnkOHqt2uGCP0Sn4cfn72Twyt9oFe5PRp6pXGfiiZHHY7GqawqGDBlSbr+oNoaeWrLzHJsPxvPT831lrTeGrPyNE1cyiWpUj2/sTLWk8hi0/FfOJWXTqUmgy+Dx9pCYkc+/3viJH57tQ2T9ALc4APR84yeuZOSL5dVKDCYLGrWSYD8fDr7U3+X1T24+wpF/Mvj2md6ypm322lFZyJq2de/evdoNLN1BbTQMTc02OEye6wwxE29DrVQwa5D9uNZSeQy/tQkKBSx7pLNsDgANg/wI8vfhyY+Olpt6ynkWGXnitb5qJd8+I3YGRpOF5GwDl67luLz+cNx1krIKyk3bqtwwdMKECTZJ/e233ypUcVWiNhqGfncqSXLCqpII0WmIjNAzZ/spu+slqTze+/UvBAmJqpzBUGi2mwxLKoe/U3PINYrrrlYRelqF60vtez3w9l6X9xj3r2bU8y3vHlHlLgnvvvsu3bp146677mLy5MkVqrgqURvdsEN0GlqG6WTvrwBczSwgzsFGqVQeEQEaNBKS8zrDnTeH06Be+Y1SqRysbgd+PkrbuuurEuu/m0L8Xd6jRbie5mG6clPfKnfDnj17Nn/88Qd79uwptY9S0+HpACC/XbhG5IvfMmj5r5K1YXI4mC0CV67no1W7pwx9oGNDwvQau4InhUdSZgGnrmZjlJic1xFahettGju5HKB4ytYsxN/W+G9pFMjROQPo1DSIj6f8y+U9/HxUnLmaVe49eaJNyNK2de7cmZiYGNq1a0fbtvbn1HUJ5xKzGPz2XgoFbNqektqVc0nZjFl/0O7CvCJIzMyn0CJw1sEmoCs0DPSVnODXHkYXhZjy93EdqdQZvj2ZREa+4z0nZzjyTzrGojgIqjJrvxCdRvL9/m/XeUwWgbEbDvK1zD0zV5DVtcXExJCamsott9zC+vXrPUqkMmE2m2WbY2z8PY5BK0TBATBZ7O93mCTEh5bL4WRCJj4qheTYBWXxxbErZBWY7E7bpPDo0SoUlVLBjmnSg37Yw8KhYmCORUPby+bwxKajQOkpmzv48NHbUSAGzC+pYHCnTZSFLOHp0qULERERBAQE0LRp0wpVXJXw8fGRZY7xy7kU5mw/7bSMpmhKdT45h6P/uE7MJYfDKztO26LPuNN4143tBogL9rLTFSk8th5JwGwReObjY7LrLok3vz8PwLDV+0vxkMIhM7/8lM0dhOg0Rb5FAv3/7xcbD7ltwh5kCc+xY8fYvXs3ixYt4sCBAxWquCohRy0Zn5bLuBI9dmSEnqNzBtjm2UfnDCDujfs5MPtuW5kHV+/n7v/72en6Rw6H7KJImFJHtbJoGa5Hq1JwLimbkWt/l8XjcnoeeUb3LQtKInrCbSgRNzZL8nDF4cTlDAwm+1M2d9AqQkw/LwA9FonZFDyhqpa1SZqdnc3HH38MiG7TJZ3LnLlhZ2VlMXfuXDp37szx48dZsGABAQEBzJs3j6ZNm3LhwgXGjh1L+/bt7dbrCPYegL2Evntj03lu62kMMttiZLg/2x6/zaFb8JnkfP6z3nnqj4qgXQO9zZ0acOmGXdKdudNrPzuNneYKvmolO5+6jQbBegwGAxqNRnYiYpVKRefXfrZFHK0oB0du7664XMvKo/f/7bfbGWwc24nbWoVXfkLfxx57jJ49ezJlypRyXpnO3LDff/99unTpwvjx4+ncuTNr167lyJEjxMfHM2nSJKZOncrs2bPlUAGku2Gv+Plv2YKjAGLGOc840OWmIDaNc1+V6wrrxzrONOAKX0zpVsHaBYKdZKKrGh6e4RDsr+HrqfaTco3d6L42UZa2bfr06Vy5coVvv/0WlUpVygXamRt2bGwsHTt2tH138OBBmjRp4rC8VEh1w/5gfDdGb/iDS6l5du+jVoCpRLekLdrNbhymt51z5Bbc65Ym7H4+iPtX/IrZIlDoQkjL1mXvezPw+eM9aBgSYLeMFPfxDs38+eKJHjy4er9sLlq1km+e6U29evpy95XLJeomP3Y/fyf3Lf8Fg4v1eUk+jji4yyVKpyvFQ60AsyA+57LtRSpkCY9Go2Hnzp0cOHCAfv36lfqudevWnDp1Cijvhm3PRbt169Z8//33dstLhb1dYntu2Dq1wJdTbnVoLV1RtArXc27hfU7LZGVlAY4ttisDXZsFE/fG/dXOo1W4nvOvFfOoDg5leXiCg6w1z0MPPURwcDBvvvlmuezVJdc8x48fZ8aMGUyYMIHt27djMpl4+eWX6dKlC8eOHWPhwoWl1jznz59n3Lhxstc89hAVFUWrVq1KnbNYLFy8eJHIyEi7wlUVqAkcagqP2sDh0qVLnD7tXOMqS3jy8/MxGAy8+eabnDt3ji+++EI+62pAVlYWgYGBZGZmVnlvV5M41BQedYWDrGnbI488Ql5eHk2bNmXq1KluVeiFF3UFsoSnW7duzJw5s9otlL3woiZAlvA8/vjjvPrqq4CoeQsPD68UUl54URsga7W2aNEiunfvTvfu3Vm0aFFlcfI4tFot8+bNq9YRsyZwqCk86goHWQqDjRs3MmbMGAA2bdrE6NGj3a7YCy9qO2RN2/744w+bZuLo0aNe4fHihoaskSc+Pp41a9agUCh45plniIiIqExuXnhRoyF55Jk6dSoHDhxg7ty5DB06tBIpeeFF7YBkhUHr1q05evQo8fHxlcnHCy9qDSQLT1BQUKljbbEu8MKLyoLkNU94eDgBAQFkZ2ej1+vJzc215dfxwosbEZLXPBs2bGDw4MG2zzt27KgUQl54UVtQ58Lt2rOqtgZ68GT4KbmoCRxqCo/awEGKVXWdC/TeqlWrcu6zeXmiE5w1D2V1oCZwqCk8agOHIUOGuLxHnUsxYg+1Na1iXeVRKRy2PQnv3gG5aVXGQdLIY089vXPnzloTctcTKfTqAgeoGTwqhcPxTeLxo+Ew+acq4SBJeEaNGkVkZCSxsbE0aNAAQRCIj4+vNcLjiRR6dYED1AweHuewuigSqG8wjNpSZRwkCc/GjRtp0aIF0dHRTJgwAYC1a9dWuPKqQm3Mz1OXeXicQ/IJ8ahQgC60yjhIWvO0aNECgEOHDpGVlUVmZibHjlUsmmRVQmo6ie7du/Puu+9KuueZM2do3bo1ffv29SiHykZN4FFpHJpLT8JV5SlGHnroIQYMGMCgQYN4+OGHK1RxVSIzM5PRo0ejUCh4+eWXAZg5cyZ6vZ6cnBxOnz5N//79eeihh/j3v/8t6Z7t2rWjSZMmkjnUhARbNYVHpXFQSZ+KeYKDLFV1z549WbVqFU2aNKF+/fouyzuLIlpYWMjKlStp1KgRFy5cYOjQobbYblJh7wEYjcWhVK1RI319fXn11VfZtm0b6enpZGZmsm/fPnJzc/n444+5++676devH4sXL+b06dPMmjWLESNGkJyczMyZM/m///s/5s2bx8SJE9m4cSMLFixgxIgRxMfH07hxYwoKCkpFsDSZTOWiiyoUCoxGY7myUiNvgryIoYIg2I10ajQa0Wq1ZGdnl4u8aY+39ehuxFArl5K8rRyysrIk83YWMdQafrMwPxtLmXev1WoxmUzleJflYO95u4Ksked///sfn3/+Oenp6bz22msuyzuLIhodHU18fDxGoxGdTkebNm3kUAGkRww1Go0EBwczcOBAPvvsM77++mtmzZrFTTfdxIcffsjWrVsZOXKkzVepWbNmdO3aFZVKxdSpU2ndujVbtogL0dmzZ9OtWzfmzJlDaKi0+TWIgm40ystsXRmwdi51hoO5OEGV+q/dkCdNVe0JDrJGnttvvx2LxUJUVBRHjx51Wd5ZFNHjx4/ToEEDxo4dy4YNG1i+fDmzZs2SRV5qxFDrQ5o8eTLffvstK1as4MCBA0ycOJH58+fTrl07WrRogUKhQKVSodfrUalU+Pn5odPpUKvVWCwWtFotSqUSHx8f6tWrh1qtRqVS2aKJloU9Do7m2VKigLpTtmykU6vAuxN501O8y3KQwtth2YIs258KwYx262i0RapqZ/d3xEHOOkjWyHPhwgWuXLnC77//LilLgr1IoVY0btzYZqEdHh7OtWvX5FABxB9ar169Uv/sBbAzmUyYTCYeeOAB6tevz7333otSqWT8+PEoFAoGDBhgU4acOXOG+Ph4zpw5Q1ZWFj/++CMJCQkkJCRw5swZli1bxvHjx1mxYgWJiYnEx8dz8uRJl1ytHKobNYGHRzmYCkp/Hvpe1XEQZODs2bPCyJEjhVGjRgnnz593Wd5kMgnPPvusEB0dLTzzzDNCQkKCMGDAACEvL09ITU0VJk2aJHzwwQfCU089JcTHx8uh4hCDBw8udy4vL0/Iy8vzyP3dRU3gUFN4eJTD4Q2CMK+eICyoLx4X1heEnNQKc7DXjspC1rTtyJEjfPTRR+Tl5bF06VLmzp3rtLxKpWLZsmWlzu3atQsAPz8/3n//fQDGjh0rh4YXXhTj6+niMfgmSL0IhfmSrQwqClnTtrfffpvp06fj6+tr05rVBngihV5d4FBTeFQKh4zL0KIPBN0kycqgytMqTpkyhT59+jBs2DCuX3edSrCmwBMp9OoCh5rCw6Mc1P6g9oUpv4KPDgoyq4yDLOH58ccfGTx4MPPnz2fNmjUVqrgqUac3BmshD49xsFjAlAdPH4HwSIj7VRSeTcOqhIOsNY81pWLnzp358ssvK1RxVaK6zVFqCgeoGTw8xsFYlN1aW5QELCIKLh+AIauqhINk4Vm/fj379u0DQBAEYmNj2bt3b4UJVAXqpDFkLebhMQ6GbPGoKcrgJxSl5ZNgpuMJDpKFp0+fPpjNZu655x5A9OepLajuBltTOEDN4OExDoZsUXCUReY0xiJhyrwCEbdUOgfJwhMZGVlqk7NDhw4VrryqUKd62zrAw2Mc0v8Ck0H0Hi3pivD9LIh0nqW8ykae7t27ExBQnFxWEASSkpI4e/as2xVXJaq7wdYUDlAzeHiMw9fPgqVQVBA89iuM+waWt4de06uEgyThWbFiBT169Ch1bv9+x1mWaxoKC0XjwepsODWBQ03h4TEO5iJtmTX+ky4UGnSEX5ZAm3udOsZ5goMkVbVVcEwmE4cOHeLXX3+tVWselUpV7SGfagKHmsLDYxyadIfAJjCmhOb32jnIiBOtDCqZgyxV9UsvvcTFixdp3749v//+e4UqrkoINSA0XU3gADWDh8c4mAqg74ulR5ib74W/9ri0MvAEB1nC0759e2655RbGjx/Phg0bKlx5VaFONZgKoibw8BiH/AzwDSx9rl5jaDPIZSwDT3CQZWFw8OBBUlNTeeGFF2rVJmmdmqrUAR4e45CXBrvnl47VpvaF09tcxm/zBAdZwrNy5UqmT59Or169WL16dYUqrkoUFhbaFoi1goMgQNZVeL+f5CB+bvG4sAteawjXLnq0Dlkc3IXJID6j1Aul1zfHN0NBhss1jyc4yBKeq1evsmXLFjIzM3nllVcqVLEVq1atkhyBxl1oNBo0Gk2l1uFRDp/8F5bdAleOwEbXdlpu8Uj4Q2xghXnwXm+P1iGZg7u4egyWRgIKaNip9PrmvqWgVLtc83iiTchOJT906FDUarWkOaOzACAACQkJnDp1Sj7rIkgNAGI0GjGZTAQGBtp4yQleITcghb1AGkajkcLCQoKDg50H0igoIOD8N1gDwZotFoz5+YBnAoCkpaWh0Wjw+Wycrec0BzfHmJ9fZQFArBzcfd76D4agMGTZnkmeoMXH+s5D26K1mLBsHEbusA/RBDW0GwCkLIdKDwByzz338OijjzJu3DheeOEFl+WdBQABeOutt3jmmWfkUCgFqQFAasLIo9VqJXFQxe2x/S0olOQ//JFHeWg0GrGRtHkAQaFCUGkxPCItyqanObgD5ZXDYMhyXMA/DAFQJv2J/5fjKoWDFbJGnoyMDLp3745er5dkYeAsAMi2bdsYMGAAfn5+ji53CakBQLKyslCr1eXqqkggDbnBMbKysvDx8XEdLOTH2eIJpQaFSo1epwMP8jYYDAiCgFZhhpvugLRL+Ic1lXR/V7/R1TVlOVijFcl63p+UmMaqtSgfjkav15e+j18I6CNQjfkCldZ+cENHHCotAEhqaioHDhxgz549khQGzgKAnDhxgqSkJLZu3UpSUhKffPKJHCqA9AAgWgcPsCohmUNoK9EqOLCRuB5xsfB1m0demlhX/nVRQVGF8Mj7UPqISoNtj5X/ThcG97zmVF3tCQ6yhOemm27i3LlzxMfH888//7gsP3ToUDIzM4mJiWHbtm3MnDmTgQMHkp+fz9y5cxkxYgRmsxlBEGzrkcqA0Wis9phpkjgIAsT/LsYiU6gAheTA5bJ5ZCdB7E+iicv7d3lcqyeJgxzkpsErwcWfA5tA41vtPx9NAHzzgtPf5Ik2IWvatnHjRk6dOmXz5xk3zvGcEpwHAAExsdDMmTOZOXOmHBqyoVZXfw4vSRwy/gFLUTgkH19AKDpWAo+rx8CUX/x3FQXNKMVBDjYNAyzFn1UaUXDsjS7psaJHqZPf5Ik2IWvkefjhh1mzZg3R0dE2r9LaAKsWp1Jw5Si8GgYp5yrOYf+7gEL0iByzXfx7/UCPjgo2Htp6EN4WdBEQdrPHRzhJHORgwKvFf6v9IPW84ylt6wEQ0NDpb/JEm5AlPPHx8TaNkZwg59WNShWeDQNFs3gXWckkcTi8FhDg+t+gDweFEpJPeW7dk5OC77peCDmpUHAd/vMRhLSEPi9ITs3hCbj1PrKuitYDDTvBY3sdT9kA6jWEWwY7/U1VLjyRkZGcOnWK+Ph4lixZUqGKqxKVZpKSdVWcXwMgON3QdMkhI168hzUSDIC+AYS18dyosG4AyvRL+G39D5iL5vv6CPhxXpWuedx6H3teEw1BlWox2MfknxwLh28QHFoL793p8HdVuXnO5s2bWbZsGfPmzSuXNLcmo9LMc5bdAvnp4ggB4CTFpUsOm4tGl/pRYuMA8AuEgQs9Nyo0vQ0AobBorfPFZLh8SOwEPKzVcwa33kfrgeIUU0pHklGUBjTxuMPf5Yk2IWvVtGnTJqKiogDROqC2oNI3SLX1RHsqc2F5l2CpHKKGwS+LS8da1uiLg1xUFH9+Aic/A0BhMYsj3KgtcOg9+HWJWO/vq+HEJzD6i0qdxrn1PrISRCWBFMQXuctYf6OnOJSBrJEnNjaWqKgo2rdvLylLQk1BpcQqM5cIEl6QIR5Tzjjs6VxyOLxOjP5Sct9Cqy8Or1RRbH/S9qex+Z3FDfHU52K9W8fDzllOe2tPwfLrMtQb+subKv79qyhAUrhN+F5UKvgFOyziiTYhS3hOnz7NqVOnOHnyJGfOnKlQxVWJStkkzU8Xj2o/UVvlFyLuzTiI0u+SQ0AjsUGXvF4bAAYPCU+Lu7DOK7UnNosmLh8NhyHviOfzM4rLGnMrbw1kzMVv3xuokk9IF9K9b4nrHalaQV2oqIbPTnQYALHKN0nDwsJsBnZyEjtVNypl5Ek5K651nj0NTx0CvyAQzPZ3vF1xsFgg+aS4iC95vSbAcyOPUAj3vI4AWEIjRaexUVugYQdAKJ0U6tq5yht9/hGnVObgltIVIT8VqakzL0ufTlpHHQcKtSofea5du8awYcMYNmwYqampFaq4KlEpI8+2J8TpjrVnG/KOKEwjPxU/X7sA7/Wx9eBOOVw9Kt6rQcfSDUqpgj82eGYUyEuD4Gbg448y8zKoi7hodKI3pnXD1Ip7Fle8Tnv46ikAFEjMXC0IxeZDwS2k1/PfrYACxnxh9+sqH3leeuklFi9ezOLFi5k9e3aFKq5KVIp5jqlM5JYmt4ovedMwsbG/0x0S/7QJVzkOf/0CC+uLjmhbJ4rnyqZCv7gTcpI9Mwpkp8CP80GpRlGYK8Y8s97XmCceSy7INw6peJ1lEX9InEoBglmipuvaeUCA+h1g3A7pdYW0xKb6twNPtAnJwrN8+XLi4+Px9fXF19eX+Pj4ClVclaiUzADNe0G9RsWRW9RasfElnYQlLYvLCWU4nPoSVveEjUPFefw73USzHCg2zbGiyxhx+lHRfZ7kM5CbLO7KW7V39aOK7xvQUDyW7NnNhY49TD8bB/ND5Hugfj7R9qdCKXGPZeNQ8ahUytMA+gaJxw2D7I7cnmgTklXVJ0+eJCQkBEEQ+Pnnnzl//nytid1WKfloCvOgd5md+aa3QVyZ+N1FwmU2m8Uefut4x/dUlHkd+vrQ9PaKq40//a949PFHUVg0yijVxffNTRGPGfHizv2VI6LVxDvdYcal8vWf2SYe37kdVGp4fF/x3pQzNOkOWVcRlCqMvf6HJKs9q7CX7VhcQakUFTjJJ+3auHmiTUgeeZYuXcrYsWMJCgoiKSmplIFnTYdVyeFR5KWXV4WmXij9WVksDAqFAlWcE8NLtV/p+GPgOW1b03+JXKyWC1C6MT72G/j4i2Yvk38Sbd4AEODDf8OyKFjTG05vh/lhJW5sFq2y1/aRxuPc16JSRaFEofGXdo11ely2Y5GCwCaihYYuHOaHwopOtlHIE21CsvAEBwcTExNDdHQ0X375pc0BqTagUoQn9xrseb30lKD75OK/1b5iA/1oOOxbjm9MfzQ/lFknKkssWMPalO/hNfri4OUVwfmvRS7bHsMSVDQ1K9kYwyPhpcTi0WP8t6ISQd9A1LxlJUDSCdgyVtTalUVgU9dKjdy0YpMgFKIQuULyGXEErN++fMciBQoVZF2BC9+DYILrcbZ1XpUKz/Lly/nuu+/YunUrvr6+HDp0yOU1ZrOZ5557jpiYGJ599lmuXLli+y46Opq3336bdevWMWnSJAoKCpzcqWLweBo/i1mc4qRdLL2YP1tiQWtdPwx9D36YhzLlNIq8or2hiChxevT8WZjxl/i3vcYhWERr7Ypo2zKviOb5Ki0MfY+8UV9hbtDFeWPUhUKnkRDQQGy89hDUvPjv1POl7fquHC1WhtjO/SEKbMNOWEIjEQolqIk3PSgeBcG9qev1v8Q9q5IoWud5ok1IHgvXrl3Lww8/zOuvv44gCBw7doxt27Y5vaZkDIOff/6ZN954g5UrVwLQr18/mjVrBsD333/PxYsXZWdekBoABMRQwflFgTQqHAAk/RwaBIT6HcgbEo26oEAMjvHwZny3jEQQBEwjt6BZ1RXe6YYCEIr+t4S1JX/4Jyh0YcUBKcZ+J963DG/9ntdQmg1YNj2EYex3bgUA0UTfL/aQZgOWL6ZQ8NAWhP/uAAv4WHnbCVzir/JHnXgcEHUe1j5aAITwW8gb/hk+Pmo0qzqjMBsQrp1HWNEFwWxGmfWP+Gvf6Ub+f3cgNLoVv29noBRMWFBhUSoRLCaysrKcPu8Aq2Yu/S+yi8raC7ji6H3aU0TnpCbgo9ZTUFBgc4+v9AAgGzZs4NVXX2Xu3LnMmzePWbNmubzGWQwDq+CcPn2aFi1auJWyRGoAEE+rqn2+ekJsTEofBP+Q4i/8QzGM/4G8Md+DfyhYDLZGpygSH3z8xO8koHDoOgAMRUcrVKc+RfNmE3Qx/UpvbtqBscNIBI0ec0R7CkdstnUurqA8V2z4awlpbdPIW+p3wDBxD/iHgH8oOZN+F4XLXIDy+l+oigRH/M3g99G/xetaDcDiF0rhiM1YFCpMRuczDUXR+lFQ+2KcuNslX3swhxQrMWyx4DeK+aWkPgdnkDzy3HHHHU4/20Pr1q1toaXKxjAA+OGHH0hISGD+/PmkpKQQEREhlQ4gPQCIo1wsbgfS6DIafnsL5eitBOgCypW1IeIWSD5t+ygofVCO/hydTleuqF0O+ihQqvHTqEsFAdHuEiMXqdIvolpxC9qJP8JN3e1v+ikKIWoYqn+vQgWE+rvOS6PVakFbxNHHH9WjRcqhj4ajGrWlVCAVbcNW0KiruNFbql4NCEYUggXd0iYQ0hqM2WhNuVg0vig1anycBADhK1GtrQi/GW2jKNsoIicYCY/uhGVtwWxEEXYzpJ5H8eD7aLVam4WMnGAnZSFrk1QunMUw2LBhAzNnzuTgwYNMmjTJLbW31AAgHjfPuf538Q69M4zdIa5n6rcXP1sKRS2dVCiV4BcKm0eI657ks/CKnVgP0QOdcI2D2B9t6ybJz2L0lyL36afE9YYu1LEPTYkOApWvuKZ7oYRnrWCBtAuiwmBtH8woXY48Ni1jRfzVdKHw3Dnxd0z4Ttzb+mEO5KZ5pE0ohJoQ+duDGDJkSDlfI49nQ1vURNx/aNhJTKrkCrlpCEtboxAsokr4pUTpdb3WUNxTanwrZCeLmi8QG6nFAoJRVAY8vk/0/3nnNpHbEwfEqdXS1mLjbXwrTP6pcjLDpZyHd28HBFs9AMQfhg39i8splDD1EOZdL2NpcSc+PaY6vudbHSEnSfoekhQsaS1qSRt0wjDhB8Dxc7DXjsqiUkeemgKPjzxWTZHUbkcXSu64nxB8/EvvtUjBTXeIquBRW0qrrcNvhnnXRHWs2SBaKixrJ4aSspjEvZd3uouCYw2WQSUZyUbcLG6mlnWNvqm7qE1UF03z6neA8EgsggKzs5Hn8DrI/Ef8XQ4Mbd2CT9HekqIaDENrKzxqGGoyFu09dJC19+DTsB3GF+Lk96K6cNFUBqCwqMH5+BfX/a+ni8uWVCuP2AgF1siaxfsZlRbDztG0ThcqWp6XUMcrfTSoHbU8kwG+eb6IttKzgUkGFUWsTT6DNudy1RqG1lZIdrm9dqHULrRdJP4pHsd8KWvvwW2337jfxOlLzP1iTxzRrngdAhD7g/3rPh0leriCeF3RflS1ZIwoI1gWVJgLHWg/4w8W/x1xi2c9Wn8tirthKUQT3b9qsyTUVtiCPWRdFdcQCyPsGzVuuEdcYL8V5ViAtj0GCPDxI+5xkAtr8qZrRQtwH7/SDWrcjuLpCArRYQyl2IPnF/0GH39bD14T8vMoVGqUjiwMdhSNpD7+osLFk/jvVnEKjIKCcbuqNgBIrccHQ8TFt6mEPVZ2kpgHZ+1dxd6hpnzHbgAdHhEtdqsqztm4r4v+KFpglfVU1YWKI1HjW8V1x1OHILxN8fcKZemRqiZAqXZs6Nm8T7Ednqc560LhwfdFm7fQ1hW+3Q0hPDZTjMgSKt3CfDi/C/7vZtGKuOw+ReIJ+6OTVDW1Iw5yoQsVtWlWfPGo/TIl1xvjvxVjOUO5qY/HTZXcgGA2ovpzc/HoHrdfVMG/EgjHPhQFy97v9AR8AyE/wyPP4YYQHh8fH3yuHIAD75Q4K8DH9kaXosW11ST/4o+wslvxiz73tVsOahXyH3l8XynaLqELhefPi6NRmalPpfg2yYQ67heUucmiPVx2EsTcW75QpW2gCGDMxseQXuHncEMIT+HV02g+fqj4hLLMyFHvJnF6M/FHePIwpSy5Nj8kGoAuaSkGGjdklw/UIQEVUo2GRzo3ILUHB9qvSlFVy4RFU7SOSz4tjvxlYc89w1PYLrqBa969FWOGjP02O7ghhMf/m8eLlbVqP9GaeeKPxQXyU2HedXFfIjxSXDvYjWBYFGi8bKAOCaiwitjZDn9V8vAATGN3iAOLUGLdo/aDJ/8QO4hnT1feGu2/WwFQmI3oV3euUD7WG0J4cod/hjmivWgRYH0xN3UXX5a9jUtdqDgCWUcopYZSwhTWVrbCoCb0+DWFh0GlL72OA1HJ4SqMriegC7VpJxUI0h357KD6c29UATRBDTE9+hOqsj2u1QnMHsIjYW5K8efcNHGd4yithQtUd29vRU3godVqMT66B210fxjzFeycWaVZGph+CkvMAyiu/41CrsVHCdwQwuMRey7rtKk6OXgANYGHwWAAfVO01o6rivIC2aALJWfMTgBbWkV3UOeE59KlSwwZUjpsksVi4eLFi0RGRtq1uq4K1AQONYVHbeBgzy+sLOqcVbU9ZGVlERgYSGZmZoV6mtrOoabwqCscbgiFgRdeVAa8wuOFF27CKzxeeOEmbgjh0Wq1zJs3r1o1TDWBQ03hUVc43BAKAy+8qAzcECOPF15UBrzC44UXbsIrPF544Sa8wuOFF27CKzxeeOEmvMLjhRduwis8XnjhJrzC44UXbsIrPF544Sa8wuOFF27CKzzVgCtXrhAYGEhcXFx1U/GiAqhznqQgBvabMWMGHTt25M8//+SFF15gy5Yt1K9fn4sXLyIIAvPmzasWHo0bN2b58uW0bdvW9Q0qicOrr75qS2Z73333lfO8rQoOR44c4fr16xQWFmI0Gpk61Um6kUriMGzYMLp27QrAvn37OHnypKx71knhcZQL9auvvuLs2bM89dRT1cajf//+9O/fn8OHD1cbh8DAQDp06MD169fp1KlTtXA4c+YMY8aMIS0tjcGDB1cLh08++YSWLVty7NgxOnbsKPuedVJ4HOVCHTJkCP/6178YMmQIv//+e5XzOHXqFL6+vixZsoRFixZVev32OMTGxvLxxx8TFBRERkYGAwcOlJTZ3NMc4uLiGDduHLm5ufTp04ejR4+6uIvnObRs2RKA9evXs2zZMtn3rJNrntatW3P16lVAXF+0aNGCn3/+GYCwsDBSUlKcXF15PJKTk6lfvz4xMTEkJSWxdetWEhISqpRDZGSkrTMJDAwkPV1GmkcPcWjQoAFBQUEoFAr0ej05OTlVzsGaH/fgwYN07twZjUYj+5510p+n5Pz2+PHjPPvss7zwwgvcf//9xMbG0qJFCx59tJICiTvhMWPGDBo3bsx3333H9OnTmThxIk8//TT+/v6ub+ZBDs899xyDBg0iLi6OyMhIRo8eXWn1O+LwwQcfoNPpyMvLo1mzZowaNarKOTRu3JgnnniClStXolbLn4TVSeHxwouqQJ2ctnnhRVXAKzxeeOEmvMLjhRduwis8XnjhJrzC44UXbsIrPF544Sa8wuOFF27CKzy1GBkZGezatau6aUhGXFwcBw8erG4aHkOdtG2rqTh8+DCjR49m4sSJBAcHExsby4gRI+jWrZtb93v66ad57733+Oeff3j66afJzc1l9+7dtu+nTZvGkSNHWLt2LVFRUbLuffToUbZu3cott9zCnj17ePHFF2ndujWffvqpzZWiefPmPPLII7z00ku0bt2atLQ08vPzmTNnDllZWcydO5fOnTtz/PhxFixYQPPmzVm7di0BAQG0a9fOrd9coyB4UaW48847hb///lsQBEHIz88XunXrJmRnZwsbN24UVq1aJbz11lvCl19+KZw9e1aIjIwUfvzxRyE+Pl4YPHiw7TpBEIQjR44IkydPtn2eN2+eMHXqVGHTpk2CIAjC0aNHhWnTpgnjxo0TBEEQdu3aJSxevFhYs2aN8P777wuXL18WunfvLkRHRwvp6enC4MGDhRMnTtjud+3aNSEnJ0cQBEFYuXKl8Pbbbwsmk0no1KmTrUynTp0Ek8kkxMXF2c61adNGEARBWLp0qRATEyMIgiBER0cLS5cuFQRBEPbu3Ss8/fTTnnmY1QzvtK0a4evrS/Pmzblw4QKRkZHk5eURFBTEmjVraNu2LU888QRXrlzBZDLx8MMP07x5c9u1Fy9eJCIiotT9XnvtNZYsWUJmZiY7duxg2LBhtu+aNm2KxWJBq9USHR1NkyZNmD17NvHx8fj4+NC3b186dOhgKx8WFoZOpyMrK4s///yT8ePHk5qaik6ns5XR6XSkpqbSrFkzADZv3szcuXMBx5btVp+qugDvtK0aUVBQQFxcHDfffDM9evRg79696HQ6YmJiAJgwYQIPPvggSUlJTJs2rdS1AQEB5bJaBwUF8fzzzzNgwAA++uijUhbbM2fOZMGCBXTs2JH169cDoovGm2++SUREBP/5z3/K8YuNjWXr1q2sWLGClJQUmjZtSl5enu37vLw8wsPDAXj//fdp3bo1kZGRmEwmh1bMBoOBgICACj65mgGv8FQhDh8+TGJiIp9++qltzbN69Wp0Oh3Dhw+3rQsSExM5c+YM7dq1o1WrVuTl5eHr61vqXj179uT9998HICEhgaNHj/LVV18xZswYunTpQosWLXjvvfe4ePEi586dY9iwYaxatYrbbruNhIQEDh06xG233cb999/PgQMHePzxx0vd/9ixYzzyyCP069eP5557jrCwMBYuXMisWbNYvHgxALNmzUKpVDJ+/HiSk5Np1qwZ586dY9u2bUyZMoWXX34ZQRA4duwYCxcutN134MCBVfC0Kx9eq+oajnXr1tGvXz+b41ZJbN26FT8/P+6//363779r1y40Gg19+/atAEtpSExM5J133mH+/PmoVKpKr6+y4RWeGoqUlBQWLlxIs2bNeP755x2WMxqNbjlyAUyaNImbbrrJtk6pbFSEa02EV3i88MJNeLVtXnjhJrzC44UXbsIrPF544Sa8wuOFF27CKzxeeOEmvMLjhRduwis8XnjhJrzC44UXbuL/AUrdsYsJiK7DAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 198.862x204.839 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axes = plt.subplots(2, 1, figsize=bs.get_fig_size(0.6, 1/0.6), sharex=True)\n",
    "\n",
    "axes[0].plot(solar_filtered['DateTime'], solar_filtered['Normalized Power'], color='tab:blue', marker='x')\n",
    "axes[1].plot(wind_filtered['DateTime'], wind_filtered['Normalized Power'], color='tab:orange', marker='x')\n",
    "axes[0].set_title('Solar', y=1.0, pad=-8, x=0.12, weight='bold')\n",
    "axes[1].set_title('Wind', y=1.0, pad=-8, x=0.12, weight='bold')\n",
    "\n",
    "axes[1].set_xlabel('Day (May 2020)')\n",
    "# axes[0].set_ylabel('Normalized Power')\n",
    "\n",
    "fig.text(0.22, 0.7, 'Overcast', va='center')\n",
    "fig.text(0.43, 0.93, 'Sunny', va='center')\n",
    "fig.text(0.75, 0.84, 'Variable', va='center')\n",
    "\n",
    "for ax in axes:\n",
    "    # ax.xaxis.set_major_formatter(date_format)\n",
    "    # ax.xaxis.set_minor_locator(mdates.HourLocator(interval=12))   # every 12 hours\n",
    "    # ax.xaxis.set_minor_formatter(mdates.DateFormatter('%H:%M'))  # hours and minutes\n",
    "    ax.grid()\n",
    "    ax.xaxis.set_major_locator(mdates.DayLocator(interval=1))    # every day\n",
    "    ax.xaxis.set_major_formatter(mdates.DateFormatter('%d')) \n",
    "    # fig.autofmt_xdate()\n",
    "    \n",
    "fig.text(0.01, 0.5, 'Normalized Power', va='center', rotation='vertical')\n",
    "plt.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('figs/power_ts_short.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 409,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2020-12-31 00:00:00\n"
     ]
    }
   ],
   "source": [
    "st = pd.Timestamp(\"2020-01-01 00:00:00\")\n",
    "ed = st + pd.Timedelta(days=365)\n",
    "print(ed)\n",
    "wind_year = wind[(wind['DateTime'] >= st) & (wind['DateTime'] <= ed)]\n",
    "solar_year = solar[(solar['DateTime'] >= st) & (solar['DateTime'] <= ed)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 410,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 331.436x122.903 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "importlib.reload(bs)\n",
    "bs.set_my_custom_size()\n",
    "plt.rcParams.update({'figure.max_open_warning': 0})\n",
    "# matplotlib.rcParams.update({'font.size': 16})\n",
    "matplotlib.rcParams.update({'font.family': 'serif'})\n",
    "matplotlib.rcParams['xtick.major.pad'] = '8'\n",
    "matplotlib.rcParams['ytick.major.pad'] = '8'\n",
    "matplotlib.rcParams['hatch.linewidth'] = 0.5\n",
    "warnings.filterwarnings(\"ignore\")\n",
    "fig, ax = plt.subplots(1, 1, figsize=bs.get_fig_size(1, 0.6), sharex=True)\n",
    "\n",
    "solar_ecdf = statsmodels.distributions.ECDF(solar_year['Normalized Power'])\n",
    "wind_ecdf = statsmodels.distributions.ECDF(wind_year['Normalized Power'])\n",
    "ax.plot(solar_ecdf.x, solar_ecdf.y, label='Solar', linewidth=1.5)\n",
    "ax.plot(wind_ecdf.x, wind_ecdf.y, label='Wind', linewidth=1.5)\n",
    "\n",
    "ax.set_xlabel('Normalized Power')\n",
    "ax.set_ylabel('CDF')\n",
    "\n",
    "ax.grid()\n",
    "ax.legend()\n",
    "plt.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('figs/power_cdf_short.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 411,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXIAAADqCAYAAAC/Zs6TAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAA9hAAAPYQGoP6dpAAB3hklEQVR4nO2dd3gUVReH3+3pvZBKgASQEnqvghRFEJSiCAiKfIhSpAiIgggKNlSKhS4iioKCFCmiCNJ7Lwmk996zdb4/ApHABnaT3SSQeZ+HB5hy7/nN3Dlz986950gEQRAQEREREXlokVa2ASIiIiIi5UN05CIiIiIPOaIjFxEREXnIER25iIiIyEOO6MhFREREHnJERy4iIiLykCM6chEREZGHHNGRi4iIiDzkiI5cRERE5CFHdOQiIiIiDzmiIxcRERF5yBEduYiIiMhDjujI7+D8+fPUq1evss14JNi9ezddu3YtdzkzZ87kvffeK3c5jyqWarOWul8PK2VpZwUFBbz88susXbu2XHXfvHmTDh06EBkZWeYyHlpHPnHiRN54441S97/33nvs37/frDJDQ0Px8fEpp2WVR2JiIkuWLGHDhg2MHj2arVu38vLLL9OvXz/i4+PJzs4u/n9sbKxF6777fvTq1csi5VqqnMrixIkT1KtXj48++ojly5fz1ltvcfLkyTKXt2nTJpo2bcrtoKWWarMP83V+++236dixI/Hx8eTl5eHt7U1eXh4ZGRkMHjyYI0eOPLAMU/QXFBTg4+NTfP9sbW3p3Llzue2vXbs2ISEh5SpDXp6TBUEgV60rlwGl4aCSI5FIjO5LTk7G29ub7777juTkZARBYMGCBbRo0YJ9+/Yxd+5cTp8+TV5eHnq9nsjISA4ePMjKlSsZM2YMnTt3ZuTIkUybNo1GjRpx6dIlpk+fjru7u2VF6NRFf4whU4DCFrQFIJGCXAWaPDDojR8vtwG5EvTaonONUKNGDd544w2WLVtGRkYG7dq1IyMjg8jISHx9fQHo3LkzkZGR+Pv7c+jQIXbs2EFISAiXL1/mww8/5H//+x+dO3eme/fuPP/88/zwww9cvHiRqVOnMnHiRDZu3Mj69evx9/cvrvfu++Hl5QVASkoKy5YtY+/evcyaNYtWrVrxwQcf4O/vT0JCArVq1WLQoEGMHz+eNm3acPHiRebPn09hYSGvv/467du35+bNm9jb25f9HtyFRq/BIBiwkdug1hfdG5VMRaGuEKlEilKmpEBXgEwiQylTkq/NRyFVoJApiv4tU6CQFv1bKVMil97/EWrVqhU+Pj4MGTKEoKAgCgsL6dSpExMnTiQrKwutVktQUBD169enX79+fP3119StW5fXX3+dxYsXExQUVKK8o0ePUr9+fbZv307fvn2Lt69atYpjx47RvHlzxo4dy+bNm4mOjsbBwYHY2Fjmzp3LvHnz8Pf358aNG4wcOZLg4GCmTJmCt7c3Hh4eFrvGAAaNBkGjKf6/RC5HamODobAQQfefz5AolUiVSgz5+QgGQ/F2qVKJRKnEkJeHIAjFxxlj9uzZtGjRAh8fH37++Wd69erFtm3beP7552nSpAlbtmzh5s2bHD16lLfffpvMzEw2bNhA3bp1OXbsGB999FFxWRcuXGDWrFlMnDiR7t27l6hnzZo1vPvuuyxYsIDNmzcXbz906BAJCQkcP36czZs3k5yczOeff05oaGhxnRcvXuTMmTM4Ozsjk8kYPXo0e/fuZdOmTbRp04awsLByXe9yOfJctY7G7+0plwGlceG9njjaGHdYy5cvZ+zYsahUKj7//HMAunTpwoABA+jatSvu7u40b96crl270rVr12JHLpfLS7xBg4KC0Gg0pKens3fvXp5//nnLiji4CP5ZaHxfs+HwzFLYOQ2c/ODxmbBxGNz4y/jxfRdDi5fg6nZoOKDUKiUSCW+88QaBgYEsXLiwuDF98cUXABw/fpy6desCMHXqVHbu3ImrqysTJ07kr7/+Kr4+AQEBxb2Ep59+mjlz5jB27FheeeUV/vzzTxYuXEinTp0YMmTIPfdjwYIFANjY2PD6668TEhLCnj17cHJyYsuWLbz++ut4eXlx7Ngxnn32WYKCgtDpdFy/fp3Tp09z+vRpmjdvzmuvvca2bds4depUGS6+cVZeWElSfhJz28/ly9NfAvBWq7dYcHwB3nbejGs6jln/zqKJZxNeavgSb+5/k541e/Jc3ed4de+rjGgwgl5BvRi6YyjTWk2jg18Hs+q3sbEhKCiIkJAQDhw4gKenJ9988w27du3itddeIy4ujtq1azNw4EC0Wi1vvPEGNWrU4J133mHPnj1069YNb29vxo8fX8KRDx48mOHDh9OnTx/Gjh3LjBkzmDVrFgAxMTHk5+dTu3ZtsrOz0el0bNq0iX79+hEeHs5nn31GTk4O69ats9h1Tvt2OanLlhX/33ngc/jOn0/i/PlkbfrPCXq8/jqe498gdvwE8g4dKt5eY977uA4aRMSQIWjCbxQfV9o1bdWqFQcPHiQyMpJZs2Yxffp06taty/bt22nbti1arRZ3d3dOnTrFDz/8QKNGjdDr9djZ2XHp0iUAIiIimDVrFps3b0ahUDBnzhzS0tKYOnUq/v7+RERE8Mknn7B8+XKuXr1K/fr1gaJfRePHj2fo0KEkJCSwdOlSNBpNiTqDg4M5deoUKpWKFStWMHr0aGbNmsXu3btxdXVlx44d5bre5XLkDio5F97rWS4D7le2MbKzszlz5gzbt29HpVKxfv16Bg4cWLxfJpOh1+uLe/M6nQ6FQoHuVi8gPz8fOzs7zpw5w759+/j111+RSqUUFhZaXkSnydDudeP7bveqn/qkqEcOMGT9/XvkAPWfLrW6f//9l+DgYGrUqEHNmjWJiIggNDSUtm3bMmnSJADWrl1737E4hUJBQUEBUHStbuPo6IhEIkGpVPLUU0/x1FNPAcbvx4wZM3B2dsbR0REApVKJVqsFwMXFhZEjRwKwZ88etm/fTkJCAtOmTSMiIoLCwsJSf4lZgtGNR2MQinp+E5tPLN4+s/VMpLfuwwcdP0AmkQHwedfPUUiL7tWKHitQ3LpvG/psQCkz3kO8H4WFhURGRjJs2DBOnTqFvb198RjrqFGjePbZZ0lMTGTChAnY2NiwdOnS4nO///57unXrRnJyMpmZmezfv794XPv2tb59nQVB4MUXX0ShUODn54darWbRokWcOnWKffv2cfDgQateZ/f/jcFt1Mji/0vkRc9zjXfewXvGjP+23+pl+y9ZfE+PHKDWxo3FPfL7MXToUJYvX07Hjh2pV68eSUlJbN26la5du9KoUSNefPFFYmJiyM3NBaBr16506NCBixcv4ubmxvXr15FIJLRp04Zvv/2WN954g7lz5xaXv27dOuzs7Fi7di2tW7dm4cKFxffNWDtv2bJliTqnT5/OvHnzCA0NZdWqVUXaLXj9y+XIJRJJqb1ma6DT6Zg0aRL9+/dn+PDhFBQU8Ouvv3L16lWys7PJyMjg0qVLfPjhhzRp0oStW7eye/duPvjgA3Q6HWvXruXcuXNotVqee+45NBoN33zzDX///Tf29vY0b96chIQEdu/ebZkxQ7mq6M/9UNj+92+lCUMIpQyrQNFD/N5779G+fXsOHz7MpEmT+O6770hNTSU+Ph4HBwcOHDhAamoqsbGxfPrpp3z22WfUqVMHlUpFz549iYqK4u2338bOzq74WjRr1oyEhAR27NhBnz59iusr7X5MnDiRAQMGkJCQwOXLl/n77785c+YMEydOpGPHjnzxxRfIZDLq169Pq1atWLlyJatWreLw4cMATJs2jXHjxrFs2TIuX75MTEwMKSkpeHp6Pvj6PIA7na9K9t+9sbn9ogRs5f/dEzuF3QP/fT9OnDhBQkICGzduxNXVlfDwcL7++mt27drFvHnzCAoKKr5ODRo0oE6dOuTn52NjY1OinNWrV6NUKhk1ahQA165dY+bMmXzzzTckJCSwb98+pFJpcVmffvops2fPJiQkBI1GQ/fu3alVqxZffvklYWFhREdHM3HiRIKDg1m4cGHx/T5//jyhoaEmXs3SkSqVYMT5Su/SVbzdzvj1lJo4rNa9e3dGjhzJxx9/DMCzzz5LQkIC06dP55133kGn03Hjxg2mTp3KnDlz+PLLL7lx40ZxL/zrr78mPT2dZ599lt69eyOVShk3bhwAly9fZsOGDaxYsYKAgABCQ0Pp1q0bv/zyCwcOHACKXgxhYWHs27ePSZMm3VPngAEDWLp0Ka1btyY2Npbjx48zf/58ZsyYQfPmzYmKimL37t3873//M0nv3UjEVG8iIlWHlStX0q1bN2rXrl3Zpog8RDy0s1ZERB4lkpOTmTBhAllZWaITFzEbsUcuIiIi8pAj9shFREREHnJERy4iIiLykCM6chEREZGHHNGRi4iIiDzkiI5cRERE5CFHdOQiIiIiDzmiIxcRERF5yCnXEv2HiYYNG1KnTh2Tjr0dl0Uuf7Qvj6jz0aO6aC2Lzhs3bhQHyHrUeLTv9h3UqVOH33//3aRj1epb4U1VD4iT8pAj6nz0qC5ay6KzX79+1jKn0hGHVoyg0WjQ3BFL+VFF1FlxpOdp2HzKssk8jFEVtFYE1UWnqVSbHrk5KBQVF9GxMhF1VgyCIPD2rxfYdSmRYC8HmgS4WK2uytZaUVQXnaYi9siNoNfr0etLiQv+CCHqtD4anYF3t17keGQ6L7WryfSNx8gu1FqtPvGeVk9ER24EiURidtD33NxcevfubdVg/ZamLDofRipLpyAIfLjzCiciMlj3cmtm967NrtzBTF6732opEsV7Wj0RHbkR7mwkcXFx9OvXj48++ohPP/2UPn36kJycfM85Dg4OtG3btqJNLRfV5WGoLJ3rj0Wz80ICXw9rTiM/Z2TZMQhyW/KlDkzecAy9wfKBR8V7Wj0Rx8iNcOdPto0bN3L8+HEmTZpE27Zt6d27NwUFBfTp04fQ0FAuXbpE586dmTp1aokydu7cWZzxZs+ePWzatImIiAief/553Nzc6N+/P7t37y5XRvXyUl1+mlaGTq3ewGd7rvH5kKbU9nQo2pgRhcQlkNXB/7LryGk+3u3GzCcfs2i94j2tnljdkev1eqZNm0ZoaCjnzp1j6tSp+Pn5AUX5I/ft24e9vT2pqanUrVu3OJP77bftU089VeHThu78kDJo0CD2799Pv379KCgooEOHDtSpU4edO3eyefNm1qxZw7hx43jmmWdKlFG7dm02b95MSEgIJ06c4KeffuKtt96iXr16JCcn88EHH/Daa69VqK67qS4fjCpD54mIdBQyKV1CitLTCYKAJDMKXGti02oETUOeZ8byiwxs7k+It6PF6hXvafXE6o58y5YtODs7M3LkSPbv38/ChQtZsmQJAD169OCFF15ApVLxzjvvMGHCBACcnZ1p3LgxGRkZNGnSxOw61Wp18TzT22g0muLtKpWq+G+tVotMVpRoV6/Xo1AoSE9PR6FQoFariYmJ4cMPPyQ4OJizZ88yYMAATpw4ARQl0r2dtDk3N7d4kYJarWbKlCnExMTw+eefM3PmTLKyssjJycFgMODu7o5arcbJyQm1Wo1Go0GhUBQnjZZIJMW23G2vMbsNBgNyufyBxwqCgCAIyGQytFptcd237VGpVEZt0el0KJVKo+Urlcoy2S0IAtcTs1n01Q7au0l48Y1BCAgm2W3Mlvtdw7S0NKPn6HS6Mtl92xaNRmP0WI1Gw/6riXSo7UpBQT7n0s7xzalP+e7mFY4FtqS2IMFNaWC051X+ulSLAOcgs66hTqdDKpWWaLO3992t1dxrKJfLy329TWmzZbned9pye/qhu7t7sS2GW8mbpVKpUbsfZaw+Rh4eHo6vry8Afn5+hIeHF+/z8/NDpVIRFxeHQqHAy8sLgLfffpvhw4czYsQIBg0aZHadCxYswNnZucSfGzdumHy+QqEoXmiQnp7OzJkzWbRoETt27CA0NJQzZ87Qq1cv5s2bx+7du1mwYAHe3t4cP34cgL1799K5c2eSk5PZsGEDAMePH+fixYvExcURFxdXPOxSmahUKpQPyE5uLfLUOo7M+IDJe5fx2K+rmfX2aq4n51mlLqVSWeELZMKS8wjxUlGoL6SeQyDTY8IweDfmd1s5Z1LOIM1LZlLmAq5FRFq03srQWhlUZtutkghWZtOmTcJ7770nCIIg/P3338L48ePvOWb69OlCWlpa8f9PnDghCIIgGAwGoU6dOmbXWVhYKGRlZZX406dPH5PPv33Oo05l6SzU6oTXpn4rnGzaUsi+GSloM+OF73/+WWj09jYhObvQ4vVVhs5OH/0lLDi4Rpi657WiDZoCQRCK2rQgCEKOOkfI+rqX8Ol74wW93mCxesW2Wzp9+/a1kjWVj9WHVvr378+hQ4dYu3YtZ8+eZfr06fTs2ZOtW7dia2tLZGQkjo6OuLm5FZ/zySef0Lt3byIjI3nvvffMrlOlUt3TK7n9U9TU86sDlaXz8I00brj50PitlkhUGchz9Dwft5S6uzUsbejB3KGWnf1T0ToLNHpiMvJ5qX5f+P4jaH4D3Ivi/EgkErQGLYO2DeLjxj15OmENYUk51PNxskjdYtutnljdkctkMhYtWlRi2549e4r/HRQUxKxZs0rs37hxo7XNui9ivArrcvCv43wdPwelf03evrKGut7NGDlxP87/DsHw+yZOdahHi5quFquvonXGZORja5+CXlWA/9gjYOtSYr9CqmB1r9X4KJ0o+PNjdp36h3pP97VI3WLbrZ6I88iNYKxH/yhSGTovx2fTeN9nHI8uJG/gamZ2mk//4P6kFaZzrmE6z9/cw+YT0Rats6J1xmUU4OZ+md373wGFndFjfBx8uJgdwZ9BT9Pk7GwQLDOnXGy71RPRkRtBp9MVz0B5lKkMnb/9dZDQmFga9xmIva0rjkpHXGxcMAgGEp7oglKvxvaoZX+RVbTO2Ix8ntd780rEOZCVPk3uTPIZUkM7E6CNIjshzCJ1i223eiIuCDKCOePpDzMVrTNfo8P+0peocxXUH/pWiX2edp5M7PQuGZ/Y0OTIOuLS38bPzcEi9Va0zuNJR2jLTmg8GO6z+nB4g+EATNqby9MpCp7wLX/dYtutnohXQ6TCOH3sIE7ycLKebYPMwbiTPu/bgOhYHQmHfqhg6yxHenYirgXXoPGDp87uidxDapCWkxGpFWCZyKOK6MiNUF0iq1W0zr0pzkgafEC7eWtKPaZT7R48fkiO+8HVFhs3rmid9RML6SyrAR7BDzzW3dadx1WZDLowxiJ1i223eiI6ciMoFIpqsQS4InXq0m5wLOZtGm78BeE+CQGkSiU5zVpwND4b/b+fW6TuitR5PvkS0codGOp0N+n4Ft4t6Nt5Is/kv0NWfvnD24ptt3oiOnIjGFvi/yhSkToLru/juYt5OAOSB6zI8+3XH89wO+KCnrZI3RWpMyUTuuiScGzU2+Rz1oWvJND3BGevXC13/WLbrZ6IjtwI1WVqU0Xq/Mv2KWwTauH6eJcHHuvX6wmianXgaFgm5KeXu+6K1JmeZU+abBSSwHYmn/Nk7SeZbjiH5sxP5a5fbLvVE9GRG6G6vO0rTKdex+oTL9Iw/gIOnTo/8HCZgwM5r77MNxH/I+tC+Z1bRenU5aez/vwgkgLbgcLG5PMaujfEvUYL5Mnnym2D2HarJ+L0QyNUlzd9RekU0m/weeJV4t5ZhW1oY5POeTw9DrbVQzXilXLXX2E6DTqa5NenfqMg884TBCbq9zPTkEpWgRZn27KP/Yptt3oi9siNUF3e9hWlM+7GMTJyvGn+VE8kctP6DrVDAuh44xqxx34rd/0VpVNm58G2jOE09DUvvIBEImFtt6U8rkvg9PXyrWoV2271RHTkRqgu428VpXND+HZSTxnQ7thu8jkOjRshkRlY8+e7oC0sV/0VpfODH5/Ez24N9WqYnyjCzzuUCJUnKeHlyxgltt3qiejIjaDVatFqrZfpvKpQUTr7JBfgnyRg2yTU5HMkUin5gXUZe1MD6abHkjdGhegUBEbF3cCf5tgoZGaffirpFK97OyJJKN84udh2qyeVmuotMjKSCRMmFCeemDdvHp6enixevBipVEpycjLdunWja9eu1jazBLezmDzqVJTO3PgbOMiVKGvXNus8m/FTiPn7NTyTLmLj3bDM9VeETn1mJG4F6TiEdCzT+c28mvG52xD+Sbo3sbc5iG23elKpqd4A6tSpQ8uWLcnNzcXV1ZWkpCS2bdvG3r17KSwspFOnTsWp1UylvKnecnJyUCqVaLVai6YeKy1lWmWletPr9Wg0GqRSqdVSvWVmpPGzVGB4cCCaW72oO225n921WzVg4A2B2WH/0LrO02VOPVba/bRkqreoK7/zWoAfz3u5kpOTU6aUaakN+7Do9Dmez8rGzuZeG0xJ9Xa31kc11ZvBYChuu2KqtyqQ6m3+/Pm8+OKLACxevJjIyMjilG82NjZkZGSYXWd5U73dbjyPOhWh83p8Oq3sQ6n5benL8ktDGhPF4mV6gpKSymVDReisnxHHawkhNPAte4KIf5O30tX5R6KSzG/ztxHbbvXE6j3y4OBgLl68CEBcXBwhISHF+8LCwggKCgLA29ubAwcOEBQURHJy0c/LwsLCEpmDTGXmzJlMnjy5xLahQ4eW+EBy99934uzsDBS9SB50bGnH3O9DjCWONXaOOcfa2NhQWFiIra2t0etiKbuPZuSQTUsGSqXIS/lAVVq5ynr1iDcYSEkIo5a9fbHd5tpizv009xre3hedcIpTBU14O9AdR4eytZO3289i74FBJGXm0LRuzTLd+9K0mmtLWY692xZrtNnb+4y1XVPsflSp1FRvCQkJrF69mtDQUP79919mzZqFt7c3ffv2ZenSpSQlJfHxxx+bXaexm2tO2MvbH1FuN4ZHlYrQmXljBc9tOY722d7IXc2clqdUkuvrxl+5ubQWhPuGhL0fVtdpMPCuPo58r7Z4GHHiplKoV7M26AmaZ8jpVcYyxLZbPanUVG/du3ene/ei4EIjRowo3j9hwgRrm3Vfqkt27orQqUisj03hUVTBD44EaIwazdqTe62A1DxNmZ2k1XVKJLjr5tKlaZNyF5Wt24RjeAL0mlum88W2Wz0Rpx8aobosNrC2Tr1B4GpKLIKvL1Jb2zKV4T97Ntkdc7lxYV+Z7bC2zoTU6/yTkU67kPJlhrCR27DIqQcNMo6UuYyq0nYLNHr0BuuNYVcVnVUF0ZEbobosNrC2zrjkNBrY/omyU4sylyFRKtAXXudSatlXPFpb5/GDn1LX5XtCvMqf0SjWw5FUWRSF2rLF2q4qbbfzJ38zetW/oNOAXgeZD3ce1qqOGGvFCNUlQ7e1dSbcvMBku0wc5iwscxn6jEze2JDOpvoty1yGtXXqas7BkBiOXFb+flG+ixNqRS4RCak8Fuht9vmV3XbVN29y/auVLPz7AF6STAoe/wYbz9pIVvWCN06AyjLp+ypbZ1VD7JEbobq87a2t82rUAY5EeKJNSChzGXIvT/S2NgScfbvMZVhVpyBw5tISQmqYv0DFYGRooE+DF3k6z0DizQtlMqcy264+N4+oF4Zy5Goi2b3b4tY+j2hFLVLX/0ZS3mAEpb3F6qouz6ipiI7cCBqNBs19stg8KlhbZ27aNXxPaBDKsZRaIpFQ4O+OQ9pNuLXgw1ysqVPIjCYjbzO1a5h3XubmzVxr0ZLYiZNKbNcJej7y9CUt5nSZ7KmMtisIAgXnziFzsCdw504WNn6O3vXj2Ov7FNF5cpyfeYacvw+QPP01i9VZXZ5RUxEduRHkcjlyE6P0PcxYW2eL6GSkMhmKgIBylePT7gm6ZhWQnRRRpvOtqVMTe5YJibZ0DWlm8jnZf/xB4gcf4v/F53iMG1din1wqx6ByRZd+rUz2VEbbTV2ylPjpMxD0elIkNkgkEmwyrpPh3JDYjHyU/v4EfjiBzD/+IfffQxaps7o8o6YiOnIjVJdVY9bUaTAIhOXGo/f3RGLGHH5jBMycztrWLly9VjYnYE2dey/8wTanGtTyMH3YQJeRgd+iz3B84glUdUPI/G0LurS04v3PPTadAwWtymRPRbfd3EOHSP/uO/yXLEYikxGfWUCgoxRJxk0Ez/rEZhQAoAxuSI02eVC2pQD3UF2eUVMx6wlr1apVtZjyU10aiTV1xqXngEMBqgGm564sDX1uLq7XbMhIuFSm862pMyv1KrluNZCYsFhJ0GrRxMTgNnQojrcCwUkkEnL27iV12VfFx0W7S/lTFlGmmSsV2XYNBQUkvjsbr2lTUd1asR2fVUArhxRQ2OPsHcSJtB18ceoLsPfA2T8Lh1ZNS7y0ykp1eUZNxSxHPmrUqOIPDP/++69VDKoKyGSyahFdzZo6w5PzOOQxi5DRUy1SXof9+XjFRpbpXGvq7J0ZTbeAgSYdm7FhA3FT7r0eXlMmk7l5M5rYWACCHez5UPiNG/GpZttTkW1XYmOD9+x3cRk8uHhbREoebRVhXK7TgRY1XYmIrcGTQX2I0mTxjasL6sunudGzF7pU87XdSXV5Rk3FLEf+1Vdf0bJlSx5//HFeffVVa9lU6VSXWMfW1Hk05gSdjv6EOrL884dlDg4UuthxIaVs48bW0mnITuRbFwPKwJAHHqtLSSFlyVK83px0zz5VnTo4du9GxvffA9DQtw3nVFO4npJvtk0V1Xa18fEUXrqMY9euJYbOTkZlkNf0JWYqC7BzSEOm9yYvzwNbpT0GhT04y7Ft3pyMDRvKV381eUZNxSxHPnPmTE6ePMnff//NsmXLrGVTpaNUKqvFEmBr6vS9voNml+OQ2ttZpDxtgD/J6YFlOtdaOpNS44kz+FDPv+YDj03+9DPsO3bEvl07o/s9xo3DsfetYSiJhKPuhzgZa/5QUkW13dRvl5P+3Xcltmn1BurE/kAX2xg29dtMXbdgOtTx4OD1VLzsvBiudeKNVb9jN+x5Mjb8iKGgoMz1V5dn1FTMcuRNmzZl7dq1HD9+nPr161vLpkqnuiz/tabOo6ldEGztkN8KSVxefJ8exFl1W3IKze+FWUvnTUMg5zUf4Gp3/w+dgiCgCAzAe1rpw0yq4GBsm/43fvySJpdGN38126aKaLva5GSytmzB/dXRxduy8rXM33GBfQHHSZenoJAVJZDuFOLBP9eLopnuknQmvMZpfrSNxq5VSzSRkWW2obo8o6ZiliNfu3YtqampPPbYY6xatcpaNlU61WWxgbV0CoKAbdo6Cv08TfoIaAp+I17Epu3PXDi50exzraXzyLEZ1HHb9cDjDLm5eL7+OopbmbFKI3vbNmL+NxaArjXaUSM72uwPehXRdjPWrcO+fXts6tYt3vbJnqv8dPgmDWw/pEmD/74ZdH/MmxspefxxIYGPsnsSmTCaWtpQ/Jcsweaxx8psQ3V5Rk3FLEferFkzvLy8cHR0JKCcc4OrMpX1ti+4dInU5StI+uQTMrdssXp91tKZkFnAU85XcBnVz2Jl6pKT6XDQjxs8eDz6bqyl0yZfSR0Hn/sek3f0KDefeQZBp3tgeQ6PP446LAx1eDiXXRX85BlPSq55dldE21XWCb5n/vtf1/5hofd0PurkW+Ll7emoYnrv+ry79SKpuWqGhNak4YFBfHZgFvHvvlvmVb9ij7wkZs2oP3PmDMnJycTFxREVFcXIkSMfeM79cnauWbOGnJwc7OzsOHr0KEuXLsXGxoaBAwfi4eEBwPDhw+nQoYP5yspBZbzp8w4fJvaN8dh3aI/c0xNdYlFWnPyTJ7Fp2LDM0QPvh7V0RkWF87giG9kzr1isTIlCQduzN9kTb/7Day2dBwzDGRTsX+p+wWAg+dPPcH3hBSQmLF6ROTri2L07WVu20OKlpwj86wNiktLxcjQ9qqK1266hsBCXAf1LbNPpDbTWH0Tt6Il7wL1Drs829+Pt34pCDnRuEMCUuE/pbB+FJv4C2Tt24D569D3nPAixN14Ssxz57Nmz+fHHHwGYNGmSSefcL2dnt27dqFmz6EPRrl27CAsLo3Hjxnh5edG+fXvS09OpV6+eOSYC5c/ZmZ6ebjRPoTVydspyc1Gnp2PbtCm+O7Yjc3Yuzn+oVqtJWr0aQ1wcbosWYefvb9GcnbeXObu5uVk0Z+eF63vI+6cGrXqdQdKwwX1tMdlulQqNrQL9hYmonzlqVg7J0u5neXJ2FsQdJlPyNr5Ov5KdnX2PLXK5nNzdu9EmJ2M3aFBxLs0H2W3Tswc523fg41gbpU7BoRunyfZyuMfu0nJ23q3Vkjk7FYJA9NN98flqGZKgoGK7I5JjeEd9GFXLpahvPWclylWrWfp8KFfis2jqa8eZZCXLJHWR1zpN2pYtOAwfbvazdrv9urm5iTk7MXNo5X//+x8dOnRgzJgx2JrYQ7xfzs7bTvzSpUvUqlWLxo0bA/Dhhx8ybNgwevXqxcsvv2yOiUD5c3YqFAoUCoXZ9ZqLYDCQ8s675Hy3DolUitTp3nyPbvPno6xbl9TX30Cfnm7R+hUKhVWWOTsmJ+KbBDILfei8jcHXm07x2WafJ5fLLX4/9ZGn6J2upH6N0lMR6uLicB43DqkZWWzsunTBY+ECkEgY6evFxcS9ZtllDa23ydm6FZmLC8o70jVmqDP438FhhMvckNTpVuq5PR7z4rXOQbjaKWke6My+BBs+cjyKJjoSTViY2bZYq+0+rJh1JSZNmkRcXBw7d+5EJpPdkxfTGPfL2Qmwd+9eYmNjmTt3LsnJydjY2JCcnIyLiwve3t7E3lokYQ7lzdmpuzWeaX8rT6S1choW7NiJ9uZNan/5BbJSHnaVSoXTwoXEjnudwj/34TZ8WKnlm5v/MC8vDzs7O6PX5X52P+hYr9hwJFIp9rWCiucYWyJvo+eoMbgfeA19fgZOrjVMsgXAzq5oCqQp99NUW/ITr+CkbYi7k73RcwVBwOf114v3mdNO8k+dQp2SwutCYwqy1DjdesGbYndpWu+kLDk7lTIZyd+tw3Pym9jY2BRv95d7sikpm2+Uo2jr6Hjfcm///UKbIL47HMmq0OHY9t2OXUAAMhM03mm3sbZrisZHFbN65Eqlkt27d7NlyxaTs9v379+frKws1q5dy5YtW4pzdhYUFLB69WqmT5/OsWPHGD16NIcPH0atVjN//nzWrVvH/PnzWbjQ/FjWKpUKJyenEn/Mydl5++e2NdFnZZH86ad4z3ob2a0HoFR7ZDL8ly4pduKWwho6BUHghPoGed4O5Y6xcjfeA/rTL9SbS1cPmnWeNXR+kX+G497GyzTk5RHx7HNo4+PLVLY2IZHUr75G0v5DPtE+Zda51mq76hs3kbm64tSrKJuo3qBn8v7JXD3yBfYSB665dDa5rI7BHlyKz8K21STyPfPZ9898BDMjW1bEM/owYVaPfN68ebi6urJt2zaTs9vfL2fnyy+/bHToZN26deaYZXEqooFIbGzwnjkTxyeeMO14hYLcg/8i6HXFcTrKbYMVdCZlq3nMwQ7v9yyzNP9O9NfCmPeLHIPrTbPOs7hOTT5jU+PZ2fIZo7vTN2xAolQg97n/jJbScOjahYSZM9Gl/kuu41Jy1U/hoDLtUbVW27WpV5egX34uLl8mldErqBeBuTkcqPUGHmrTP8bXcLbBz9WWU3EFeLZ+BY/x35Lv9Sz2bY0vljKG6MRLYlaXaf369Xz66ad8+umnPPvss9ayqdLR6/Xo9WVLtWUKmpgY9JlZOPd92qwGqY2LJe2bby1mhzV0XkvKZIX8Lfw7PGfRcgGkTk44xWiRJJq3VN/SOvPjzqPQ2tC9Wcd768rNI33VajzHTyizs5E5OGDXvh1NrqTyU3w6V6MSTT7XGvdUExnJkbfn8/ZvFxEEgc3XNxF9eRO93Jti12ggJ1VtzU6M3bNBDT7ZfQ2PBq/i5g83vvrMrPOt/Yw+bJjlyIcMGcLAgQNJSEhg3F3zSB8lrP2xM/nTz0hfbf6CKsdevSi8dAlNVJRF7LCGzvPXd/PWjnfJP3bMouUCKHx90ckl7Eo3L3uOpXXuO7eNIYFu1PG6d0gs7/AhlHXqYN+hfbnqcB/1MvbNWvNe0CKOJZgeLdAa9zT1x5+4cOIyPx6P5u9rycRE7qdg51T4rC4knCc1V42no3mO/NVOtUnJUTN01QnW+bdCd/Yy7/58AoOJCZsrakLCw4JZjrxly5bs2LGDNWvW8ISJQwIPI9ZcbKCJiSH3r79wGzHC7HPlrq7Yd+pE1o4dFrHFGjrtY/LxzBawadDAouUCSKRSdLVCyInpa9Z5ltYZpunK06pJRnvcTj17Erhmdbl/+tu3bYN92zaoZSu4GmH6alZLazUUFpKx+TeONurCzD5BLP1tJxPO/kG9JxbAu6ngE0pqrgYPB/PintRwtuHAW4+TnqfhZ/chpHh5cmT/KY7eNO2lJS4IKolZY+Rjx47l/fffB4pmsHh6elrFqMrGml+4079bh2OPHg9crl0aHmNeLVfqtDuxhs4rkQU09/ZF5uxs8bIBPKfPIvvXn8nLTcfewbTvNJbW+XtsOtN79rpne8qyZdi3a4dd8+YWqSdh7lw+SIdwL9On51laa87u3WTZOBDSoxMqh38IdF7GcbrTtukLxcek5qrNHloBsFHIODHrCQp1BhyiVei3fU9Ycm/aB3s88NxHfRaKuZjVI1+wYAGtWrWiVatWLFiwwFo2VTrWfNvL3FxxK8Pc+NvYNm2KbcuWCBbIV2jx3ptBwC3zR9IDTZ83bS6+bZtzOeQPjl4zPR6+JXVGJWdj6/QervIzJbYXXr5M2oqVyN3dLVIPgM1jjyGEZZIqDadAY9p4sKXv6Q9aL+Y2eI4h7hGMOLyG6fb1eT1lAJtP/TctOCXH/KGV28hlUhxUclLt3Lh0/gw3I037kC32yEtiliNv3rw5/fv3p3///jS3UK+jKmLNYFKe48Zh26hhucpJWbSI5M8WPfjAB2BpnRHJ6bxZ4yatP/rYYmXejZCWzrLFUrIKTQ+4ZEmdB8LTCNZ+SOuQ/3rkgiCQOP8D3EaMQFnzwSFtTcWxRw8MUUkckedzOSbFpHMsqfXgsat8dzaF2SO8+fb0ZNSNB+Mz7Cc+eK4pH+y8Qla+Fp3eQHq+pkw98jvx8GtOp0R/PA8fMOl4MWhWScxy5CdPnmTr1q1s3bqV06fLluX7YcAab3tBqyWi3zOob5YtgfCd2LdvT9b27eUeYrG0zuvn9nI13hk792CLlXk3ck9PtE6O6Haa/ovQkjoPXd5LrdoOSGX/fWjLP3YcbVwcHv8bY5E6biN3dcW+bTvePa8l+dpRk86xpNb0BXP5JOF3mrTqSdP207DpNAVkcno1rEEjP2fe23aJ60m5ALibOUZuDOc2j9Hx/EYwYU652CMviVmOfMqUKRw7dozjx48zY8YMa9lU6VjjbZ+9Zw8GtRplUPl7bHZt2iBRKsktZ7o9S+tMOr0NjqmQWDkFV3pdD9QRh8HEEK+W0pmep8EhZzUOeT+U2G7ftg21ft2M1N70BMym4rfoM460qUNs9B8mHW8prf8eOEft6xewbZGCSm7DC01GF3/AlUgkfDowlMM3UnlhxVHGdK6NSl7+e+788lgk6RD2+4OT1og98pKY7MjHjRtH//79ad26NR988AFeFo6jUZWwRhqpjO/X4/biUIusdpRIpTj37Uv+UdN6aaVhaZ1NLkYiD/IxKdJfeQjqOZSOMVo0KeEPPhjL6fz95A3mZ0cwpv0UAPTZ2cS++SbqmxEWHRu/E5mzM2m5DsgSzpp0vCW0pudpOPnJUrLbdGJpLRcupd2bqcjLyYbPhzSld8MaTOtpfmA7Y/jWDCG6Q12cY/954LFiqreSmOxVgoODOX36NNHR5c/BWNWxdGJXTWws6ps3cTa2iKogA46vIGzLq+TnJIC2AOHAZ6DXYjAIHLiewo2U3HtO8xz/Bt4zZ5bLLkvqFAwGDNGpCB3aWqS8+1F7YH9O93Lh8OmfTTreEjoFQeDU6VX85eIF3o3Q5+QQ/fIrCPkFKPxMDzNbFrrFeOF9ypFC7YM/eFpC67ojkbjbyWkxoAFr2rxHU6+mRo9rX8eDjwaGIpdZLhTDsbavsCP3BHEX9933ODH5cklMvgMuLi4l/v71V/PTUFVXlP7+hOz/+56YKjv+WUDYklAMF35hWt4lDkdfZfWfZ2h783v6r9jB0E83MmPrKvou+YddF0uu7pMoFOSfOEHB2bMVqKR0wi+f5qYHOD9n+RWddyNTqbgscSf+mHmRAcvDudgsAjWnyApsgiE/n5hXxyBzd8N/yWKkVv6J7zPqVbxjkvn52BGr1gMQmZrH6r+vE/aijO8iP0eqr9heb0i9UFxOuZPz3uwKrfdhx2RHPn36dGrXrs2UKVOoVasWY8eOtaZdlYoll/8a8vKKYm+oVGTkafhy3yX6ffYVu+f04sbpFczWPEmd8InERrzPuB8LOZGmpJv7Ioa0aMIMz60EuHzH1rq7+HjTVo7EXCxRdt6x46SuXFlm2yyp83iylITuYwgMbmGR8h5Eh5wmtPkz3qQPY5bQueloGOPV13ih9ZsglWLXri3+ixcjqYAEwHYtWqB2UeC+dv4Djy2v1s1Lf+Tbw1/y+pVt9Gn7FnjWffBJFqRjiAer/EciuZpK9q7SF0KJS/RLYvJg5urVq+nb978Vddu2bbOKQVUBSy79zfz1NzJ/+5XLLXvw2obTNK+xn1p2m2lbowMdeq1ihJ0XeRo9CZkFeDvZEOB2R9b5Vj+yMeY4HFnGTLv3+WqHP6EBTyAL6YxNSE+c+z9DWp8VqMPDUQWbP1PEkjq1y2Zi97RlozPej6CXXqNg6zZO7vqSlk+9ed9jy6szNVdNdOTH/OhWg75bj+P2SiO8Jk4sV5nmIJFICBr3Bot2X6FJRg7+rqVHyyyP1ktXo2nz+3Iy2uXj1ewlJK0rvrNWx9OBEUMH8GfKb4Qu/JgOj/c3+otHXJ5fEpN75Hc6cWP/Lw29Xs/kyZNZu3Ytb775JnFxccX7srOzmTRpEmvXrmXSpEnk5OQAMGfOHFauXMlbb71VHMu8IrHU1CZdejqpX33F8S4DeH/fAGZ2LGTN6Pf4vM/3OL+4BgcPf1zslPi52NIyyK2kE79NQGsY/B2dRx1klLoxB06c5o1/ZrD+4i8ovVxxGfhcmeeUW0rnlR3baXk1io7t7k3zZS1qP1aba3W9SF334Jk75dW57kgUjaV+tNrnRs4/+y22stYc/IaM4koXOZ9/+wIGTUGpx5VVq6DXEzt5Is4euYS3q4HkiTnlMbdcDG4VgOrVRfzj1oxtv/6I3kj8FXH6YUkkgrlpus1k8+bNXLx4kTlz5rB//342b95cnOrts88+w8PDg5deeom1a9eSlpZG165dWbp0KWvWrCEyMpLx48eb3fs3dpMHDx7M1q1bTUr1tnXbZmQnfiVQ4kYeapIUagIbtyI1KQZNbDJK185o8sNQ2+SS124yyis/43rzHD5SF5IMWRS62eMZGAI/biNXUPFxl9mMrbOJHk1ewDGwjVlpyu4+9p+riaw6do1T0Tkstv+RlU4xDM4fhkttJenHdlJf7kOBXkMcGQQ0bk2uUEh8WBLejs2wST9OpMoOVc8JOF36BnXYTQJxJUeiJkOuIaBJC+KTo8nJcMRL4YuQfphYv2Y4N+yE9MIqbOOz8JE6EWvIROLqiHfN2lyPvYnPbxEUNGnO418sNDtlWllS1N1O4RV+JZofF32PX680/JPq44yc9MwDBEhdkdWvw0FpBJ0uCwg6Azcl6Ti5PUFB0xBuJv5G0+RmSPJjyMw7T7Dcm9RQH25mRdP6hoR8iZZYiQ4n/z4k+edx7p/9jD4chUPzpnjMn4fE1haZTIZGozFq94NSppX13ofdDIMRg8FdyZWGNalt60dKYx+iM6NoEmlLooM/udlXCbKvwalOT2JzfQctryaSLRSQK6jxdfXlZj0HhKh4AtI9iZHKsS2Mx65mM9Z4qHn15/U0eaEHin4fIkikFrP7fs/a/Y6NCL/Cv3tGk3s9hNY+dcktDEclU2HXvCnhWZHYeXSi71PPmJzqbdiwYfz+++/ldWlVEqvnSrpfqrfw8HBCQ0OL9x07dgx/f/9SjzeVBQsWMHfu3BLbgs0Yeoi8eo6mp65gp5OBVMDGCRzskkhNzsX5ghqttBAbIZk0Ty3/eqXT9topal28gZ1BhotUT2qgAhdZHOdaKEiv2YpNz7XCQdW+OPNQeWhby5Uu9bsQmZLD6ajH8Ij4h502oQy48SXOZ8JRaSOQSsBRrsfOJo1siR6Xo2r0QjJ2+ps4K1T8UiORQTFHcDqdjY1Ohk4mUGAHUodMCtNycDyvQDC4YC9EoYlVc0QaSIsbF/G8UojMIMNRqifbV4lekoImMpPwpiEM/HDug423MA2bhtBr0jP8dH4Kgf+mgVqDkyQSO50MKdc4559Hj6N6JICTQo8gwCmllhThDA3/TMHOkI6jNBmlIQa1mzPx+dkoTxrQSwWcZBIywx0I62KHv08B3vPnYt+xKGytlfs+pRLoF0jqN9+T8OFE7C6GY2OIRO/kQFxeHi2PKxEUEdiThME2mt3eIbSIOEP7iykopAaUMgMyp0TSnFUo4/LRhiehVaiwEdJIybdF16kzme8tRtmgU5G+StJ4J8H1GqHRfUbk6RUojx7GjlSUggRHpyiSNbnoU53gKeMx4asbJvXIjU053L17N6+++uoDK7i7R/7rr7+yePFi4N4eeXp6Ol26dCnRI58wYYLZb1FjPfKhQ4eyfft2k8+HRz8wj6jz0aO6aC2Lzn79+lXvHvnQoUMJCQkhPDycGjVqIAgC0dHRJjny/v37c+jQIdauXcvZs2eLU71t3bqVMWPG8M477yAIAmfOnGH+/Pk4OjoSGBjIypUruXbtGh9++KHZooyt+jIn1Zv4MDxaVBedUH20VhedpmJSjzwiIoJatWqxZs0aRo0aBcDy5csZM8aysSWsScOGDalTp45JxxoMBsLCwggJCTHrBfCwIep89KguWsui88aNG1y6dO8q1UcBsz52vvbaa3z00UcIgsCMGTP4+uuvrWlbpZGdnY2zszNZWVnFGcwfRUSdjx7VRWt10WkqZn3sfO655+jRowdSqZT58x+8OEFERERExPqY5cg7dOjA0qVL8ff3x9vb21o2iYiIiIiYgVmDaG+99RabN28mPT2dDz74wFo2iYiIiIiYgVk98jZt2mAwGGjYsOEjnVhCpVIxZ86cR/6LuKjz0aO6aK0uOk3FrI+ds2fPxtbWlq5du7J+/XqWLXtwAHgREREREetiliO/evUq77//PhKJhDlz5lC3bsVGRhMRERERuRezxshPnTrFhg0bWLFiBT/99JO1bBIRERERMQOzHPnixYuZNGkSNjY2+Pn5WcsmEREREREzMOtj55gxY3B1dWXAgAF06tTJWjaJiIiIiJiBWWPkL7zwAuvWrePSpUsMHDiwTJEJRUREREQsS5njkV+4cIHGjRtb2h4RERERETMxeWhl1apVHDp0CCiKxxweHs7BgwetZpiIiIiIiGmY7Mg7d+6MXq+nV69eQFE8chERERGRyqfMQytHjhyhXbt2lrbHapgTxvZ2Jh+53OoJlCoVUeejR3XRWhadj3IYW5OuQqtWrXB0/C9ztyAIJCYmcuXKFasZZmnq1KljcnaQ6hK0XtT56FFdtJY1Q9CjikmO/Msvv6R9+/Ylth0+fNgqBlUFNBoN8Og/DKLOR4+qprVQq2fv5ST6NvG1aLlVTWdlY9KCoNtOXKfTcfz4cQ4cOPBIj5ErFAoUCkVlm2F1RJ2PHlVN6/nYLGZsPm/xcquazsrGrIG0WbNmERYWRqNGjThy5Ii1bKp09Hp9ZZtQIYg6Hz2qilaDQeDdrRdpU9udPI2eQq0eG4XMYuVXFZ1VBbOW6Ddq1Ih+/frx/vvv88ILL1jLpkpHIpEgkUhMPr5Vq1Z89dVXJh17+fJlgoOD6dq1axmtsxzm6nxYqS46oepozS7U8sOxaA5eTwEgPU9j0fKris6qglmO/NixY6SmpjJ16lR+++03a9lU6dxuJIWFhQwdOhSJRMI777wDwPTp03FwcCA3N5dLly7xxBNP8Nxzz/HMM8+YVHaDBg3w9/e3pvkmU10ehuqiE6qO1qwCLQCX4rMB0ZFbG7Mc+ZIlS5g0aRIdO3YsV+JlvV7P5MmTWbt2LW+++SZxcXHF+7RaLYsWLeKnn37i/fff5/x5y4+vmWKfXq/HxsaGRYsWIZfLyc7ORq/Xc+TIEfLy8ti0aRNeXl707NmTjz/+mFmzZhEZGUmjRo3w8PBg8eLF1KhRgzVr1gDwww8/EBQUxDvvvENMTEyFazLGbZ2POtVFJ1Qdrbcd+eWEIkeemqu2aPlVRWdVwawx8vj4eA4cOIBGo+G9995j5cqVZap0y5YtODs7M3LkSPbv38/ChQtZsmQJAGvWrCE6OhoPDw/s7e3LFPNcrVYXT0+6jUajKd6uUqmK/9ZqtchkRWN3er0ehUJBYWEhKpWK7OxsXF1d6dGjBxs2bKBNmzZMnTqV6OhoVq5cSVpaGv3792fZsmVotVp8fHxo0qQJqampjBo1ip9//pn169czZMgQ3nzzTTp06MC7777LH3/8gcFgIDs7G5VKhUajQaFQoNfri3sat225215jdhsMBuRy+QOPFQQBQRCQyWRotdria3VnPcZs0el0KJVKo+Urlcoy2X3blrLYbcyW+13DO+/nnefodLoy2y2TydBoNEaP1Wg0yOXycttdmi06nQ6pVFqizd7ed7dWc6+hpexOycov8fwlZeWTm5t7z7NW1nsvkUiK2+5tWwwGAwBSqdSo3Y8yZvXIx44dS35+0Q0q4zoiAMLDw/H1LZqO5OfnVyL41tmzZ3Fzc2PEiBG4urryxRdfmF3+ggULcHZ2LvHnxo0bJp+v1WpL3Phhw4aRlpbG559/Tvfu3Rk2bBiHDx/mypUr+Pj43HP+7SlRUqm0eJqURCIpfvhuN+bKRq1WF9v3KHP7JV4dqCpaswu1Jf6fYeGhlerSdk3FrB55r169eOWVVwBo3bp1mSsNDg7m4sWLAMTFxRESElK8z8/Pr3jxkaenZ5lWYs2cOZPJkyeX2DZ06FBUKlWxk7377ztxc3MrsW/w4MFMnjyZPn36YG9vz6uvvsqCBQvo3bs3V65cIScnh7CwMJKSkggLCyMnJ4djx44RHx8PQGRkJIsWLWLevHl88803JCcnI5VKiYqKonHjxvedC1uavcbOMedYGxsblEpl8f77Hfug8ivabnNtcXd3r3RbymJ3Wa5haVor2u48bQata7lxPCIdgJhMNQ4ODuXSeKctdy4IMsfuRxWzHHlmZiatWrXCwcGhXCs7+/fvz6FDh1i7di1nz55l+vTp9OzZk61btzJ27FhmzJjBunXrOHHiBG+99ZbZ5Ru7ubd7w6Zw96oxuVxOYmJi8f6aNWuWGJ9LT08v/vfx48eL/33nL40GDRrw4osvAjBx4kSTbbEm4irAR4+qojWrQIuPsw3+rrb0CfVh65l45j0jIJVa5gNlVdFZVTDLkaempnL06FFkMhn79+8vc6UymYxFixaV2LZnzx4AbG1tWbFiBQAjRowocx3lobo0DlHno0dV0JqSo2bpX+EMaunPv9O7odEZ2Hwqlj+vJNGzYQ2L1FEVdFYlzBojDwwM5OrVq0RHRxMVFWUtmyodYx9LH0VEnY8eVUHrl/uuU6DVF89UUcqljOlcm++PWs5nVAWdVQmzeuTff/89Fy9eLI5H/tJLL1nLrkqlurztRZ2PHlVB674ryYzvFszTof/FV6nr7cjPJ2MtVkdV0FmVMMuRDxw4kGnTpqFUKomNtdxNqWrcDpFpjcYiaLUUnD1LwblzFF67jqBW47/4S9RhYahvRuDY7XEkFRRDwpo6qxLVRSdUvlaDQSAlR82gFgEEutsVb/dytCEhs4BdFxPo3ejemV7mUtk6qxpmDa1ER0cXz3SoKqsTrYFUKjXr4+iDEHQ68o4exVBYiCY2ltjJkyk4dx5V7Vo4PfUUAPqcXJI//pjwbt3J2rq1XNM7TcXSOqsq1UUnVL7W9HwNOoOAl9MdDlZbiKejijyNnrHrT6M3lL9tV7bOqoZZPfKQkBAuXryIk5MTGzduZNq0adayq1LRxsWR98cfqP38kXt7ofD1RVWrltnl5B09RvbOneT8+SdIJASuWolN/fqE/PMPkrsaoV3zZtTZu4ecvX+SOHcuAM4mLvsXEakqJGercbSR/xcgK+4UrOiG27TI4mMy8jV4OIg9aUtiliP/4YcfuHz5cvEY+aPqyHW5uWhu3kRz4iS6pCRkrq4E/fQjmb9tIe3bb5F7e6Oo4Y1dm7a4PDuAvKPHKDh/Hn1WJvrUNOxat8bluWfJ3rkTiUKB3xefY9eiBZJbC4HuduK3kUilOPXqiV2L5sicndFnZoJMhuyOpB6WpLosca4uOqHytSbnFOLlqILcFLj5N4QOBt9myE6uwIVAMnEkJUddbkde2TqrGmY58vXr19OwYUOAR3qM3P6xx7BfuPCe8TeHTh2Re3miS0xCl5wEhqLGpEtJRn31KjIXFxSBASgCioadfN6fW6b65R4eAKStXEnBxUsELv8Wya0hLUtSXeI5VxedUPlak3PUeDnaQPoNiD1Z5Mi7z4ZNL/OPSs1QzTuk5pZ9MeFtKltnVcMsRx4eHs7gwYORSCR8+OGHj+w4eWmLDeQeHjjccrJ34ty3L859+1rcDo/XXiNq+AgS3n0Xn4ULLR7trbosqqguOqHytV6IzSLUMQcCe0Bg26KNtR8H11o4Fp6nr/MNUrILy11PZeusapj1teDSpUtcvHiRCxcucPnyZWvZVOmUtuy3opHa2+P/zdfknThBWhkDlN2PqqLT2lQXnVC5WvM1OiJO7eGtmyMh/7/Vzkgk0HsB0sdn0EYeRkFqFMSfKVdd1ememoJZPXIPD4/iXuHtmA6PIlXpba/w8iJw5SqkDvYWL7sq6bQm1UUnVK7WuJR0PpJ+hbT7O2DnVnJnYFsIbMvWzKdoF/MTXP4NJl0ocvJloDrdU1Mwy5GnpKQwYMAAoHxBs6o6Va1xqGrXQhAEUpYuw7lfX5SBgZYpt4rptBbVRSdUrlbNxW2oZEokrf9X6jENbdLpFbu46D8ZEeBWu0x1Vad7agpm5+y8fv06QJnihD8sVMW3vUQiQZ+dReyEiQT99CPSW9HdykNV1GkNqotOqESthdn4XVjGTqc+DL3P/G5P34Cif9i6QcSBMjvy6nRPTcHkMfIvvviC6OhobGxssLGxITo62pp2VSpVdfzNe+pUpLa2JM593yILhqqqTktTXXRCJWk16GHzaDJlHlwKuH8u30BvDxrp1mHo/w14NypzldXpnpqCyT3yCxcu4ObmhiAI7N+/n2vXrnH48GFr2lZp3M6eU9UaikSpxO+Lz4l6cRjamJhyD7FUVZ2WprrohErSeuk3yIziG69P8HW5/5oHf1c78vVyEr074+tiW+Yqq9M9NQWTe+SffvopI0aMwMXFhcTExOKws9Zi6dKllZZpXiaTVZksPnej8Pamzs4dKAMDEbTaB59wHyylU6svClO6/mgUBZqqt1DDmM6sAi1zt13iz8tJlWSVdaiMtis0eo7cV/5lx/UCOgTffxKEUi4lxMuR8zEZ8G1nSCrb7Leq/IxWBib3yF1dXVm7di1btmzht99+K87AURb0ej3Tpk0jNDSUc+fOMXXqVPz8/Ir3x8bGFmcQKgvlzdmZk5ODUqlEq9UaPbasOQ1Ly31ZlryNeSdPkfbOO/isXYPE0bFMuS/1ej0ajQapVFqunJ2/nIrly78jcLNT8O/1JL4c0qRK5ew0dj/f2nKNf66n8seFBFoFOiBDeCRydt6t1do5O6/EZ7F65WIadX6WQDdbGnrb3ZMb9e5r2CzAiUNhyXR74kMK5W6o7vNclmaLwWAobrtizk4zx8j/+OMPNm3ahI2NTYlMOOZyZ/LlZ555hoULF5bY//nnn5cri055c3bebjxVGUXdEBQ1a5L69iyEW5HgzMUSOjU6A98fi2Vsp5p88MxjHL6ZgcECQZEsiT4lBUNBQYltxyMzWDOiKblqHTdT8irJMstT0W1388lIhsn/ZPW/N3mxlZ9Ji9aaBzhzPi4bwa8llNHWh+EZrUhM7pEvX76cgQMH8uGHHyIIAmfOnGHLli1lqvR+yZe3bNlCjx49sLUt+/hZeXN2Ojs7A6bl/bNkLkZzjlWpVNh98jFRLw4j++OP8Zk//77HGrO7sLAQW1tbo9fFVFtWHryJTCZjWPs6SCUS1DoD8bk66ng6mWyLuXabeixA4dWrZD43ELcpU3B7dXTRNoOUjHwtDfw9CHCzJ7VAoNmtfJLWsqWicnaW1nYtbfeOSynEpedyJr6Qn3RzcLFT8lzrIFRy2QPtrufrSmxmOKobu1Ad+gLG7DfbFmNt1xS7H1VMduSrV6+mbdu2xf8/evRomSu9X/Ll8+fPExgYyMWLF0lMTOSnn37i+eefN6t8YzfXnJCXtz+klGf4qCKQOTkRsHIF2X/8Uabl++qcHKS3ZiGVlc2n43i1U63iaHcNfJ24EJtFHc97E+1WJIVXriBRKlHVq4eiXj10BfnF+6LT8nG1U+Bsp8Df1ZaY9Pz7lPRwUVFt973fLzFMu4lhkhQK+3yOu4MKldy0MetANzvS8jTkOwRil3azqFduZvt9WJ7RisJk73anEzf2f3Po378/WVlZxWPut5MvFxQUMHv2bAYPHoxer0cQhOIeRkWiVCqL465XdRTe3riPHIkuPZ2o4SPIO3681J+cgkaDLiMDgJj/jSX+8W7IdWX/OHk1MZuI1NwSeRiDPR24mVp5QxWCwUDa6jVEvjCUgjNnkEgkKBrUR3qHzsi0PGq6F62U9Xe1JTajoLTiHjqs3XaTswv5/Vw8ek0+ExRb+FnflRdaB9Kvie+DT76Fi50CR5WcGGqAOgvy08y242F6RisCsxYEWYr7JV8GsLOzY/r06UyfPr2iTQMeksUG1/dAylXoMAH2f4TMzhP7dm2JHT8BmYszbi+9hNvQoRRcvET2tm0UXr1K4YULuAwahPfMGXi+OYncf/6hMDMDW1eXMpnw2+k4ejaogYPqv2YU5GHP1cQcC4k0D31WFnFvTkYTHU3gmtXYNWtGbE4sb9c8xsedPi8+LjI1j6Bb2Wv8Xe04etN8R1JVsXbb7bv0X5Ky1bzqE0t2titnhOD/Yo8DaQVpfHPuG14NfRUvOy+jZUgkEgLc7IjMlVLPyR8Sz0OdbmbZ8VA8oxWImGLDCKWNu1Ul0hTe4Hwr+mRAaySHP8dD+Rsh6z7Ea+IkhIKiCHPa2BgErQanp/tQc8MPeM0oejmq6tUDqRRFGT8YpeSo+flkDM+3CiixvbaHPRGpuWUXVkYEjQapvT22LVtQa8tv2DVrBoC/oz+T+32KIuC/HmNkWn5xjzzYy4HrSZXz4rEG1my7iVmFJOeocbZVMEh5GFX9XrzTp0GJY9xs3KjrVhe5VE50djTfX/7eaFkBbreGtEJ6wLVdZtvyMDyjFYnoyI1QpTN0RxzkyPr3aPFtLP8oOxVtq/M4jDsGtToj3ToapyuTcQ+MgsIsnHr3psbs2bgOGoRN/frFY+kSiQSPr75C72D+WLbeINB/2SFa1HSjXZ2S84ZrutsTlVpxY8763FwS5rxH7OTJSORyPMeNQ+bgQI4mh9f+fI30wnSiv/yU45NHFp8TlZZHLY8iR97Yz5motHyyCso3J7+qYM22ezYmg3rejvzxnA0h6ftx7jGN0Z2KltjH5cYxdu9YCvWFDKo7CDcbNwr1heRpjQ+zBbrZFTny+n3g6g6zZ69U6We0EhAduRGq9Nt+6+ucii2gaz1Ppvx8jow8TdF2pR10fxemXIdnlhSFCf1h8H2LcmrXFpsyfIM4EZlOoVbPN8Oa3/OR1dNRRY5aR6HW+guDcvbv5+bTfdFER+E9Y0aJfTZyG3oH9cZV5YoiMhP33P9WHBb1yIuGVtzslfi52HIpLsvq9lYE1my7Z2IyaebvhO/h2Ug6TAKX/1YWe9l50T+4P7by/2ab1XWty9gmY8lSZ93z3SbQzY5jEelEO7cs+tCZFWOWLVX6Ga0EREduBI1Gg0ajqWwzSpCn1jFj40nIjGJ9VmM+HNAYP1db9l65a2WiTA7BT8CIrTBo7X3LjHrySXJOnTLblj8uJNCrUQ3ksnubj4tdUeaWzHzr9XAFQUDQakn7+hs8x79B4OrVKO9IcpKUl0S+Np9ngp8h6fhmWkjPI8mJvWWXhtRcdXGPHKChrxMXHhFHbs22ezY6kxa+NhDYvujbDKA36Fl+fjmFukJ61+p9zzmCIDBm7xgOx5cM5xHgZsfVxBz6fn2iKJyti3nhJqriM1qZiI7cCHK5HLm8Ur4Dl8rlhGz+PXsBPTL0th74ONvQOcSDIzdK+VAnkYA6G7ZPNrp7V8QuBIkEqZm5Dw0Ggd2XkniyUQ2j+xUyKc62CtLyLP+zVxsfT+L780iYMROJQkHNn37E5bnn7vlVsPXGVr459w0nz1/AftckflCGEiMpWjR1NiaTmu52uNj9N+OhsZ/zPY48y4ovImtirbarNwhciMuiUW1f6P0hKIp63oX6QuJz45FLjdcpkUhY2m0p7X3bl9gedOsbhVIuhYIMOPatWfZUxWe0MhEduRGq4qqxiNQ8fEgnSXDhxfa1kUgkdH/Mmx0XEth5IcH4SSon8GlS/N9dkbu4ln4NgN9v/I5BIUMoNM/hnovNJF+jo23t0mNquNkryciznCPUZWQQN+0tbvTqjS41FfdbC3tKmzs/JnQMw+q+Tswv09mna8zJoMGk9x4BFDnyZgEuxcdqC7NwinuL+NjraPQalp1dRnxWFk3e38M/11MspqEi0OkNxGbkW6XtXozLQi4RqLftWUi5jlavZdP1TdjJ7Xiv/XslhlTuxtPOk0x1Jm8deKt4zDzIw541o1qh0RUtqyf6KOhM72FXxWe0MhEduRGqYiOJSM3juWAJHn61mdi9aAFV0wAXZj5ZnzWHIojIimDekXkARGVHsen6JnDyIb5eD44mFC3eSsxNJK2gqAf/1RNfUSgzkJ+XaZYduy4l8kQDbxRGhlVu42pXvh65YDBQcOkSKV99hSYmBqmtLTJXF2pv34b/4i9RBQeXeu7i04uJyYkhMeI6fWTH8H/2AwbVycYuZzcAZ6IzaRboyid/TuLm1a3IVI4cVBVwPauA7H+XkJJwhjX/xiKR5XEw/OEK1Tzn90v0WHzU4m33amI24344zVONfbneegQ59u5kabI4FHeo1I+Zd+OkdKKJZxMU0v+SJres6UpWgZZuX5+HQWtAbvq88Kr4jFYmoiM3QlWMrBaenEstZQZKV/8SPdGO9Ww4HZuA1OBMoFMggiCQq80lKT8JtAVc+mkgR6L/AWBko5G09/vvJ+6a4d6oWzxmsg2CILDjfAJPNvKB75+FrzvCr/+Dk2ugILP4ODd71X8fYU0oU5+ZiTY5GYCUZcsI69yF6OEjKLx8GUN+AVIbG2q8/TbKmjXvW5beoEcqkeKkdEJxeRMn7DrTsllztOkyPHZF8OOVHwlL207fG+8RdPF3FNkJSCVSVg7ZhaNDIPkZeUwPv8L+oydp1/QKu+J+4OeTMSz846rJ16gy+eFY0YvHkm1XEASm/HIWH9tYxoeksV2bwqabv+Nh68Hnj3+Og9K0WU8yqYwXH3sRg2Bg3aV16A16HG2KnPrNlDw4+nVRr9xEquIzWpmIg0xGqGrLf5NzCjlwPYWZI18Em6I52oIgIJFIWHT2fQL8gjkfXchLTV4CoKF7Qxq6NwRB4Im4q/R47kej5c7r/AkoFEb3GeN0dCbZBVo6h7jDr4ehx1yEvDQkZ75Ht2Um+a79MNR+kvYXw7GJcYQOY8k/fZrs7dsxFBQiqAtR1a2Lx9ixpG/YQPqatehSUhAKC3F7+WW835qGzWMN8PvsM+yaNUVixso9QRDQGrS80ewNAHa6DqdQlU0HwM3GEXe1DdKIcyzS/oCL8nEGjToIzv9F3Gzk58xfTgMI0V1jp3wamfZj6HimA2sLbhKXmc/UnnWNftytKtxMKWoXUklR+7VU272WlENEzlkeC/gB36v1mDJkXbnKy9XmciX9CnpBjwwZ52b3pMn7e9BEHkWpLSjK7WkCVe0ZrWyqbsusRKra8t/911Jo5mtL7cBA8G/JobhDTP1nKgBfPP4F3QOe5LCRj54Ld10jG7uij0lGCJ/+Bim//3zPdoNBMNqj3nYunqfruaPes5vEjH5ELvqLsNl/IIzeh6bzl6TuukjWr79R6+Z55JFF0SYlUilSe3sU/n7YNGyI6lZcHftWrfCZN49av26m7skTeL81DQDHbo9j36a1WU4c4EjCEUb8MaLo5/aZH9DEX8TH06OoTHsFztpM2l/czj77t5AOWVfCiQO0qOnK/qgCXssaQUTfTXhG7+c75RdEazeid97JiUjj17AqsPtSIq+tP81jPk642Cks2nYPXE+hl2cw30feRNLz/XKX52HrwYJOC1BIFXx0/COi8q7gZCMn08a/aKWyiVS1Z7SyEXvkRqhqy39j0/N5UnWBrLVzcBj9F408GhV/XFLJVHSp68m0TecwGBqRVaDlelIOsRkFfPPPDQYr7XEqyMTYZ8E0fQ5kpyIIAudis2ji74xEImHt4Uje336ZJxvVYOnQ5uRnZrPty3Xszvfm0+FtSJ3zIXatWuLapRGq+vUBsOs5hNo9h0B+OucPHGNnogcDAdumTbFt2vSeulUhIahC7tlcZtr5tCOgawASiYS81CjORznx/lOeRTudvMjUO/K131cEeLsZPb97fS8W/nEVmVRC7SYdoeEuglcP4VfhGktc5/LrqWj8XW0JcLMz2SZBEPh49zWaBbiUiEdjSQRB4J0tF3mqUQ0GtQzg+eVHimNwl5fLicksvvwma+x9sKvTDVyDym/wHdR3q4+PvQ/+bhlc8eiO1/4XoOtMcKv1wHOr2jNa2Yg9ciNUtcUGMRkFZNXsxcd1W/Hj1R9xVjnT3Lt58f52ddxR6wyciclkxcGbDFl+lCm/nGPNyFZkY096YqTRch+rEYq/yosv/gyj/7JD7L+ewtazcXz9zw0+GNCIxBsx/PryZCK7dMFh11aa2Gpp3ziQ2vNHUMP3MM79+mFTt27J2SPXd9E06VcSswqtfFX+40TiCaJzoglwLAoXsE4xBFXNljTwLQql69ysKYN6zWVPWBZd6noaLSPYy4EXWgfyVq96RUMoKgc8Xv2Nul3e4GnPHOziRvH4ol85F5Np3AjDrWmcuf/NdPnrajJf77/BmxvPkq/REZaUw9azcRb9SHc5IZt8tY63+zyGg0qOWmewWNv943wabZRtaRm1BbrPtkiZt5FIJDwT/Ayedp6oXE6xKGEDNBoI++aadH5Ve0YrG7FHboSq9rZPSktnkPMVmnSaA0bC8SpkUrrU9eSfa8nsv5bCgmcb06WuJ74utnxt15XGf00HIQM6vlnivHhNKkKSjOUJN+lS15NRa07gZq/klQ5BvNAqkJY7v+dccjJLO/Xn7Zea07tuCyTJV4riY/g2M25s06Gkuz9F0toT1rgURjmZeJIApwBqOtWEbROJuxzA4F7/JQGW69XUzYjBqVZTmgW6Gi1DIpGw4NnGJTfKldBwAF1D1Bwt7MaQEB+++esyX79064OxtoDof3+kRthPKINaQ8/58NNQ1juMJMa5OVn5Wl5sE8jlhGze33aZg2GpxGUWUNPdnqZ3TIEsDysPRtC7kU9RHHCFFK1eoKCwsNxtNyorim2XrvKT3UkkTV4A74YWsdcYzd16kKVpCt0e4/31XRG+n8kT7abg7WSDrVKGn5HcnlXtGa1sREduhKrWOLwy/+RoxDba9hyMVGr8S32nkKLhFblUwpONahQveLlSczibbTsxWJ4IQGRKLpmFOpoGuHD15c6ciVLSMt2Vb4e3YMU/N+idfhnZ0ukIrddRd87buORq6LHuKVz3fwd/pIOjL0w4A66lzyDxVan5SvsO6twWqByMD2VYktcavQzzvWDcUYSzP3K0YD7T6/8Xea8GWr44sATPz84Ub9OlpyNotcjd3ZE8YGGJSqliztOLOHHhCoXn+8DhN0mPv4nq0s9o9E785tGPIR0nIwgC7zKOH8/KaBqYzqnoTJYObcaIdkEMWX6EZgEuNPZzZvelRIs48pQcNdvOxfP31K6QdgNyskCiQSIz/QN2aaw+uw1BehLvtGPwonmLdcwl0M2Rn09m8m+Sgq5ubThy9SbvJp/Hwe0Sjzl14qPnmpY8QZ2DbcQeDPX7WtWuh4lKGVrR6/VMnjyZtWvX8uabbxIXF1e8b82aNSxevJiVK1cyevRoCgsr7if6barS8t/ErELa6Q5gV6NpqU4coEcDb5xsFDzX3L/EqsV6NRw5kF8T2r4GuSnoVz7BvI0HEQSBJ+07c+WonJc71kKpKeTZPSsRvvgE91GjkNrbI5FK8XaywVUdDy/8CLMS4c1LoLj/TAE3jyInWnDIug4gozCDEX+MIE2bCy9uQog5TrKqJgrvx4qntgEYbs02yR7+Auk//ABA7PgJhHfpytUmTQnv1p3cgwcB0ERFIdzK/Xg3nn6evOlZg/hrO7gWGcsnbnNJGXGQd5O68mekllozd7I+XMn3/VzYZHiTXT1S6fmYN/VqOHLm3R6sGdWaZ5v78e1f11mw6SSCTocgCBg0mnuGWwq1eq7dJxywIAjsO3KVzo5X+OTsDAp+/4qL709mcOrn5OSX75kxGAQSotrSK+QtJJMugIPx4ShLEeBmy6X4bIatOsZmw3j2u75BdFYCYfl/czYmjZuZN/nl+i8A7ArfzoKNTyE5tQaNuuJ9Q1WlUnrkd+bs3L9/PwsXLmTJkiUAdOvWjZq35gvv2rWLsLAwGjdufL/i7qG8yZdvJxW+O4lsZSRfPnrsT/obrqFpvaqE/XfabTAYsJHL+WdSG5RKVQm7gz1s2XQyhjMRyfxyKo7U3D5clsqI+uMLktcvZ3y+E+3VNsR9cgpdfAJeP6xH5eNDfn5+kS16NbY5CajtfFAXaFGppCXsVyqV6HQ6Vl1ZRc/AngTYB6BQKPjZZiALTn9FdsuXUTm4WCf5skLF87Wfx+nmUXK8myLbNZfVWS3o2sGNgoKC4muosbHBZfZspPb2qJqEkp2dTY2VK9CpNRhSU9AlJKAPDKQwN5fIQYORyuUo27bFsXNn5B07YOPoiFarxdvWHn3Cu6xo4sfGjLWMayWneYAjLUJP87/NV4B6tHosHrfANmil/6P2H++Rd+JP1M/Nhho1SHn1VQLDb7AjNxd+h0OqrwntEEpc+w5FIRVUSqS2dmyb8Al/X05k9J/LSXJ3wreGCypXF5zffRfh2nWSZs1CnRhHE42eZp4CqYOXkCtVEnIgkZpnT6DRGYrbgLlttsBQwLNbxpNyvR9za+nJ0fVHaeS5KUvS6NKeNS/7Ijfk62zDvvORTArVccC+NgfCX+E6hYQlR5FXmEdOTg7B1/8mMLeQ/EE/olZrUKrVYvJlKsmR3y9n520nfunSJWrVqmW2E4ei5Mtz55b8aBJ8n9WA95ARgSLsd2TqTKRuNZEGdAbfULPtsAR/RHzAZZ9WvOHo88BjpRIJMqmEO1Mxh/o5kVmgZeDykzT2c6RvzyGow9PZL2mD0u5vgqMjyfjrA7x14chaBGE4+QFC6Avo/Yvm80qyYhFkKnDwAk3JZffrr6+nmXczQt1CydflU8OuBnpBjwIFKZ4dyM76BfuLP0HbsUbtLdDq2XUuiXZBTtjpJNjKTPsIqDfoWX55OcMbDKezxAH51uexqfUEirQLRNWYzKKuJWc9CIKAzZO9kclkyFUq9Go1EqkUiUKO3NcXhZ9fkUNSKPDZ9QfClSvk/HOArA0bcO/UEU1kJNl//IF9hw4MbeTJt8dieavv07TxLwpT8GLDRoRkptGrrhd/q86Qu/I7Iv86iTbFBlxP4i+ZxRdt6/HS2JG42bvxbtgn1JSP4Xyilhs7elJn1AIikmJx8V1Orcz/cSMxjjqNT1O7zkjW7g9HWaBmYosAkjMjkJx9H8++IWxXqOiUcIL8Dh/S0r8zak81QmF/8s6fQKtWg0PZpuYZ9ApSEhrz0zOBeF37kvxQ6w9fBLnb8Ur7AJxslez56wqD0zfz3PCtxGdrGL3+LDJ1MM/XbYdWq6WmXzvU9QahldtjqCK/mqsCleLI75ezE2Dv3r3ExsYyd+5ckpOT8fIynmmkNMqbfNmgkqMoSEXu6AFxJ3H49zNwD0b1zDLwKenQrZp8Oeky85NucKbXrzg5GU9m/KBynYBDM7qh1hpwtS96uAv0YZxIyMGbljRWJzFGnc83k47gnBrOuDOL+Fqfh8JGQcL6fgS2fRPJlKuobGxR2dhyPeM6MdkxdK/ZnZpuNXG1d8Xe3p6Z7WYCMOPgDDr4dqCebx32KV5kyKnl0PYVVHfZD/Dd8Rt8tOsqTjZysguLXj9jOtemcb1wkvOTeaXxK3xy4hOUMiUTm0/khys/4GPvw+MBj6OT6lApVThc3gihQ1DUCEV7/Q88A+piZ1dyiqCjY1EI29vbH3gNO3TApUOH4m2FKSkIN26StOFHns7O5tkuXanT7mvSN2wgZvVU6iQkECyV4jZyJB2mvEOe9Bg8NYQYHyUBdg7Y/zoGnwtncQxMx73LUvo7P09Du1o88fU1JrafxuXwC7zWxQ9794X8FQUTugRyIquAJg1f4Mmue5nxx0Z8g4cTf2Y5bpp4pqf9w3NOtXlOP4/fHh+BSlGU8Dirbi2+6yllpK4AJye/UjWW1mavZF3hZLicVsoGNGvdCVp34nbwX2snjX63Xygx6fmk5nXFqf8bIAi4OktoUdONy8mFPNH4Vm7ZJgNRAPn5+cXPs5h8uZIcef/+/Tl06BBr167l7NmzxTk7t27dyo8//sjSpUtp3bo1e/fuZfDgwfTv39+s8subfPmyzMBWL0/e7/Q+Z5LPEJMxkH7xYbC6FwxeVzRrw8rka/P5cc+bKLSd6N+kTbnKslPKuWPYnK71vFj8VzgGtya8+PNoNtf0RCFVkO9ck0FKCXa1n+ZK2hXetNWxK7A1RzOvseTvJfzQ5wdS81O5kXWD7nSnT+0+99Q1quEo/Bz8yEtL5/e4lgxx2ws7JsOAb4sT7M7ffpn0PA07Lyaw7uXWFGr1bLt0mROZv7L+6FMsrFWD5t5FYWlHNRqFXFLUTAMcA3BVuSKRSJjRegZkxcLFTTDmH/Cqz8vnGtCrhuM9NpUlMfWd2NSvj/+SxUXhBNLTMeQWraJ06NABVe06KAP8kdeogeTWsIF926L7Vf92Aa/8yZiYY5ByBSQSnszKhFOzeefpD0nYvoBZjifxTbCDG2m0zEuBMA0NZCpISaBxy5f4UrGEPw+uYIuhO2rd4+Q5nubv3Ca88UyzEmnWAmq14ANVMtfyy7Z46edrv5B8Ipk1+TshvSm41S7jFSsbAW52zOvfCPLS4KcX4KlPaVnTle3nExjf0QdJ4gU4vBhe+LHc9/SRQ6gm9O3b1+RjbybfFH678psgCIJwLP6YsOnaJkEQBOHi2XWCOitOEPT6oj9WJCE3QRj4/Uhh8uodVik/M18jnAhPEHJycko9Rm8o0pinyRNuZt40uew8TZ7w8eGVQpO5fwiGrHhB2D5ZEHQaQRAE4Wx0hlB75g6h5vTtwsYT0SXOWX78M+Gjn/cKI1YdEwo0unvKvRCbKcz67bzwxd7rgmAwCMJPwwRh02hBEAQhX60TWs7fK5yMTLvnvJycnPvqrBRutZ8fjkYJkam5/203GAShIFMQUq4LQmZM0baMKEFXkC0kZRUISdkFQs3p24Ux604IBoOhRJHq+HjhXLN6wokDv5tlikanEdQ6tbD1n+NC9hwfQXfJvPMtjsEgCPs/EoQP/YWstCRh6JylQvTmWYKg1wnClaLnoSz31Bwf8LAhTj80gq+TL75ORWP4rX1a09qnNYIg8HniP7zsWYf2J1aCTAVdLZ8cWqvXcujYIroqvUiKH8Hrz1hn/q6zrYLG/sbnVN9GKin6FWOnsKOW84NX291GIpEQX3iJHI0T8QYX/Pp8Vrxvw7FoXmgdQOcQT7o/5s35Cz+y58Japg7dzatqCcLlwZyQNuHMz93QCwL/2vXkjT4tydfoeHHlMSSSoqQV47zOoYg6BK8f59fTsUz++RwAdb3v7ZErzIgnU2Hc+oU4tM1dCRUkErBxLvpzG5dAZIDXrclCx97ujpej6p5eqUShQJEvITMv0SxTvjr7LRHJsbx44jBp/k/g2KD84+Ka2Fh0ySnYNW+GPisLia0tUlOX1Esk0OUtiPwXp52vMd1FID1WToBUBvWfAqroPa1ExJWdRjA260UikbC853La+7bncp2OrCrjx6QHEZ0TzfrUU2Qq3IhOzyfU38Uq9YD18h7aym35/PFFhHh4czY6AzIi4dO6FGp07LiQwKAWAfQMtkdm0ODp04x6AbfGozu+iWTKNWyCWmEXthWb69uYeOEZdi4cSo8PttK5ridn3u1BoLMS7a7Z8NSnYO/BT8f/SxN257RDa+usLLydbIwOLUhtihbOOGWblvw6LjcOnUGHXXIjRh//BSeFHv8XviyXbYJOR+qKFdzs24/cv/8qqmfaNK41a05Y5y5EDBxEzt9/A5B/4gSC9j5x6weuAdda1Cs4x5eJjRn87REy84s+cD5q97S8iI7cCKV9QLndQ5U5+eEkSCDuFIU643NZE7IKWLT3usnLsXUGHZeOL6NO7DlW9N3IZYcO+Drb4GZvvcBA1l7m7Oy/ky9PrClaRDRsM/uvpeDuoCTUVcvp73qxcfd4fDzq07fTHcu/HTzxHTCPQdp5/NBwBYzcQWNfJ2b0a86HbXRItk1gaPvajLf7GKFBfwq1es7GZPLFkKa8/VR9o3ZUl+XcUpsijeFODeHCJtCUHitcEASm/TONo9F/0+f4/3AK6Ei9Gf8it7//r7T7YdBoiBnzP7K2bCVw9Sq8pkwBIODbbwneuwe/L77A/dVXUdWujSAIJC5YQMTAQahv3jReoL079PkUybQwujw9nOMR6cVz66vLPTUV0ZEb4c63vUZn4NV1Jxmz7mRxNpN6bvUYlJuP9vhK+m3pR1hGWPG5Or2BQq2eST+dZfG+MLafLyV7T24yxJ8t/u+F0ytYcHYJBoUtEomEM9GZVu2Ng/V7NTM6vERKYkO2X0oF9xD+OBfFqDr5SNb0RuXki7xOd6PneTiouDKvN58MDMW2Zksee3UlL7QPwdHZDeo/zYttAjmWoqDpvD9Z9W8ENZxteKapL2M616kUnVUFiVzO/KGhxEvy4PxGyE+7Jzv9v3H/suDYAiQSCaue+JaaTh2YqRmF+9AVxR+jy1O/45O9Cdq4Ebtm/4VwkEgkKHx9sWveDKdePVHWrIlEIqHWxo04dO5E5MBBZG7ZUmq5SrmUl9oH0SrIlfisAqD63FNTEcfIjXDnm/7PK0lcTcxGEIqCIPW+navS0QdF7AmW91uJSvDkWvo13j+8kKjLw0jO1uDvastbveux7kgkfZsUjbdj0EPi+aI4Jdf+gKRLqL0fI+H6Tprtnsd3/ZchrfckAIfCU0vNi2kNndagmc9jzH3amcl7FnHzr70My7TlN69UDtR6gs5PLaPhfVaqyqQSuDtmo3sdcK+DI7BmVCuGrzrGJ7uv8c2w5vedxVCdem56z/F4O/lArwFFGw59CToNN5s+R5BTEHUktggKT/TJ17D96QWOttxAfkBn7G3K/stPm5RMyhdf4PnmJFwHDTL5PIlCgdeUKdi1boM2sajDI9yKs28MXxdb4jOLfgFXp3tqCqIjN8LtN71CoWTTqVj6N/VDZxD44s/rnInJYFibmgQ4+UJ2Akt2Z7DjwiVe6+bHlcsteKGJH7aux8lP/IuXFB1ITjrOdx9+TVN5Mo0lN5FK5TDhNDQfASlX+euX59mZdYUlvT9E1rDo4SvQ6DkZmcEHA8xfDFUWndZ8KPqG+nA9bQCaQxeRKdX07/4RdYO6w32cuCm0CnJjx4ROXIzLonej+y+Wqk4Blt5cOYl/XukP7d7hStoVHF398dv+FlNS/mRqjpSmUWc5r3uCOS51aKSYwqUjiQxre//MS/cja9s2Et+fh8PjXZHalp638344dOoIgDYujpjx4/F5fx62je79yO/rYktc5n89cqge99QUREduBJVKxZWEHD7YcISkbDUfDGiESi7DViHjfGwWfZf+Sz/vNGalx5AZv51FLfz5LcaTZYE5tHP5h8T6T5F2bSP22bugVipJEkcuZTTnQ1UAo7oNoZfchoXHP0KWEMRbV/+iS9d3oMXI4vpPRKbj6agiyN302Ndl1WltJBIJU7t14GvpMnJ9nehcShjZslDH04E6ng9ONVadHna9Sk5KapGz+/3G7zRwrYe/YOCnK+f4TtuTyyEf07Tdk5w7HElUdk08bWW80DrwAaUaJ+Onn0j5cjG+Cxfg2N34MJk5yH18cOr9JFHDh+P36Sf3lOnrYsvl+Gyget1TU5AIpn6Ne8jp168fv//+u0nHLth+ge+PxzGyfRDjHg/GQfXf+06t0zP6u5No87N5P2UiKoWMmiGh8PwPEHUE7NzAs16J8vQGPRodvLB+NVHJSpp6P8b5rN2kp9Wklk4NbsH0beqHn6stKTlqDoWn4u9qy8cDm1j0GtxN7u2FLQ6m5V18WKkuOgGuPvU0CwO60+PlZ/FytOFKQjYeeeF8fDiLD1/swlONHxzq4X4IWi3Zu3bj8PjjIBgQCguRe1o2qFbOn38SN+0tAlevKjHWfioqnRdWHGNs59p0ruNMHQ87XJ2dTC7XHB/wsCH2yI3gZq9i+YtN6Fjv3kavksv4/pWilXvnYg4jUcrg9tzlmu2MlieTyrBVwm+jRrP/egoRKXmMrvEazQNd2XA8mqi0PMKTc/njYgLeTjYEutkxobsF0+eUQnVJXltddAIo7Gx5rY0PQ367iKudgsfre3FJ7UnjEDd6lSNLkSAIZG/fQfKiRUgUCpRBQdg2bgSO987bLy+OTzxBzXXrsHms5CykJv4uaHQGFv8VzsqDMta/3NwsR/4oIzpyI4xoG2DScU3MjCktkUh4vJ4Xj9/RYX+lo+kLbUREHoT3l19Sw96OIxIVzrYK7JSWecRTv/6azJ824jV1Ck59+hSHI7AWto0boYmJofDiRZyeLJoAIJdJmdO3Ac0CXanrrqRaDCWYiDj90Ah6vR69Xl/ZZlgdUeejh16jJv2zRdju3YGtrOzTCQWDgZz9+4mbPAVBo8H1hReo88dOnPv1s7oTv40hJ4f4t2eRtX1H8bbhdR3w+eFbsjZsKDVufHVE7JEbobos/xV1PnoYIiKQOzuR+vU3FJw7R41330ViZrb5jB9/JH3td+jz83B94QUEnQ65a9kXCpUVmwYN8F+8mLiJE0EQcOrdi6hRo1AG1sShZYtqdV8fhNgjN0J1WWwg6nz0kLVsif2YMQR+9x0FFy6S81fRcnht3P2TPhs0GjSRkUXHxsfj8fo4Qvbtw3PcOKR21p09dT8cOnXE78svyNy4EeRyvN58E//FXyJr3bra3FNTEHvkRqguU5tEnY8et7Uq/Z2o9etmMBjQpaRw48mnkDk7o6gZiMLXF98PPkCblEz29u1o4+LIO3wYm4YN8V/8ZfHS+qqCQ6dO2HfogEQiKZ6SWJ3uqSlUiiPX6/VMmzaN0NBQzp07x9SpU/HzKwqEn52dzezZs2natClnz55l3rx5xYkBKorqsthA1PnocadWiVQKUilyT0/qHjtK4eXLaGNj0aWmIlEoMOTloQ4PR+Hri9f0t3Ds1q2SrS8dyV35BKrTPTWFKpezc8WKFTRr1oyXXnqJtWvXsnz5cqaY2UMob85OjUaDSqWqEjk7Tcl/aDAYypT7UiKRFF+Tsth9O2dnWewWLJGz08RrWNr91Ol0ZbZbJpMVl2vMFrlcXm67S7NFp9MVJ0q5+9i7tZawu359VA0bItVqUavVaHxq4PHB/OJzcwsKrGp3aTk7y3Lv72y7Ys7OShojv1/OzvvtM5UFCxbg7Oxc4s+NGzdMPl97q6E/6tx+CB51br/EqwPVRWt1abumUuVydgYHBxMfH290n6kYy9nZtm1bBpkY0MdgMBAWFkZISIhZKeIeNkSdjx7VRWtZdJrTmXvYqJQl+neOkZ89e5Zp06YxatQotm7dik6n45133qFZs2acOXOG+fPnV/gYeXZ2Ns7OzmRlZRUnPX4UEXU+elQXrdVFp6lUm1gr5lBdGomo89GjumitLjpN5dH97SUiIiJSTRAduYiIiMhDjujIjaBSqZgzZ84jP0dV1PnoUV20VhedpiKOkYuIiIg85Ig9chEREZGHHNGRi4iIiDzkiI5cRERE5CFHdOQiIiIiDzmiIxcRERF5yBEduYiIiMhDjujIRURERB5yREcuIiIi8pAjOnIRERGRhxzRkYuIiIg85IiOXIS4uDicnZ2JvJVFXURE5OGiUjIEVTWMJYP+5Zdf8Pb2JiwsDEEQmDNnTmWbWW5KS3r9xRdfUL9+/co2z6IY0/r+++8jkUgAeOqpp+jXr18lW1l+jOk8deoUGRkZaLVaNBoN48aNq2wzy40xnQMGDKB58+YAHDp0iAsXLlSylZWH6MgpPRn077//zpUrV3jjjTcq20SLYEznE088wRNPPMGJEycq2zyLYkyrs7MzjRs3JiMjgyZNmlS2iRbBmM7Lly8zfPhw0tLS6Nu3b2WbaBGM6fzpp5+oXbs2Z86cITQ0tLJNrFRER07pCZ/79etHu3bt6NevH0eOHKlMEy3C3TovXryIjY0Nn3zyCQsWLKhk6yyLsXv6448/4uLiQmZmJj179uT48eOVbGX5MaYzMjKSl156iby8PDp37szp06cr2cryY0xn7dq1AVi1ahWLFi2qTPMqHXGMnHsTPteqVYv9+/cD4OHhQXJyciVaZznu1pmUlIS3tzdr164lMTGRTZs2ERsbW8lWWgZjSbxvv6CdnZ1JT0+vTPMsxt06a9SogYuLCxKJBAcHB3JzcyvZQstQWlL2Y8eO0bRpU5RKZWWaV+mI8ci5Nxn0m2++ydSpU+nTpw/h4eHUqlWLV155pbLNLDfGkl77+fnxxx9/MGnSJF5++WXGjx+PnZ1dZZtaboxpnTx5Mr179yYyMpKQkBCGDRtW2WaWG2M6v/vuO+zt7cnPz6dmzZoMHTq0ss0sN6W13ddee40lS5Ygl1fvwQXRkYuIiIg85IhDKyIiIiIPOaIjFxEREXnIER25iIiIyEOO6MhFREREHnJERy4iIiLykCM6chEREZGHHNGRizx0ZGZmsmfPnso2w2QiIyM5duxYZZsh8ghTvWfRi1QIJ06cYNiwYbz88su4uroSHh7O4MGDadmyZZnKGz9+PN9++y1RUVGMHz+evLw89u3bV7x/woQJnDp1iuXLl9OwYUOzyj59+jSbNm3iscce4++//+btt98mODiYjRs3FkeHDAoKYsiQIcyaNYvg4GDS0tIoKCjg3XffJTs7m9mzZ9O0aVPOnj3LvHnzCAoKYvny5Tg6OtKgQYMyaRYRuS+CiEgF0KVLFyEiIkIQBEEoKCgQWrZsKeTk5Ajff/+9sHTpUuHzzz8XfvvtN+HKlStCSEiI8OeffwrR0dFC3759i88TBEE4deqU8Oqrrxb/f86cOcK4ceOE9evXC4IgCKdPnxYmTJggvPTSS4IgCMKePXuEjz76SPjmm2+EFStWCDExMUKrVq2ENWvWCOnp6ULfvn2F8+fPF5eXkpIi5ObmCoIgCEuWLBEWL14s6HQ6oUmTJsXHNGnSRNDpdEJkZGTxtrp16wqCIAiffvqpsHbtWkEQBGHNmjXCp59+KgiCIBw8eFAYP368ZS6miMhdiEMrIhWOjY0NQUFBXL9+nZCQEPLz83FxceGbb76hfv36vPbaa8TFxaHT6Rg4cCBBQUHF54aFheHl5VWivA8++IBPPvmErKwstm3bxoABA4r3BQQEYDAYUKlUrFmzBn9/f2bOnEl0dDQKhYKuXbvSuHHj4uM9PDywt7cnOzubc+fOMXLkSFJTU7G3ty8+xt7entTUVGrWrAnADz/8wOzZs4HSA7DdDoksImINxKEVkQqnsLCQyMhI6tWrR/v27Tl48CD29vasXbsWgFGjRvHss8+SmJjIhAkTSpzr6OiIWq0usc3FxYUpU6bQo0cPNmzYUCLw1/Tp05k3bx6hoaGsWrUKKIpq+fHHH+Pl5cXzzz9/j33h4eFs2rSJL7/8kuTkZAICAsjPzy/en5+fj6enJwArVqwgODiYkJAQdDpdqcGd1Go1jo6O5bxyIiLGER25iNU5ceIECQkJbNy4sXiM/Ouvv8be3p5BgwYVjyMnJCRw+fJlGjRoQJ06dcjPz8fGxqZEWR06dGDFihUAxMbGcvr0aX7//XeGDx9Os2bNqFWrFt9++y1hYWFcvXqVAQMGsHTpUlq3bk1sbCzHjx+ndevW9OnTh6NHjzJ27NgS5Z85c4YhQ4bQrVs3Jk+ejIeHB/Pnz2fGjBl89NFHAMyYMQOpVMrIkSNJSkqiZs2aXL16lS1btjBmzBjeeecdBEHgzJkzzJ8/v7jcnj17VsDVFqmOiEGzRKokK1eupFu3bsUxp+9k06ZN2Nra0qdPnzKXv2fPHpRKJV27di2HlaaRkJDAsmXLmDt3LjKZzOr1iVQ/REcuUqVITk5m/vz51KxZkylTppR6nEajKXMM6tGjRxMYGFg8rm1tymOriIgpiI5cRERE5CFHnLUiIiIi8pAjOnIRERGRhxzRkYuIiIg85IiOXEREROQhR3TkIiIiIg85oiMXERERecgRHbmIiIjIQ47oyEVEREQeckRHLiIiIvKQ838yc7GKsK6UGAAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 331.436x204.839 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "importlib.reload(bs)\n",
    "bs.set_my_custom_size()\n",
    "\n",
    "plt.rcParams.update({'figure.max_open_warning': 0})\n",
    "# matplotlib.rcParams.update({'font.size': 16})\n",
    "matplotlib.rcParams.update({'font.family': 'serif'})\n",
    "matplotlib.rcParams['xtick.major.pad'] = '8'\n",
    "matplotlib.rcParams['ytick.major.pad'] = '8'\n",
    "matplotlib.rcParams['hatch.linewidth'] = 0.5\n",
    "warnings.filterwarnings(\"ignore\")\n",
    "\n",
    "fig, axes = plt.subplots(2, 1, figsize=bs.get_fig_size(1, 1), sharex=True)\n",
    "\n",
    "axes[0].plot(solar_filtered['DateTime'], solar_filtered['Normalized Power'], label='Actual')\n",
    "axes[0].plot(solar_filtered['DateTime'], solar_filtered['3H'], label='3Hour-Ahead')\n",
    "axes[0].plot(solar_filtered['DateTime'], solar_filtered['Day'], label='Day-Ahead')\n",
    "axes[0].plot(solar_filtered['DateTime'], solar_filtered['Week'], label='Week-Ahead')\n",
    "\n",
    "axes[1].plot(wind_filtered['DateTime'], wind_filtered['Normalized Power'], label='Actual')\n",
    "axes[1].plot(wind_filtered['DateTime'], wind_filtered['3H'], label='3Hour-Ahead')\n",
    "axes[1].plot(wind_filtered['DateTime'], wind_filtered['Day'], label='Day-Ahead')\n",
    "axes[1].plot(wind_filtered['DateTime'], wind_filtered['Week'], label='Week-Ahead')\n",
    "\n",
    "axes[0].legend(loc='lower center', bbox_to_anchor=(0.5, 1), ncol=4, frameon=False)\n",
    "\n",
    "axes[0].set_title('Solar', y=1.0, pad=-8, x=0.1, weight='bold')\n",
    "axes[1].set_title('Wind', y=1.0, pad=-8, x=0.1, weight='bold')\n",
    "\n",
    "axes[1].set_xlabel('Day (May 2020)')\n",
    "# axes[0].set_ylabel('Normalized Power')\n",
    "\n",
    "for ax in axes:\n",
    "    # ax.xaxis.set_major_formatter(date_format)\n",
    "    # ax.xaxis.set_minor_locator(mdates.HourLocator(interval=12))   # every 12 hours\n",
    "    # ax.xaxis.set_minor_formatter(mdates.DateFormatter('%H:%M'))  # hours and minutes\n",
    "    ax.grid()\n",
    "    ax.xaxis.set_major_locator(mdates.DayLocator(interval=1))    # every day\n",
    "    ax.xaxis.set_major_formatter(mdates.DateFormatter('%d')) \n",
    "    # fig.autofmt_xdate()\n",
    "    \n",
    "fig.text(-0.02, 0.5, 'Normalized Power', va='center', rotation='vertical')\n",
    "\n",
    "plt.show()\n",
    "fig.savefig('figs/power_prediction_ts.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.9 64-bit",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.9"
  },
  "vscode": {
   "interpreter": {
    "hash": "31f2aee4e71d21fbe5cf8b01ff0e069b9275f58929596ceb00d14d90e3e16cd6"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures/renewable_data_analysis/stacked_comb_three_periods.py <==
import datetime as dt
import heapq
import math
import os
import random
import warnings
from dataclasses import dataclass, field
from datetime import timedelta
from typing import Any

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import statsmodels.distributions
from dateutil import tz
import bootstrap as bs
import itertools
import importlib
import matplotlib.dates as mdates
import matplotlib
import json

importlib.reload(bs)
bs.set_my_custom_size()

plt.rcParams.update({'figure.max_open_warning': 0})
# matplotlib.rcParams.update({'font.size': 16})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'
matplotlib.rcParams['hatch.linewidth'] = 0.5
warnings.filterwarnings("ignore")

# Globals
RENEWABLE_PATH = os.path.abspath('renewable/')


CAPACITY=400

df = pd.read_csv(os.path.join(RENEWABLE_PATH, 'all_2015.csv'), parse_dates=['TIME'])
st = pd.Timestamp("2015-05-01 00:00:00")
ed = st + pd.Timedelta(days=30)
filtered_df = df[(df['TIME'] >= st) & (df['TIME'] <= ed)]

filtered_df['TIME_DELTA'] = filtered_df['TIME'] - filtered_df['TIME'].min()


import bootstrap as bs
plt.rcParams.update({'figure.max_open_warning': 0})
# matplotlib.rcParams.update({'font.size': 16})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'
matplotlib.rcParams['hatch.linewidth'] = 0.5
warnings.filterwarnings("ignore")

tstart = ["2015-03-01 00:00:00", "2015-04-01 00:00:00", "2015-05-15 00:00:00"]
mstart = ["March", "April", "May"]
sublabels = ["(a)", "(b)", "(c)"]


tstart = "2015-01-01 00:00:00"
i = 0
sites = "AT_solar,BE_solar,BG_solar,CH_solar,CZ_solar,DE_solar,EL_solar,ES_solar,FI_solar,FR_solar,HU_solar,IE_solar,IT_solar,NL_solar,NO_solar,PL_solar,PT_solar,RO_solar,SE_solar,SK_solar,UK_solar,AT_wind,BE_wind,BG_wind,CH_wind,CZ_wind,DE_wind,DK_wind,ES_wind,FI_wind,FR_wind,GR_wind,HR_wind,HU_wind,IE_wind,IT_wind,NL_wind,NO_wind,PL_wind,PT_wind,RO_wind,SE_wind,SI_wind,SK_wind,UK_wind".split(",")
print(len(sites))
st = pd.Timestamp(tstart)
all_combs = list(itertools.combinations(sites, 3))
durations = []
selected_sites = set()
subgraphs = []
subgraph_covs = []
# for comb_i, subset in enumerate(all_combs):
#     wind_sites = [s for s in subset if "wind" in s]
#     if len(wind_sites) <= 1:
#         continue
#     if any([s for s in subset if s in selected_sites]):
#         continue
#     cov_threshold = 0.4
#     stableness_threshold = 5
#     covs = []
#     stablenesses = []
#     for i in range(1):
#         iter_st = st + pd.Timedelta(days=i)
#         iter_ed = iter_st + pd.Timedelta(days=7)
#         filtered_df = df[(df['TIME'] >= iter_st) & (df['TIME'] <= iter_ed)]
#         current_sum = filtered_df[subset[0]].copy()
#         current_sum += filtered_df[subset[1]]
#         current_sum += filtered_df[subset[2]]
#         if np.sum(current_sum) == 0:
#             break
#         cov = np.std(current_sum) / np.average(current_sum)
#         stableness = np.percentile(current_sum, 99) / np.min(current_sum)
#         duration = 8
#         while cov <= cov_threshold and stableness <= stableness_threshold:
#             covs.append(cov)
#             stablenesses.append(stableness)
#             iter_st = st + pd.Timedelta(days=i)
#             iter_ed = iter_st + pd.Timedelta(days=duration)
#             filtered_df = df[(df['TIME'] >= iter_st) & (df['TIME'] <= iter_ed)]
#             current_sum = filtered_df[subset[0]].copy()
#             current_sum += filtered_df[subset[1]]
#             current_sum += filtered_df[subset[2]]
#             cov = np.std(current_sum) / np.average(current_sum)
#             stableness = np.percentile(current_sum, 99) / np.min(current_sum)
#             duration += 1
#             if duration > 365:
#                 break
#     if duration > 8:
#         print(subset, covs[-1], duration, stablenesses[-1])
#         subgraphs.append(subset)
#         durations.append(duration-2)
#         subgraph_covs.append(covs[-1])
#         # for site in subset:
#         #     selected_sites.add(site)
    
# with open("subgraphs.json", "w") as out_f:
#     json.dump({"durations" : durations, "covs" : subgraph_covs}, out_f)


for comb_i, subset in enumerate(all_combs):
    wind_sites = [s for s in subset if "wind" in s]
    if len(wind_sites) <= 1:
        continue
    if any([s for s in subset if s in selected_sites]):
        continue
    cov_threshold = 0.4
    stableness_threshold = 3.8
    covs = []
    stablenesses = []
    for i in range(1):
        iter_st = st + pd.Timedelta(days=i)
        iter_ed = iter_st + pd.Timedelta(days=7)
        filtered_df = df[(df['TIME'] >= iter_st) & (df['TIME'] <= iter_ed)]
        current_sum = filtered_df[subset[0]].copy()
        current_sum += filtered_df[subset[1]]
        current_sum += filtered_df[subset[2]]
        if np.sum(current_sum) == 0:
            break
        cov = np.std(current_sum) / np.average(current_sum)
        stableness = np.percentile(current_sum, 99) / np.min(current_sum)
        duration = 8
        while cov <= cov_threshold and stableness <= stableness_threshold:
            covs.append(cov)
            stablenesses.append(stableness)
            iter_st = st + pd.Timedelta(days=i)
            iter_ed = iter_st + pd.Timedelta(days=duration)
            filtered_df = df[(df['TIME'] >= iter_st) & (df['TIME'] <= iter_ed)]
            current_sum = filtered_df[subset[0]].copy()
            current_sum += filtered_df[subset[1]]
            current_sum += filtered_df[subset[2]]
            cov = np.std(current_sum) / np.average(current_sum)
            stableness = np.percentile(current_sum, 99) / np.min(current_sum)
            duration += 1
            if duration > 365:
                break
    if duration > 30:
        print(subset, covs[-1], duration, stablenesses[-1])
        ed = st + pd.Timedelta(days=duration)
        filtered_df = df[(df['TIME'] >= st) & (df['TIME'] <= ed)]
        filtered_df['TIME_DELTA'] = filtered_df['TIME'] - filtered_df['TIME'].min()

        with open("subgraph_best.json", "w") as out_f:
            out = dict()
            for site in subset:
                out[site] = filtered_df[site].tolist()
            json.dump(out, out_f)
        break
        
exit()
fig, axes = plt.subplots(1, 1, figsize=bs.get_fig_size(1, 0.7), sharey=True)
ax = axes
x = np.arange(0, len(durations))
y = np.array(sorted(durations))
plt.plot(x, y, color='black', ls='-', marker='o', markersize=2)
plt.tight_layout()
plt.savefig('stableness_cdf.pdf', bbox_inches='tight')
plt.clf()
# sites = ['AT_solar', 'AT_wind', 'BE_wind']
# sites = ['NO_solar', 'UK_wind', 'PT_wind']
sites = subgraphs[0]
fig, axes = plt.subplots(1, 1, figsize=bs.get_fig_size(1, 0.7), sharey=True)
ax = axes
# st = pd.Timestamp(tstart)
ed = st + pd.Timedelta(days=durations[0])
filtered_df = df[(df['TIME'] >= st) & (df['TIME'] <= ed)]
filtered_df['TIME_DELTA'] = filtered_df['TIME'] - filtered_df['TIME'].min()


MIN_PWR = 420

current_sum = filtered_df[sites[0]].copy()
ax.fill_between(filtered_df['TIME'], 0, current_sum * CAPACITY, label=sites[0], zorder=1)
current_sum += filtered_df[sites[1]]
ax.fill_between(filtered_df['TIME'], 0, current_sum * CAPACITY, label=f'+ {sites[1]}', zorder=0)
current_sum += filtered_df[sites[2]]
ax.fill_between(filtered_df['TIME'], 0, current_sum * CAPACITY, label=f'+ {sites[2]}', zorder=-1)
# print(np.max(current_sum), np.min(current_sum))
ax.plot(filtered_df['TIME'], (current_sum * CAPACITY), color='black', ls='-')

ax.grid()
ax.set_xlabel(f'{sublabels[i]} Days in {mstart[i]} 2015', **{'fontname': 'serif', "fontsize" : 5.5})
ax.xaxis.set_major_locator(mdates.DayLocator(interval=1))    # every day
ax.xaxis.set_major_formatter(mdates.DateFormatter('%d')) 
ax.set_ylim(0, 800)
ax.tick_params(axis='both', which='major', labelsize=5, pad=0.3)


handles,labels=[],[]
h, l = ax.get_legend_handles_labels()
handles+=h
labels+=l
lgd = fig.legend(handles, labels, loc="upper center", frameon=False, ncol=len(labels), bbox_to_anchor=(0.5, 1.1), bbox_transform=fig.transFigure)


    
fig.text(-0.01, 0.6, 'Power (MW)', va='center', rotation='vertical')
plt.tight_layout()
fig.savefig('stacked_comb_three_periods.pdf', bbox_inches='tight')

==> figures/renewable_data_analysis/subgraphs.py <==
import datetime as dt
import heapq
import math
import os
import random
import warnings
from dataclasses import dataclass, field
from datetime import timedelta
from typing import Any

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import statsmodels.distributions
from dateutil import tz
import bootstrap as bs
import itertools
import importlib
import matplotlib.dates as mdates
import matplotlib
import json

importlib.reload(bs)
bs.set_my_custom_size()

plt.rcParams.update({'figure.max_open_warning': 0})
colors = ["#76A21E", "#B2533E", "#00917C", "#CA955C", "#00917C"]
markers = ["o", "s", "D", "D", "D", "D", "D"]
linestyles = ["--", "-", "-.", "-", "-", "--", "-"]

CAPACITY=400
    
with open("subgraphs.json") as in_f:
    results = json.load(in_f)

FONT_SIZE = 11
SMALL_FONT_SIZE = FONT_SIZE
plt.rcParams.update({
        # Use 10pt font in plots, to match 10pt font in document
        "axes.titlesize": FONT_SIZE,
        "axes.labelsize": FONT_SIZE,
        "font.size": FONT_SIZE,
        # Make the legend/label fonts a little smaller
        "legend.fontsize": SMALL_FONT_SIZE,
        "xtick.labelsize": SMALL_FONT_SIZE,
        "ytick.labelsize": SMALL_FONT_SIZE,

    })
fig, ax = plt.subplots(1, 1, figsize=bs.get_fig_size(1, 1))
ax2 = ax.twinx()
axes = [ax, ax2]
metrics = ['durations', 'covs']
metric_names = ["Duration", "CoV"]
for i, metric in enumerate(metrics):
    y = np.array(sorted(results[metric])[::30])
    # print(len(y))
    x = np.arange(0, len(y)) / len(y) * 100
    # print(np.max(y))
    axes[i].plot(x,  y, color=colors[i], marker=markers[i], linestyle=linestyles[i], label=metric_names[i], markersize=1.5)

    if i == 0:
        axes[i].set_ylabel("Duration (Days)")
        axes[i].set_ylim(0, 50)
        axes[i].set_xticks(np.arange(0, 101, 20))
        axes[i].set_yticks(np.arange(0, 60, 10))
    else:
        axes[i].set_ylabel("CoV")
        axes[i].set_ylim(0, 0.7)
        axes[i].set_yticks(np.arange(0, 0.8, 0.2) )
    axes[i].set_xlabel("Percentage (%)")
    
handles,labels=[],[]
for _ax in axes:
    h, l = _ax.get_legend_handles_labels()
    handles+=h
    labels+=l
axes[0].legend(handles, labels, ncol=1, frameon=False, loc='upper center', bbox_to_anchor=(0.35, 1.05), columnspacing=0.8, fontsize=FONT_SIZE-1)
axes[0].grid(which='major', axis='both', linestyle='--',linewidth=0.5, color='gray', alpha=0.4)

plt.tight_layout()
plt.savefig('subgraph_cov.pdf', bbox_inches='tight')
plt.savefig('subgraphs_cov.png', bbox_inches='tight')
plt.clf()

fig, ax1 = plt.subplots(1, 1, figsize=bs.get_fig_size(1, 1))

with open("subgraph_best.json") as in_f:
    traces = json.load(in_f)
    sites = list(traces.keys())
    
MIN_PWR = 420
def tolabel(str):
    return str.replace("_", " ").replace("solar", "Solar").replace("wind", "Wind")  

current_sum = np.array(traces[sites[0]])[:30*24]
x = np.arange(0, len(current_sum))
ax1.fill_between(x, 0, current_sum * CAPACITY, label="Solar_1", zorder=3)
print(np.std(current_sum) / np.average(current_sum))
current_sum += np.array(traces[sites[1]])[:30*24]
ax1.fill_between(x, 0, current_sum * CAPACITY, label="+ Wind_1", zorder=2)
print(np.std(current_sum) / np.average(current_sum))
current_sum += np.array(traces[sites[2]])[:30*24]
ax1.fill_between(x, 0, current_sum * CAPACITY, label="+ Wind_2", zorder=1)
print(np.std(current_sum) / np.average(current_sum))
ax1.plot(x, (current_sum * CAPACITY), color='black', ls='-', zorder=3)

ax1.grid(which='major', axis='both', linestyle='--',linewidth=0.5, color='gray', alpha=0.4, zorder=0)
ax1.set_xticks(np.arange(0, 35, 5))
ax1.set_yticks(np.arange(0, 800, 200))
# ax.set_xlabel(f'{sublabels[i]} Days in {mstart[i]} 2015', **{'fontname': 'serif', "fontsize" : 5.5})
# ax.xaxis.set_major_locator(mdates.DayLocator(interval=1))    # every day
# ax.xaxis.set_major_formatter(mdates.DateFormatter('%d')) 
ax1.set_ylim(0, 800)
ax1.set_xticks(np.arange(0, len(current_sum)+24*5, 24*5))
ax1.set_xticklabels([int(d//24) for d in np.arange(0, len(current_sum)+24*5, 24*5)])
ax1.tick_params(axis='both', which='major')
ax1.set_ylabel("Power (MW)")
ax1.set_xlabel("Days")
ax1.legend(ncol=2, frameon=False, loc='upper center', bbox_to_anchor=(0.5, 1.05), fontsize=FONT_SIZE-2, columnspacing=0.6, labelspacing=0.1)

plt.tight_layout()
plt.savefig('subgraphs.pdf', bbox_inches='tight')
plt.savefig('subgraphs.png', bbox_inches='tight')
plt.clf()

